Training Under Challenge: Executable Certificates and Challenge-Closed Optimality for Neural Networks

A flat training curve does not reveal whether a neural network has reached a global optimum, is locally trapped, is representation-limited, or is mismatched to its trainer. We introduce Training Under Challenge, an executable-certificate framework in which predeclared, architecture-valid procedures construct complete alternatives in the same certified class and reevaluate the same objective. Any lower-valued candidate is a replayable witness that lower-bounds the checkpoint's empirical global-optimality gap. Passing a finite suite is only suite-relative; global-gap conclusions require a separately justified coverage mechanism. We define a resource-indexed challenge-power modulus that characterizes the largest gap compatible with passage. For squared loss, current block-decrease operators make coverage checkable and yield uniform and realized-residual bounds. We prove the converse frontier: without coverage, a first-order ReLU trainer can reach infinitely many exact conditional head optima while converging to a non-global point. On a channel-gated ResNet-18 distillation problem with known optimum, eight internal challenges cover all 240 audited output directions, and realized-residual bounds lie within factors of 1.74--3.02 of the true gap. Paired predictive certificates separate decoder under-use from representation insufficiency, while quantized-denoising studies demonstrate diagnosis, repair, and current-state recertification.

==> anc/README.txt <==
Training Under Challenge - Reproducibility Materials

This ancillary package contains reader-facing code and compact result records that support the numerical claims in the paper. It intentionally omits internal review notes, revision histories, superseded code, author messages, and manuscript-development reports.

Contents
--------
challenge_power/
  Generalized-inverse and collective-coverage regression code and data.

spectral_coverage/
  Stable-core/spectral-coverage regression code, registered data, and environment record.

current_state_certificate/
  Nonzero-optimum frozen-representation certificate script and result records.

information_sufficiency/
  Information/representation theorem regressions and neural representation audit.

null_rarity/
  Figure-generation code and registered result record for the null-relative rarity example.

resnet_certificate/
  Final resumable Colab notebook and compact current-state ResNet certificate records, including operators, per-block records, environment/configuration, validation, and the derived uniform-versus-realized certificate table.

architecture_generality/
  Exact residual-output and rank-deficient architecture regression code.

qnn/
  Final reader-facing scripts and compact records for the quantized-denoising intervention, exact-head follow-up, same-checkpoint controls, stair attainability, proof-bearing adapter bracket, and finite-trial calibration studies.

Suggested smoke tests
---------------------
From the extracted ancillary package root:

  python challenge_power/challenge_power_regression.py
  python spectral_coverage/run_regressions.py
  python current_state_certificate/current_state_spectral_certificate.py
  python information_sufficiency/theorem_regression.py
  python architecture_generality/run_theorem_regression.py

The ResNet study is provided as a resumable Colab notebook because its deep-learning dependencies and GPU memory requirements are heavier than the CPU smoke tests.

Scope
-----
The ancillary package contains the compact public records available with this manuscript. The paper identifies the boundary between these records and any large external state archive needed for exact replay of historical QNN training states.


==> anc/SHA256SUMS.txt <==
90e2d5c5435e765fbc73c5853344e067fd8e50ae64455f911977e7f189885a18  ./README.txt
f7c358edca3c9ca7579aa8732df0eca2862d28ca4ac9b13ff6d33be441328c4b  ./architecture_generality/run_exact_residual_output_challenge.py
a1e755a8baab16b9e7f8d2f174b73bc0d94aba4c2c3f1a318ccf0a41a78ae809  ./architecture_generality/run_rank_deficient_controls.py
1cf4186d5fd9542503b15fcef8c0372e2dce88d8f2425b2d0c0825d39f5b2e16  ./architecture_generality/run_theorem_regression.py
e2d701d62405b9993f9a1d8b80329e661f086884ff25d826c12f0809a10f7f1a  ./architecture_generality/theorem_regression.json
c9c19f08f7a152cdf469e5d2a0963f9a955c9e3e0561944d6b22a2d675525f4a  ./challenge_power/challenge_power_regression.py
8f8ff00b63caf9ad5ee92ec6c402383370cbb6c276ea962db2cf04ae84775447  ./challenge_power/data/collective_spectral_example.npz
0097c4e25a2a6839d520d15b35d833bc0e8c971f33045e0eb17eff9451d25297  ./challenge_power/regression_summary.json
b3b99330c32b1fe3c05b820588abbd967c056b92571d5e423e243b8e8008cee6  ./current_state_certificate/current_state_spectral_certificate.py
a3ffd085db231e7e44d8f4445c170efc1f0916182d8b1a5da3a0b97479d870f7  ./current_state_certificate/results/checkpoint_certificate.csv
fa2a18bc2f9e5fa37fa7a6eea465d1c8dbc67f634021a6e3c7612df188ce9071  ./current_state_certificate/results/kernel_spectra.npz
5e82cc26e8fcad9afc28b45fd7ac07a2b125a8d8c3395fd4a602db67175252aa  ./current_state_certificate/results/summary.json
2cd596aa9209bb9bdd79b634d24cc8f8299d21d2af60af90dc8143a67f004ced  ./current_state_certificate/results/support_study.json
aed6e3db2a341a8b34c611c0f45c11fee14f1ddc091abdcfc79debddf91853d8  ./information_sufficiency/environment.txt
a9416bf5ab17504982f923eb09a651358e9a6af4b9bf737c4704c1b02f80a2f5  ./information_sufficiency/neural_representation_audit.py
cc7ec2cad48d02b01fa4b1ac6a18f71a2e8eb0134451ca827cde0826072b859a  ./information_sufficiency/requirements.txt
c8a15b4f6fb65d0abc2a1d9e0e2fc860cd0d0e212c9dc290ef9268632476b678  ./information_sufficiency/results/neural_representation_audit.csv
7d8d2926e609e9ca5fb54eebc6bf73264f279c3f5545ca87e5c069c094351a23  ./information_sufficiency/results/neural_representation_audit_metadata.json
e126f8f65c599d491e3bd67ba73652f612fa95b2887c0a646682cf04492af01e  ./information_sufficiency/results/neural_representation_audit_stdout.txt
664aac770f0ca22784258db8a5108367be050c33fecc57a678c270adf3b0634d  ./information_sufficiency/results/theorem_regression_results.json
cf010f612eeba5b3727964ff558a9189a1d85339640c894fd907aa0987883d59  ./information_sufficiency/results/theorem_regression_stdout.txt
160ad16920a10534b05271d2a049732542a535bef006a7ecbeec425f584294ee  ./information_sufficiency/theorem_regression.py
d5e3a0fac9e28bc69d79c346af4e70652afd658dee9b27665e4a52596af81904  ./null_rarity/core_part2.json
bc309bcadad24789858b992ce31490932125c367e6ee59c2fab2fb05d6750946  ./null_rarity/make_figures.py
72e9e98f2536844d1fa98633ab2cde011321f7cfb4fbf0f4bb40fc72af02573a  ./qnn/code/analyze_repair_staircase_core.py
717d0fa913fee00483389dd525fc3c2944b44c7b17e9ccfe477b6640e4052ebb  ./qnn/code/coverage/make_adapter_coverage_figure.py
ef4b9b1612ba291bd6d946f7e2daa9e59447922bc076377b7677655c868ea338  ./qnn/code/coverage/make_statistical_coverage_figure.py
304652b45167b1f03c6171919c489b5ec6f2a14a60518db80366b48fab2a044d  ./qnn/code/coverage/run_adapter_coverage_expansion.py
bd08367cadd389eb5e936ad07e96b55b2a4d5db3caea578a062f8675eeff41ae  ./qnn/code/coverage/run_relu_primal_dual_certificate.py
3a69832b70e5e13d54de6d1596915e7736e775271a4b3f670b4ea7ee7ba232ca  ./qnn/code/coverage/run_relu_primal_dual_certificate_exact_history.py
7f8a25282b6cb784eba30d85b469de6c4ca77a253d25120b69a52c5033d0e359  ./qnn/code/coverage/run_statistical_coverage_calibration.py
10a76fa1887a8118284b46fcf7d89a0dc1cb15869b845a898d2f7ef4b3aa3bc1  ./qnn/code/coverage/test_coverage_certificates.py
d3a18c1d0e7cbd0a47d3d19987aaec8e86b3d5a299f69eb43aee7eb9fc68770d  ./qnn/code/make_exact_head_followup_figures.py
3ad90e4c76e2410c897bf846129e4a7d10fb12c0d33ee545961c29d21542ab29  ./qnn/code/make_qnn_case_figures.py
ebe48ed97a8ac9011bafd7540d426638d9e05025c883913ef38996f0000eaf0b  ./qnn/code/make_same_checkpoint_control_figure.py
8a149484d12cd2f6824efd742f478f7f2af9a41972a48f1811d8c5a79a034b0e  ./qnn/code/run_data_maturity_theorem_regression.py
1ae7a8a73c9cd96645f139cc31b62fddb6f286b20989e14e3859b9e124b4fab7  ./qnn/code/run_holistic_proof_regression.py
1ed006e0bc00c02abf17f5afd55bdfb6329547457052b632e37f3cdd72e57bb0  ./qnn/code/run_staircase_experiments.py
a2b96fc8d666e4a5bfc4e0ef46ee4bf257c200d0498a491445afa0c738b609c7  ./qnn/code/run_targeted_regression.py
51521e25daefdede91bca7ba52fd471dd8f78be833db86df36b41bcd06365cb5  ./qnn/results/attainability/exact_staircase_levels.csv
1dc7c593fe1376cbabd27666018115a9e32d1e8d09dfb21eeef0a25878bafe30  ./qnn/results/attainability/positive_head_lr_stairs.csv
152915939dc392b9f1f854a116c3a5723c6697af074d31a7f387c866a6bdb7b9  ./qnn/results/attainability/staircase_global_tracking.csv
5aa520e31525fadf82914d2152433a60ee3ac8b06b5251976499b386bc2528e9  ./qnn/results/attainability/staircase_results_baseline.json
887e0bf55e610eb2106dca1fd771b71c09e97497f744e1b4a995e5fc5efdf788  ./qnn/results/coverage/adapter_expansion/adapter_expansion_summary.json
ac5ec4659b039bc7b18172f1f17b904902d48f69cb2dd923927e4d7c074e3ef7  ./qnn/results/coverage/adapter_expansion/digits_frozen_cnn_adapter.csv
47b7f9ba72da2d6c815fb43a774a28af4dade0b3f347f3f12b7a6ec5d2896ce5  ./qnn/results/coverage/adapter_expansion/synthetic_adapter_coverage.csv
47b7f9ba72da2d6c815fb43a774a28af4dade0b3f347f3f12b7a6ec5d2896ce5  ./qnn/results/coverage/adapter_expansion/synthetic_adapter_coverage_progress.csv
8862ef696cdc0b09c668b1eaea34091868559f75b9890ff630272d0471810fc9  ./qnn/results/coverage/corrected_exact_history/relu_certificate_history.csv
4150ed100bbed515a934c70fb68dc1a0fc203d3c2c66ce04ec08336a3c8d1673  ./qnn/results/coverage/corrected_exact_history/relu_certificate_instance_and_model.npz
e1a50ce248702c7f6b65b3c8655ed24360aa29c30c9c0c889d5d4e2f00ae63be  ./qnn/results/coverage/corrected_exact_history/relu_certificate_summary.json
29bce6ed025956aa62b5c95ec71f29b17ae68c0aa0ea82b960320a05fa9ae920  ./qnn/results/coverage/coverage_certificate_regression.json
ff08f0e673fc7863437b03783569a2f049a84581193baac243292e62bf8ac52b  ./qnn/results/coverage/statistical_coverage_summary.json
34e0168b84896db171a223690af0595829cb7cc03545ecb1cd0782c5524cbfa8  ./qnn/results/coverage/statistical_results/statistical_calibration_repetitions.csv
ff08f0e673fc7863437b03783569a2f049a84581193baac243292e62bf8ac52b  ./qnn/results/coverage/statistical_results/statistical_coverage_summary.json
f20c4d4cf3380e8a03d16071eef1f1c4d31da14a0173a3e735f6e785596c7e5a  ./qnn/results/coverage/statistical_results/statistical_development_cutoff_selection.csv
c9a857ad7a374cc77062c9fdafae6fda37874ff17fb1c5530a036c895b29ba92  ./qnn/results/coverage/statistical_results/statistical_sample_complexity.csv
bb308ed2617400023cd21bf14275d7d8ff6fd3db9e1e40cb18bff42f643762f1  ./qnn/results/coverage/statistical_results/statistical_selection_reuse.csv
7cd586cbf6785ffd5023a466534d7eea4e3c098ea8026c5a65456650100a10dd  ./qnn/results/exact_head/compact_export_inventory.csv
a199d22d6d51c81020e02977a089c380508fcd65b7c2e3c6881678b8818dd96b  ./qnn/results/exact_head/compact_export_inventory.json
79aaca4aeb640705f3ed8296e2a187dc086dbef868988f1d38f01db856ae90df  ./qnn/results/exact_head/dataset_manifest_paper.json
20d60bac877ca6b7c886731278e29e75ca51dac41526966c1fab8b813019847d  ./qnn/results/exact_head/environment_paper.json
ac21408e78ef92d3debc1d57eca08988bada05eb5721bdba54a6187af7c6dcb7  ./qnn/results/exact_head/exact_head_baselines_summary_paper.csv
08a4d6f64cd61414b0489a8a6aa7790fa8b58ee31e2b51debaf23ca32e8b6103  ./qnn/results/exact_head/exact_head_group_summary.csv
965212ab776d78c4431ce0697f27a303403267d1afc9ea652ba30a181393956b  ./qnn/results/exact_head/exact_head_paired_effects.csv
1a785387d716bb82c084cb8660262c5af610d3364d91da126a38109130fd2c27  ./qnn/results/exact_head/exact_head_replay_paper.csv
7f8de625c20586d6c0c6d3c923bd64f03b28651bda44e6dfbed538cada1a7c8c  ./qnn/results/exact_head/exact_head_threshold_summary.csv
6e002ab57893b0d35285b50df33ae6c0af375e7b6845793732d755ff787deebc  ./qnn/results/exact_head/exact_head_threshold_sweep_paper.csv
670d75b83e559d9ab01291e8a8f5d3de69f7256c253f3dc7d2330271940fa00a  ./qnn/results/repair/closure_trajectories.csv
0ed9166a668cd5ad27905c491d5ea5b09961649a1f3f11addf1f5a079d6f7db2  ./qnn/results/repair/repair_staircase_core_validated_summary.csv
7b99313dc6e05b16043be93d2e6b9c803d1f925a3f69cbaf63e5bba1c480e0b1  ./qnn/results/repair/repair_staircase_core_validation.json
504d4204f0b01de14985754583c71369599d2d40b35eeaebd16d85a50c13a4bf  ./qnn/results/repair/summary.csv
6be7d0bef8d180866f0731685840fca72f436629bc540b469f6bffe14fba478d  ./qnn/results/repair/tracking_trajectories.csv
051740b06e49ae43aa30f3c8fcd201dbe0c7af1843c7292eef4446885ec90e05  ./qnn/results/same_checkpoint/same_checkpoint_validated_summary.csv
5542d5d41b8fd249012acaaae4731b6568e66c207cd82f1cf1cedad6fe6b69dc  ./qnn/results/summary.json
efb9f72b43ea1e78ffe37950304f8dea19675c97a379c3a636df09b47fccfeba  ./resnet_certificate/ResNet_Current_State_Certificate_Colab.ipynb
85bbd6018360716040e13b94752db173414ed6f485f284e4c9ca4b801f17f433  ./resnet_certificate/VALIDATION.json
2bf73356aa5c5c64b8c573c3bea91f8c0265ad2efa31ef48e7acb0d7be59e3e1  ./resnet_certificate/audit_implementation.json
96ee392f7766db6c275b6162cf0074e530011f21186967645491ef2b35a948e8  ./resnet_certificate/config.json
71e9b40a2addcb2994436453b7d624d54939f058b24ad786658027c89359fceb  ./resnet_certificate/derived_residual_aligned_certificate_metrics.csv
672bdb790203441e2953bcd400a64a01beab2a6288c55dc2be13131a20f306af  ./resnet_certificate/environment.json
788a4bc8f522dcf3115080bb59f8e37ba10163f36b0e471f8483fc5bd709b7f9  ./resnet_certificate/results/block_records_epoch_0.csv
788a4bc8f522dcf3115080bb59f8e37ba10163f36b0e471f8483fc5bd709b7f9  ./resnet_certificate/results/block_records_epoch_0_pre_eopt.csv
1ac2fd1821dcad0983bcb9dff259d3809b5977faedf5c9789e750edf8738c267  ./resnet_certificate/results/block_records_epoch_10.csv
1ac2fd1821dcad0983bcb9dff259d3809b5977faedf5c9789e750edf8738c267  ./resnet_certificate/results/block_records_epoch_10_pre_eopt.csv
9255182848c05ae83195737fa2d6f99f4f67c9e15bf287e4dcae6d553562c667  ./resnet_certificate/results/block_records_epoch_20.csv
9255182848c05ae83195737fa2d6f99f4f67c9e15bf287e4dcae6d553562c667  ./resnet_certificate/results/block_records_epoch_20_pre_eopt.csv
200ea8c23ede38326e87e1023a2a2308218d339433ad179ed028cb19af332a42  ./resnet_certificate/results/block_records_epoch_40.csv
200ea8c23ede38326e87e1023a2a2308218d339433ad179ed028cb19af332a42  ./resnet_certificate/results/block_records_epoch_40_pre_eopt.csv
978b770bf6cc3bd90122e7e062d42e4ab08777c46158408d1d1e22d0f68818de  ./resnet_certificate/results/block_records_epoch_5.csv
978b770bf6cc3bd90122e7e062d42e4ab08777c46158408d1d1e22d0f68818de  ./resnet_certificate/results/block_records_epoch_5_pre_eopt.csv
4ce414161240c6be8f8e50e9c4919c75775ef55614abd6599c494e7a921600dd  ./resnet_certificate/results/certificate_epoch_0.json
36d3099907d6ee46618378fe348c85b1f775e65ae0383360636a22f9190151f6  ./resnet_certificate/results/certificate_epoch_10.json
9d2bbd10af02b0fb6a51ba31e5e6cdfecacfd6e68d59c8f25e38de5ac3334d5d  ./resnet_certificate/results/certificate_epoch_20.json
dcd07c04e9bc4bb7318f3f64aff83d127a662ab64f3f4babde9f350ae2fcd867  ./resnet_certificate/results/certificate_epoch_40.json
cd391040334ceb1bccbd2d110b3d3e6fe96b29d494c08704901e491c63c7fd5a  ./resnet_certificate/results/certificate_epoch_5.json
4dff20d797ed16900802f85db290d85f3330477c2038ecafb0f05d6fa23df926  ./resnet_certificate/results/certificate_summary.csv
c9cff9811d8546fa054871b512457627ebc83c0409f843af93aa1bb2c6ffa5ba  ./resnet_certificate/results/fixed_certification_problem.pt
65a5cc85dc949a85adcd9d242e7e2abfcec78b3bca7419104e61ea21381135cd  ./resnet_certificate/results/operators_epoch_0.npz
693b7d27dd5030493cca06f9b7652165c76e408c9f25e486199a007de78279f3  ./resnet_certificate/results/operators_epoch_10.npz
88cc93b7a06fe74c3a5f69a37dffedaea9d327ed00074e9c597b45d50fefec0b  ./resnet_certificate/results/operators_epoch_20.npz
c5bcf24b24eb0ff95f93fab1edcc29fb40cdae7533f1983bbf47ba4f70fd5aec  ./resnet_certificate/results/operators_epoch_40.npz
5f4336f3d2d520468f75134f18efe8772b879d6758d34293eecc29573e1d9baa  ./resnet_certificate/results/operators_epoch_5.npz
b40564e60422a5d419a87823e4b2485c2689be3bbad83832f7e9987b34e99353  ./resnet_certificate/results/student_history.json
05e7664ffb240e88da0c76af34a9fc82188fe458919d81f63df5bf5db85e3f3c  ./spectral_coverage/data/challenge_basis_masks.csv
abc7887ed59af444bffe9d9249c91044265ccbf8a489798d04ce1b7797d2a8f9  ./spectral_coverage/data/challenge_basis_scaling.csv
a4c6ed713f7225d0ad8ebda81effe30949e4244e5a9ab8317568ec70e7c5bf4f  ./spectral_coverage/data/digits_tanh_mlp_checkpoints.csv
379089341d0a42c7cbf6b0ab03833f9d2a3a39db63e73f904e43d0b0d60a62e2  ./spectral_coverage/data/relu_stable_core_blocks.csv
8b98584ee607eb9225b6ad94464d16fe9d4b13870c595b12562557675246e691  ./spectral_coverage/data/relu_width_scaling.csv
90d64d013cb58d24f24e8b3e78e6ba68c23bb87e22af7a17f50eeda78a5f8c96  ./spectral_coverage/data/relu_width_scaling_summary.csv
9bea8c5ea7276d44be7440f0c28968a9037b0d827cc8967f12e461808fe2cad1  ./spectral_coverage/data/results_summary.json
a51fa30f02c44ba76064fd1fca96c6419b551147041367c408a916ceb6b4ce97  ./spectral_coverage/data/tanh_block_regression.csv
78e5a9b67b867065be070c39022474a6f32415b80f97c2df250fc801ea905c7f  ./spectral_coverage/environment.txt
b93d5db17582cbe3e2e4f68c5430c4e2a81d36a8106c65cf622defdaefba5b74  ./spectral_coverage/requirements.txt
8b9a184a8a036924615c6ea64280917ccbf9be7e17a954281c7b8da3a0c989d1  ./spectral_coverage/run_regressions.py


==> anc/architecture_generality/run_exact_residual_output_challenge.py <==
from __future__ import annotations

import copy
import json
import math
import random
import time
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Dict, List, Tuple

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"
FIG = ROOT / "figures"
RES.mkdir(parents=True, exist_ok=True)
FIG.mkdir(parents=True, exist_ok=True)

torch.set_num_threads(4)
DEVICE = torch.device("cpu")
DTYPE = torch.float32


def seed_all(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)


def one_hot(y: torch.Tensor, q: int = 10) -> torch.Tensor:
    return F.one_hot(y, q).to(dtype=DTYPE)


def load_data(seed: int, n_train: int = 500, n_cert: int = 32, n_test: int = 300):
    data = load_digits()
    X = (data.images.astype(np.float64) / 16.0)[:, None, :, :]
    y = data.target.astype(np.int64)
    X_train, X_rest, y_train, y_rest = train_test_split(
        X, y, train_size=n_train, stratify=y, random_state=seed
    )
    X_cert, X_test, y_cert, y_test = train_test_split(
        X_rest, y_rest, train_size=n_cert, test_size=n_test,
        stratify=y_rest, random_state=seed + 101,
    )
    return (
        torch.tensor(X_train, dtype=DTYPE), torch.tensor(y_train),
        torch.tensor(X_cert, dtype=DTYPE), torch.tensor(y_cert),
        torch.tensor(X_test, dtype=DTYPE), torch.tensor(y_test),
    )


class ResidualConvBlock(nn.Module):
    def __init__(self, channels: int, scale: float = 0.25, final: bool = False):
        super().__init__()
        self.scale = float(scale)
        self.final = final
        self.conv1 = nn.Conv2d(channels, channels, 3, padding=1, bias=False, dtype=DTYPE)
        self.conv2 = nn.Conv2d(channels, channels, 3, padding=1, bias=False, dtype=DTYPE)

    def hidden(self, x: torch.Tensor) -> torch.Tensor:
        return F.relu(self.conv1(F.relu(x)))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        h = self.hidden(x)
        y = x + self.scale * self.conv2(h)
        return y if self.final else F.relu(y)


class ResidualCNN(nn.Module):
    def __init__(self, channels: int = 16, scale: float = 0.25):
        super().__init__()
        self.stem = nn.Conv2d(1, channels, 3, padding=1, bias=True, dtype=DTYPE)
        self.block1 = ResidualConvBlock(channels, scale=scale, final=False)
        self.final_block = ResidualConvBlock(channels, scale=scale, final=True)
        self.head = nn.Linear(channels, 10, bias=True, dtype=DTYPE)

    def prefix(self, x: torch.Tensor) -> torch.Tensor:
        return self.block1(F.relu(self.stem(x)))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        z = self.prefix(x)
        z = self.final_block(z)
        return self.head(z.mean(dim=(2, 3)))


class PatchEmbed(nn.Module):
    def __init__(self, d: int = 16):
        super().__init__()
        self.proj = nn.Linear(4, d, dtype=DTYPE)
        self.cls = nn.Parameter(torch.zeros(1, 1, d, dtype=DTYPE))
        self.pos = nn.Parameter(torch.randn(1, 17, d, dtype=DTYPE) * 0.02)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        p = x.unfold(2, 2, 2).unfold(3, 2, 2)
        p = p.contiguous().view(x.shape[0], 1, 4, 4, 4).squeeze(1).view(x.shape[0], 16, 4)
        z = self.proj(p)
        return torch.cat([self.cls.expand(x.shape[0], -1, -1), z], dim=1) + self.pos


class PreLNBlock(nn.Module):
    def __init__(self, d: int = 16, heads: int = 4, d_ff: int = 64, scale: float = 0.25):
        super().__init__()
        self.scale = float(scale)
        self.ln1 = nn.LayerNorm(d, dtype=DTYPE)
        self.attn = nn.MultiheadAttention(d, heads, batch_first=True, dtype=DTYPE)
        self.ln2 = nn.LayerNorm(d, dtype=DTYPE)
        self.fc1 = nn.Linear(d, d_ff, dtype=DTYPE)
        self.fc2 = nn.Linear(d_ff, d, bias=False, dtype=DTYPE)

    def attention_residual(self, z: torch.Tensor) -> torch.Tensor:
        q = self.ln1(z)
        a, _ = self.attn(q, q, q, need_weights=False)
        return z + self.scale * a

    def hidden(self, u: torch.Tensor) -> torch.Tensor:
        return F.gelu(self.fc1(self.ln2(u)))

    def forward(self, z: torch.Tensor) -> torch.Tensor:
        u = self.attention_residual(z)
        return u + self.scale * self.fc2(self.hidden(u))


class PreLNTransformer(nn.Module):
    """Pre-LN transformer with a direct linear readout from the final residual stream.

    Omitting a terminal LayerNorm is deliberate: it makes the final MLP output
    projection an affine architecture-native block. A separate control below shows
    how terminal LayerNorm destroys this exact affine structure.
    """
    def __init__(self, d: int = 16, heads: int = 4, d_ff: int = 64, scale: float = 0.25,
                 terminal_ln: bool = False):
        super().__init__()
        self.embed = PatchEmbed(d)
        self.block1 = PreLNBlock(d, heads, d_ff, scale)
        self.final_block = PreLNBlock(d, heads, d_ff, scale)
        self.terminal_ln = nn.LayerNorm(d, dtype=DTYPE) if terminal_ln else nn.Identity()
        self.head = nn.Linear(d, 10, dtype=DTYPE)

    def prefix(self, x: torch.Tensor) -> torch.Tensor:
        return self.block1(self.embed(x))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        z = self.final_block(self.prefix(x))
        z = self.terminal_ln(z)
        return self.head(z[:, 0])


def initialize(model: nn.Module, seed: int) -> nn.Module:
    seed_all(seed)
    for m in model.modules():
        if isinstance(m, (nn.Linear, nn.Conv2d)):
            nn.init.xavier_uniform_(m.weight)
            if m.bias is not None:
                nn.init.zeros_(m.bias)
        elif isinstance(m, nn.MultiheadAttention):
            # Explicit deterministic reinitialization.
            nn.init.xavier_uniform_(m.in_proj_weight)
            nn.init.zeros_(m.in_proj_bias)
            nn.init.xavier_uniform_(m.out_proj.weight)
            nn.init.zeros_(m.out_proj.bias)
    return model


def mse(model: nn.Module, X: torch.Tensor, y: torch.Tensor) -> float:
    with torch.no_grad():
        return float(0.5 * ((model(X) - one_hot(y)) ** 2).mean())


def acc(model: nn.Module, X: torch.Tensor, y: torch.Tensor) -> float:
    with torch.no_grad():
        return float((model(X).argmax(dim=1) == y).double().mean())


def train(model: nn.Module, X: torch.Tensor, y: torch.Tensor, steps: int = 250,
          lr: float = 2e-3, freeze_final_projection: bool = False) -> nn.Module:
    if freeze_final_projection:
        if isinstance(model, ResidualCNN):
            for p in model.final_block.conv2.parameters():
                p.requires_grad_(False)
        else:
            for p in model.final_block.fc2.parameters():
                p.requires_grad_(False)
    params = [p for p in model.parameters() if p.requires_grad]
    opt = torch.optim.Adam(params, lr=lr)
    target = one_hot(y)
    model.train()
    for _ in range(steps):
        opt.zero_grad(set_to_none=True)
        loss = 0.5 * ((model(X) - target) ** 2).mean()
        loss.backward()
        opt.step()
    for p in model.parameters():
        p.requires_grad_(True)
    return model


def canonical_affine_solve(W: torch.Tensor, H: torch.Tensor, T: torch.Tensor) -> Tuple[torch.Tensor, Dict]:
    """Solve min_U ||T - W U H||_F^2 using the canonical minimum-norm solution.

    W: q x d, H: p x n, T: q x n, U: d x p.
    """
    Wpinv = torch.linalg.pinv(W)
    Hpinv = torch.linalg.pinv(H)
    U = Wpinv @ T @ Hpinv
    fitted = W @ U @ H
    resid = T - fitted
    sW = torch.linalg.svdvals(W)
    sH = torch.linalg.svdvals(H)
    tolW = max(W.shape) * torch.finfo(W.dtype).eps * (sW.max() if sW.numel() else 1.0)
    tolH = max(H.shape) * torch.finfo(H.dtype).eps * (sH.max() if sH.numel() else 1.0)
    rankW = int((sW > tolW).sum())
    rankH = int((sH > tolH).sum())
    info = {
        "rank_W": rankW,
        "rank_H": rankH,
        "rank_operator": rankW * rankH,
        "output_dimension": int(T.numel()),
        "sigma_min_W_nonzero": float(sW[rankW - 1]) if rankW else 0.0,
        "sigma_min_H_nonzero": float(sH[rankH - 1]) if rankH else 0.0,
        "conditional_residual_sq": float((resid ** 2).sum()),
    }
    return U, info


def cnn_challenge(model: ResidualCNN, X: torch.Tensor, y: torch.Tensor):
    candidate = copy.deepcopy(model)
    with torch.no_grad():
        z = model.prefix(X)
        hmap = model.final_block.hidden(z)
        # Average im2col features: mean spatial response of Conv_U(h) equals U psi_i.
        patches = F.unfold(hmap, kernel_size=3, padding=1)  # n x (c*9) x (hw)
        psi = patches.mean(dim=2)  # n x p
        H = psi.T.contiguous()  # p x n
        base = model.head(z.mean(dim=(2, 3))).T  # q x n
        T = one_hot(y).T - base
        W = model.final_block.scale * model.head.weight  # q x c
        U, info = canonical_affine_solve(W, H, T)
        c = model.final_block.conv2.out_channels
        k = model.final_block.conv2.kernel_size[0]
        candidate.final_block.conv2.weight.copy_(U.reshape(c, c, k, k))
        predicted = (base + W @ U @ H).T
        actual = candidate(X)
        info["materialization_max_abs_error"] = float((predicted - actual).abs().max())
        info["before_loss"] = mse(model, X, y)
        info["after_loss"] = mse(candidate, X, y)
        info["improvement"] = info["before_loss"] - info["after_loss"]
    return candidate, info


def transformer_challenge(model: PreLNTransformer, X: torch.Tensor, y: torch.Tensor):
    if not isinstance(model.terminal_ln, nn.Identity):
        raise ValueError("Exact affine challenge requires no terminal LayerNorm.")
    candidate = copy.deepcopy(model)
    with torch.no_grad():
        z = model.prefix(X)
        u = model.final_block.attention_residual(z)
        hidden = model.final_block.hidden(u)[:, 0, :]  # n x d_ff
        H = hidden.T.contiguous()  # d_ff x n
        base = model.head(u[:, 0]).T  # q x n
        T = one_hot(y).T - base
        W = model.final_block.scale * model.head.weight  # q x d
        U, info = canonical_affine_solve(W, H, T)
        candidate.final_block.fc2.weight.copy_(U)
        predicted = (base + W @ U @ H).T
        actual = candidate(X)
        info["materialization_max_abs_error"] = float((predicted - actual).abs().max())
        info["before_loss"] = mse(model, X, y)
        info["after_loss"] = mse(candidate, X, y)
        info["improvement"] = info["before_loss"] - info["after_loss"]
    return candidate, info


def adam_refit_cnn(model: ResidualCNN, X: torch.Tensor, y: torch.Tensor, seed: int,
                   steps: int = 60, lr: float = 1e-2) -> float:
    cand = copy.deepcopy(model)
    seed_all(seed)
    nn.init.xavier_uniform_(cand.final_block.conv2.weight)
    for p in cand.parameters():
        p.requires_grad_(False)
    cand.final_block.conv2.weight.requires_grad_(True)
    opt = torch.optim.Adam([cand.final_block.conv2.weight], lr=lr)
    target = one_hot(y)
    for _ in range(steps):
        opt.zero_grad(set_to_none=True)
        loss = 0.5 * ((cand(X) - target) ** 2).mean()
        loss.backward()
        opt.step()
    return mse(cand, X, y)


def adam_refit_transformer(model: PreLNTransformer, X: torch.Tensor, y: torch.Tensor, seed: int,
                           steps: int = 60, lr: float = 1e-2) -> float:
    cand = copy.deepcopy(model)
    seed_all(seed)
    nn.init.xavier_uniform_(cand.final_block.fc2.weight)
    for p in cand.parameters():
        p.requires_grad_(False)
    cand.final_block.fc2.weight.requires_grad_(True)
    opt = torch.optim.Adam([cand.final_block.fc2.weight], lr=lr)
    target = one_hot(y)
    for _ in range(steps):
        opt.zero_grad(set_to_none=True)
        loss = 0.5 * ((cand(X) - target) ** 2).mean()
        loss.backward()
        opt.step()
    return mse(cand, X, y)


def terminal_ln_affinity_counterexample(model: PreLNTransformer, X: torch.Tensor) -> Dict:
    """Measure failure of affine superposition when a terminal LayerNorm is present."""
    assert not isinstance(model.terminal_ln, nn.Identity)
    with torch.no_grad():
        z = model.prefix(X)
        u = model.final_block.attention_residual(z)
        h = model.final_block.hidden(u)
        W0 = model.final_block.fc2.weight.detach().clone()
        D1 = torch.randn_like(W0) * 0.05
        D2 = torch.randn_like(W0) * 0.05

        def logits(weight):
            state = u + model.final_block.scale * F.linear(h, weight)
            return model.head(model.terminal_ln(state)[:, 0])

        f0 = logits(W0)
        f1 = logits(W0 + D1)
        f2 = logits(W0 + D2)
        f12 = logits(W0 + D1 + D2)
        defect = f12 - f1 - f2 + f0
        return {
            "affine_superposition_defect_max": float(defect.abs().max()),
            "affine_superposition_defect_fro": float(torch.linalg.norm(defect)),
        }


@dataclass
class Record:
    architecture: str
    seed: int
    frozen_projection: bool
    before_loss: float
    after_loss: float
    improvement: float
    test_accuracy_before: float
    test_accuracy_after: float
    rank_W: int
    rank_H: int
    rank_operator: int
    output_dimension: int
    sigma_min_W_nonzero: float
    sigma_min_H_nonzero: float
    conditional_residual_sq: float
    materialization_max_abs_error: float
    adam_median_loss: float
    adam_best_loss: float
    exact_time_seconds: float


def run() -> None:
    records: List[Record] = []
    ln_controls: List[Dict] = []
    for architecture in ("residual_cnn", "preln_transformer"):
        for seed in range(3):
            Xtr, ytr, Xc, yc, Xt, yt = load_data(seed)
            if architecture == "residual_cnn":
                model = initialize(ResidualCNN(), 1000 + seed)
            else:
                model = initialize(PreLNTransformer(terminal_ln=False), 1000 + seed)
            freeze = seed % 2 == 0
            train(model, Xtr, ytr, steps=90, lr=3e-3, freeze_final_projection=freeze)
            before_acc = acc(model, Xt, yt)
            st = time.perf_counter()
            if architecture == "residual_cnn":
                cand, info = cnn_challenge(model, Xc, yc)
                adam_vals = [adam_refit_cnn(model, Xc, yc, 5000 + 100 * seed + r) for r in range(4)]
            else:
                cand, info = transformer_challenge(model, Xc, yc)
                adam_vals = [adam_refit_transformer(model, Xc, yc, 5000 + 100 * seed + r) for r in range(4)]
            exact_time = time.perf_counter() - st
            records.append(Record(
                architecture=architecture,
                seed=seed,
                frozen_projection=freeze,
                before_loss=info["before_loss"],
                after_loss=info["after_loss"],
                improvement=info["improvement"],
                test_accuracy_before=before_acc,
                test_accuracy_after=acc(cand, Xt, yt),
                rank_W=info["rank_W"],
                rank_H=info["rank_H"],
                rank_operator=info["rank_operator"],
                output_dimension=info["output_dimension"],
                sigma_min_W_nonzero=info["sigma_min_W_nonzero"],
                sigma_min_H_nonzero=info["sigma_min_H_nonzero"],
                conditional_residual_sq=info["conditional_residual_sq"],
                materialization_max_abs_error=info["materialization_max_abs_error"],
                adam_median_loss=float(np.median(adam_vals)),
                adam_best_loss=float(np.min(adam_vals)),
                exact_time_seconds=exact_time,
            ))

            if architecture == "preln_transformer" and seed < 2:
                ln_model = initialize(PreLNTransformer(terminal_ln=True), 9000 + seed)
                train(ln_model, Xtr, ytr, steps=40, lr=3e-3)
                ctrl = terminal_ln_affinity_counterexample(ln_model, Xc[:8])
                ctrl["seed"] = seed
                ln_controls.append(ctrl)
            print(architecture, seed, info["before_loss"], info["after_loss"], info["rank_operator"], info["output_dimension"], flush=True)

    data = [asdict(r) for r in records]
    (RES / "exact_residual_output_records.json").write_text(json.dumps(data, indent=2))
    (RES / "terminal_layernorm_counterexample.json").write_text(json.dumps(ln_controls, indent=2))

    # Summary
    summary = {}
    for arch in ("residual_cnn", "preln_transformer"):
        rows = [r for r in records if r.architecture == arch]
        summary[arch] = {
            "runs": len(rows),
            "full_row_rank_runs": sum(r.rank_operator == r.output_dimension for r in rows),
            "median_before_loss": float(np.median([r.before_loss for r in rows])),
            "median_after_loss": float(np.median([r.after_loss for r in rows])),
            "max_after_loss": max(r.after_loss for r in rows),
            "median_improvement": float(np.median([r.improvement for r in rows])),
            "max_materialization_error": max(r.materialization_max_abs_error for r in rows),
            "median_adam_best_loss": float(np.median([r.adam_best_loss for r in rows])),
            "median_adam_median_loss": float(np.median([r.adam_median_loss for r in rows])),
            "median_exact_time_seconds_including_adam_comparison": float(np.median([r.exact_time_seconds for r in rows])),
        }
    summary["terminal_layernorm_control"] = {
        "runs": len(ln_controls),
        "minimum_affine_defect_fro": min(x["affine_superposition_defect_fro"] for x in ln_controls),
        "median_affine_defect_fro": float(np.median([x["affine_superposition_defect_fro"] for x in ln_controls])),
    }
    (RES / "exact_residual_output_summary.json").write_text(json.dumps(summary, indent=2))

    # Figures
    mpl.rcParams.update({
        "text.usetex": False,
        "font.size": 10,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "legend.fontsize": 8,
        "figure.dpi": 160,
        "savefig.bbox": "tight",
    })
    fig, axes = plt.subplots(1, 3, figsize=(11.5, 3.6))
    for idx, arch in enumerate(("residual_cnn", "preln_transformer")):
        rows = [r for r in records if r.architecture == arch]
        x = np.arange(len(rows))
        axes[idx].bar(x - 0.22, [r.before_loss for r in rows], 0.22, label="checkpoint")
        axes[idx].bar(x, [r.adam_best_loss for r in rows], 0.22, label="best of 4 Adam")
        axes[idx].bar(x + 0.22, [max(r.after_loss, 1e-16) for r in rows], 0.22, label="exact block challenge")
        axes[idx].set_yscale("log")
        axes[idx].set_xlabel("seed")
        axes[idx].set_ylabel("certification MSE")
        axes[idx].set_title("Residual CNN" if idx == 0 else "Pre-LN transformer")
        axes[idx].grid(axis="y", alpha=0.2)
        axes[idx].legend(frameon=False)
    defects = [x["affine_superposition_defect_fro"] for x in ln_controls]
    axes[2].bar(np.arange(len(defects)), defects)
    axes[2].set_xlabel("seed")
    axes[2].set_ylabel("affine-superposition defect")
    axes[2].set_title("Terminal LayerNorm breaks exact affine block")
    axes[2].grid(axis="y", alpha=0.2)
    fig.suptitle("One exact residual-output challenge across convolutional and transformer geometry")
    fig.tight_layout()
    fig.savefig(FIG / "exact_architecture_generality.pdf")
    fig.savefig(FIG / "exact_architecture_generality.png", dpi=240)
    plt.close(fig)

    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    run()


==> anc/architecture_generality/run_rank_deficient_controls.py <==
from __future__ import annotations
import json
from pathlib import Path
import sys
sys.path.insert(0, str(Path(__file__).resolve().parent))
from run_exact_residual_output_challenge import (
    load_data, initialize, ResidualCNN, PreLNTransformer, train,
    cnn_challenge, transformer_challenge
)

ROOT=Path(__file__).resolve().parents[1]
rows=[]
for arch,ncert in [('residual_cnn',180),('preln_transformer',100)]:
    Xtr,ytr,Xc,yc,Xt,yt=load_data(77,n_train=500,n_cert=ncert,n_test=250)
    if arch=='residual_cnn':
        model=initialize(ResidualCNN(),1777); train(model,Xtr,ytr,steps=70,lr=3e-3)
        cand,info=cnn_challenge(model,Xc,yc)
    else:
        model=initialize(PreLNTransformer(terminal_ln=False),1777); train(model,Xtr,ytr,steps=70,lr=3e-3)
        cand,info=transformer_challenge(model,Xc,yc)
    q=10
    predicted=info['conditional_residual_sq']/(2*ncert*q)
    rows.append({
        'architecture':arch,'n_cert':ncert,**info,
        'conditional_loss_formula':predicted,
        'absolute_formula_error':abs(predicted-info['after_loss'])
    })
    print(rows[-1])
(ROOT/'results'/'rank_deficient_controls.json').write_text(json.dumps(rows,indent=2))


==> anc/architecture_generality/run_theorem_regression.py <==
from __future__ import annotations
import json, math
from pathlib import Path
import numpy as np
import torch

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'audits'/'theorem_regression.json'
rng=np.random.default_rng(20260727)
torch.manual_seed(20260727)


def affine_tests(reps=5000):
    max_decomp=0.; max_rank_err=0.; max_full=0.; violations=0
    for _ in range(reps):
        q=int(rng.integers(1,6)); d=int(rng.integers(q,q+5)); n=int(rng.integers(1,8)); p=int(rng.integers(n,n+6))
        W=rng.normal(size=(q,d)); H=rng.normal(size=(p,n)); T=rng.normal(size=(q,n)); U0=rng.normal(size=(d,p))
        U=np.linalg.pinv(W)@T@np.linalg.pinv(H)
        PW=W@np.linalg.pinv(W); PH=np.linalg.pinv(H)@H
        fit=W@U@H
        B=np.sum((T-PW@T@PH)**2)
        cur=np.sum((T-W@U0@H)**2)
        gap=np.sum((PW@T@PH-W@U0@H)**2)
        max_decomp=max(max_decomp,abs(cur-B-gap),np.max(np.abs(fit-PW@T@PH)))
        rankA=np.linalg.matrix_rank(np.kron(H.T,W))
        rankprod=np.linalg.matrix_rank(H)*np.linalg.matrix_rank(W)
        max_rank_err=max(max_rank_err,abs(rankA-rankprod))
        if np.linalg.matrix_rank(W)==q and np.linalg.matrix_rank(H)==n:
            max_full=max(max_full,np.linalg.norm(T-fit))
        if cur+1e-8 < B or abs(rankA-rankprod)>0: violations+=1
    return dict(instances=reps,max_decomposition_error=max_decomp,max_rank_product_error=max_rank_err,max_full_rank_residual=max_full,violations=violations,passed=bool(violations==0 and max_decomp<1e-8))


def residual_bilip_tests(reps=10000):
    violations=0; min_slack=1e9
    for _ in range(reps):
        d=int(rng.integers(2,15)); A=rng.normal(size=(d,d)); rho=float(rng.uniform(.01,.95)); A*=rho/max(np.linalg.svd(A,compute_uv=False)[0],1e-12)
        x=rng.normal(size=d); y=rng.normal(size=d); delta=np.linalg.norm(x-y); out=np.linalg.norm((x+A@x)-(y+A@y))
        low=(1-rho)*delta; up=(1+rho)*delta; min_slack=min(min_slack,out-low,up-out)
        if out<low-1e-10 or out>up+1e-10: violations+=1
    return dict(instances=reps,violations=violations,minimum_slack=min_slack,passed=bool(violations==0))


def layernorm_tests(reps=3000):
    violations=0; max_ratio=0.; max_bound_ratio=0.
    for _ in range(reps):
        d=int(rng.integers(2,32)); eps=10**rng.uniform(-5,-1); gamma=torch.tensor(rng.uniform(.2,2,size=d),dtype=torch.float64)
        x=torch.tensor(rng.normal(size=d),dtype=torch.float64,requires_grad=True)
        def f(v):
            mean=v.mean(); var=((v-mean)**2).mean(); return gamma*(v-mean)/torch.sqrt(var+eps)
        J=torch.autograd.functional.jacobian(f,x)
        op=float(torch.linalg.svdvals(J).max()); bound=float(gamma.abs().max()/math.sqrt(eps))
        max_ratio=max(max_ratio,op); max_bound_ratio=max(max_bound_ratio,op/bound)
        if op>bound*(1+1e-10): violations+=1
    return dict(instances=reps,violations=violations,max_observed_jacobian=max_ratio,max_ratio_to_bound=max_bound_ratio,passed=bool(violations==0))


def attention_bound_tests(reps=500):
    violations=0; max_ratio=0.
    for _ in range(reps):
        n=int(rng.integers(2,8)); d=int(rng.integers(2,8)); dh=int(rng.integers(2,8))
        X=torch.tensor(rng.normal(size=(n,d)),dtype=torch.float64,requires_grad=True)
        Wq=torch.tensor(rng.normal(scale=.3,size=(d,dh)),dtype=torch.float64)
        Wk=torch.tensor(rng.normal(scale=.3,size=(d,dh)),dtype=torch.float64)
        Wv=torch.tensor(rng.normal(scale=.3,size=(d,dh)),dtype=torch.float64)
        R=float(torch.linalg.norm(X).detach())+.2
        def att(flat):
            Z=flat.reshape(n,d); Q=Z@Wq; K=Z@Wk; V=Z@Wv; P=torch.softmax(Q@K.T/math.sqrt(dh),dim=1); return (P@V).reshape(-1)
        J=torch.autograd.functional.jacobian(att,X.reshape(-1)); op=float(torch.linalg.svdvals(J).max())
        q=float(torch.linalg.matrix_norm(Wq,2)); k=float(torch.linalg.matrix_norm(Wk,2)); v=float(torch.linalg.matrix_norm(Wv,2))
        bound=math.sqrt(n)*v + R*R*q*k*v/math.sqrt(dh)
        max_ratio=max(max_ratio,op/max(bound,1e-15))
        if op>bound*(1+1e-8): violations+=1
    return dict(instances=reps,violations=violations,max_ratio_to_bound=max_ratio,passed=bool(violations==0))


def block_contraction_tests(reps=5000):
    violations=0; min_slack=1e9
    for _ in range(reps):
        m=int(rng.integers(2,10)); dims=rng.integers(1,5,size=m); d=int(dims.sum())
        A=rng.normal(size=(d,d)); Q=A.T@A+0.2*np.eye(d); x=rng.normal(size=d)
        J=.5*x@Q@x; g=Q@x; Jstar=0.; mu=np.linalg.eigvalsh(Q).min()
        starts=np.cumsum(np.r_[0,dims]); improvements=[]; L=[]
        for i in range(m):
            sl=slice(starts[i],starts[i+1]); Qrr=Q[sl,sl]; gr=g[sl]; Li=np.linalg.eigvalsh(Qrr).max(); L.append(Li)
            # one block gradient step 1/Li
            dx=-gr/Li; xp=x.copy(); xp[sl]+=dx; Jp=.5*xp@Q@xp; improvements.append(J-Jp)
        c=mu/sum(L); lower=c*(J-Jstar); best=max(improvements); min_slack=min(min_slack,best-lower)
        if best<lower-1e-9: violations+=1
    return dict(instances=reps,violations=violations,minimum_slack=min_slack,passed=bool(violations==0))

report={'seed':20260727,'affine_residual_output':affine_tests(),'residual_bilipschitz':residual_bilip_tests(),'layernorm':layernorm_tests(),'attention_local_bound':attention_bound_tests(),'block_contraction':block_contraction_tests()}
report['all_passed']=bool(all(v['passed'] for k,v in report.items() if isinstance(v,dict)))
OUT.write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))
if not report['all_passed']: raise SystemExit(1)


==> anc/architecture_generality/theorem_regression.json <==
{
  "seed": 20260727,
  "affine_residual_output": {
    "instances": 5000,
    "max_decomposition_error": 2.114575181622058e-11,
    "max_rank_product_error": 0.0,
    "max_full_rank_residual": 3.192701253235523e-12,
    "violations": 0,
    "passed": true
  },
  "residual_bilipschitz": {
    "instances": 10000,
    "violations": 0,
    "minimum_slack": 0.00036083063765701695,
    "passed": true
  },
  "layernorm": {
    "instances": 3000,
    "violations": 0,
    "max_observed_jacobian": 26.666420309932438,
    "max_ratio_to_bound": 0.7501283794476207,
    "passed": true
  },
  "attention_local_bound": {
    "instances": 500,
    "violations": 0,
    "max_ratio_to_bound": 0.5950773996263382,
    "passed": true
  },
  "block_contraction": {
    "instances": 5000,
    "violations": 0,
    "minimum_slack": 0.02737521968475382,
    "passed": true
  },
  "all_passed": true
}

==> anc/challenge_power/challenge_power_regression.py <==
#!/usr/bin/env python3
"""Regression and figure generation for the challenge-power theory package.

The script checks:
  1. the finite-state generalized-inverse identity;
  2. the strict/nonstrict boundary formulations;
  3. a counterexample showing that the scalar modulus is not transition-complete;
  4. collective spectral coverage for jointly affine neural blocks;
  5. approximate-solver and rate bounds.

It writes machine-readable summaries and publication figures into the package.
"""
from __future__ import annotations

import json
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, Sequence, Tuple

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)


def finite_psi(gaps: np.ndarray, improvements: np.ndarray, s: float) -> float:
    mask = gaps >= s - 1e-14
    if not np.any(mask):
        return math.inf
    return float(np.min(improvements[mask]))


def finite_E(gaps: np.ndarray, improvements: np.ndarray, tau: float) -> float:
    mask = improvements <= tau + 1e-14
    if not np.any(mask):
        return -math.inf
    return float(np.max(gaps[mask]))


def inverse_rhs(gaps: np.ndarray, improvements: np.ndarray, tau: float) -> float:
    # At finite-state discontinuities it suffices to check all realized gap levels.
    levels = np.unique(np.concatenate(([0.0], gaps)))
    eligible = [s for s in levels if finite_psi(gaps, improvements, float(s)) <= tau + 1e-14]
    return max(eligible) if eligible else -math.inf


def test_generalized_inverse(rng: np.random.Generator, trials: int = 500) -> Dict[str, float]:
    max_err = 0.0
    strict_failures = 0
    nonstrict_failures = 0
    for _ in range(trials):
        n = int(rng.integers(4, 30))
        gaps = np.sort(rng.uniform(0.0, 5.0, size=n))
        gaps[0] = 0.0
        improvements = rng.uniform(0.0, 1.0, size=n) * gaps
        improvements[0] = 0.0
        for tau in np.unique(np.concatenate(([0.0], improvements, improvements + 1e-8))):
            lhs = finite_E(gaps, improvements, float(tau))
            rhs = inverse_rhs(gaps, improvements, float(tau))
            if math.isfinite(lhs) and math.isfinite(rhs):
                max_err = max(max_err, abs(lhs - rhs))
            elif lhs != rhs:
                raise AssertionError((lhs, rhs))

            # E(tau) <= eps iff psi(s)>tau for every realized s>eps.
            for eps in np.unique(gaps):
                cond_left = lhs <= eps + 1e-12
                cond_right = all(
                    finite_psi(gaps, improvements, float(s)) > tau + 1e-12
                    for s in np.unique(gaps)
                    if s > eps + 1e-12
                )
                nonstrict_failures += int(cond_left != cond_right)

                # E(tau)<eps iff psi(eps)>tau, at compact/finite attainment.
                cond_left_strict = lhs < eps - 1e-12
                cond_right_strict = finite_psi(gaps, improvements, float(eps)) > tau + 1e-12
                strict_failures += int(cond_left_strict != cond_right_strict)

    assert max_err < 1e-10
    assert strict_failures == 0
    assert nonstrict_failures == 0
    return {
        "trials": trials,
        "max_inverse_error": max_err,
        "strict_boundary_failures": strict_failures,
        "nonstrict_boundary_failures": nonstrict_failures,
    }


@dataclass(frozen=True)
class TransitionSystem:
    """Finite executable challenge system with unit-cost nonidentity calls.

    Each call may take one declared transition.  A total budget of ``k`` unit
    calls therefore reaches endpoints along paths of length at most ``k``.
    Identity is included explicitly in every transition set.
    """

    gaps: Mapping[str, float]
    transitions: Mapping[str, Sequence[str]]

    def one_call_improvement(self, state: str) -> float:
        current = self.gaps[state]
        best = min(self.gaps[next_state] for next_state in self.transitions[state])
        return current - best

    def best_gap_within_steps(self, state: str, steps: int) -> float:
        values = dict(self.gaps)
        for _ in range(max(0, steps)):
            values = {
                x: min(values[y] for y in self.transitions[x])
                for x in self.gaps
            }
        return float(values[state])

    def improvement_with_budget(self, state: str, budget: float) -> float:
        steps = max(0, int(math.floor(budget + 1e-12)))
        return float(self.gaps[state] - self.best_gap_within_steps(state, steps))

    def adopt_best_one_call(self, start: str, max_steps: int = 100) -> List[str]:
        path = [start]
        state = start
        for _ in range(max_steps):
            candidates = self.transitions[state]
            nxt = min(candidates, key=lambda z: (self.gaps[z], z))
            if self.gaps[nxt] >= self.gaps[state] - 1e-14:
                break
            path.append(nxt)
            state = nxt
        return path


def build_scalar_incompleteness_example() -> Tuple[TransitionSystem, TransitionSystem]:
    """Build two systems with identical scalar surfaces but different dynamics.

    The equal-gap states ``x`` and ``xp`` exchange the fast and slow endpoint
    routes between the systems.  Hence, for every total integer budget, the
    multiset of pairs (gap, best budgeted improvement) is unchanged, so both
    Psi and E coincide.  From the *named* initial state ``x``, however, repeated
    unit-budget best-endpoint adoption takes 2 versus 11 calls.
    """
    gaps: Dict[str, float] = {"g": 0.0, "e": 1.0, "x": 2.0, "xp": 2.0}
    for j in range(1, 11):
        gaps[f"h{j}"] = 1.1 - 0.1 * j  # h1=1.0, ..., h10=0.1

    common: Dict[str, Sequence[str]] = {
        "g": ("g",),
        "e": ("e", "g"),
        "h10": ("h10", "g"),
    }
    for j in range(1, 10):
        common[f"h{j}"] = (f"h{j}", f"h{j+1}")

    trans_a = dict(common)
    trans_b = dict(common)
    # Swap the fast and slow routes between two states of the same objective gap.
    trans_a["x"] = ("x", "e")
    trans_a["xp"] = ("xp", "h1")
    trans_b["x"] = ("x", "h1")
    trans_b["xp"] = ("xp", "e")
    return TransitionSystem(gaps, trans_a), TransitionSystem(gaps, trans_b)


def test_scalar_incompleteness() -> Dict[str, object]:
    a, b = build_scalar_incompleteness_example()
    states = sorted(a.gaps)
    gaps = np.array([a.gaps[s] for s in states])
    levels = np.unique(gaps)

    surface_checks = []
    for budget in range(13):
        ia = np.array([a.improvement_with_budget(s, budget) for s in states])
        ib = np.array([b.improvement_with_budget(s, budget) for s in states])

        psi_a = np.array([finite_psi(gaps, ia, float(s)) for s in levels])
        psi_b = np.array([finite_psi(gaps, ib, float(s)) for s in levels])
        assert np.allclose(psi_a, psi_b)

        taus = np.unique(np.concatenate((ia, ib)))
        e_a = np.array([finite_E(gaps, ia, float(t)) for t in taus])
        e_b = np.array([finite_E(gaps, ib, float(t)) for t in taus])
        assert np.allclose(e_a, e_b)
        surface_checks.append({
            "budget": budget,
            "max_psi_difference": float(np.max(np.abs(psi_a - psi_b))),
            "max_E_difference": float(np.max(np.abs(e_a - e_b))),
        })

    one_a = np.array([a.one_call_improvement(s) for s in states])
    one_b = np.array([b.one_call_improvement(s) for s in states])
    assert np.allclose(one_a, one_b)

    path_a = a.adopt_best_one_call("x")
    path_b = b.adopt_best_one_call("x")
    assert len(path_a) - 1 == 2
    assert len(path_b) - 1 == 11

    two_step_a = a.best_gap_within_steps("x", 2)
    two_step_b = b.best_gap_within_steps("x", 2)
    assert abs(two_step_a) < 1e-14
    assert abs(two_step_b - 0.9) < 1e-12

    return {
        "same_one_call_statewise_improvements": True,
        "same_psi_for_all_tested_budgets": True,
        "same_E_for_all_tested_budgets": True,
        "tested_integer_budgets": list(range(13)),
        "system_A_steps_from_x": len(path_a) - 1,
        "system_B_steps_from_x": len(path_b) - 1,
        "system_A_path_from_x": path_a,
        "system_B_path_from_x": path_b,
        "two_step_Bellman_gap_A_from_x": two_step_a,
        "two_step_Bellman_gap_B_from_x": two_step_b,
        "surface_checks": surface_checks,
    }

def orth_projector(a: np.ndarray, tol: float = 1e-12) -> np.ndarray:
    u, s, _ = np.linalg.svd(a, full_matrices=False)
    rank = int(np.sum(s > tol * max(1.0, s[0] if len(s) else 1.0)))
    if rank == 0:
        return np.zeros((a.shape[0], a.shape[0]))
    q = u[:, :rank]
    return q @ q.T


def range_basis(a: np.ndarray, tol: float = 1e-12) -> np.ndarray:
    u, s, _ = np.linalg.svd(a, full_matrices=False)
    rank = int(np.sum(s > tol * max(1.0, s[0] if len(s) else 1.0)))
    return u[:, :rank]


def collective_spectral_experiment(rng: np.random.Generator) -> Dict[str, object]:
    # Neural-shaped design matrices A_r = H_r^T \otimes W_r.  Every block is rank deficient,
    # while the union of their prediction subspaces spans the full declared prediction space.
    n, q = 3, 2
    N = n * q
    p, d = 2, 2
    matrices: List[np.ndarray] = []
    attempts = 0
    while True:
        attempts += 1
        matrices.clear()
        for _ in range(4):
            H = rng.normal(size=(p, n))
            W = rng.normal(size=(q, d))
            A = np.kron(H.T, W)
            # Make each block strictly rank deficient by forcing rank-1 W.
            W[:, 1] = 0.7 * W[:, 0]
            A = np.kron(H.T, W)
            matrices.append(A)
        Aall = np.concatenate(matrices, axis=1)
        Q = range_basis(Aall)
        if Q.shape[1] == N and all(np.linalg.matrix_rank(A) < N for A in matrices):
            break
        if attempts > 10000:
            raise RuntimeError("Could not construct a full collective span")

    projectors = [orth_projector(A) for A in matrices]
    F = sum(projectors)
    # Q is square here, but retain the restriction formula for clarity.
    restricted = Q.T @ F @ Q
    evals = np.linalg.eigvalsh(restricted)
    lam = float(np.min(evals))
    m = len(matrices)
    kappa = lam / m
    assert lam > 1e-10

    ratios_max: List[float] = []
    ratios_sum: List[float] = []
    worst_slack = math.inf
    for _ in range(5000):
        e = rng.normal(size=N)
        ps_e = Q @ (Q.T @ e)
        gap = 0.5 * float(ps_e @ ps_e) / N
        if gap < 1e-14:
            continue
        improvements = np.array([0.5 * float((P @ e) @ (P @ e)) / N for P in projectors])
        max_ratio = float(np.max(improvements) / gap)
        sum_ratio = float(np.sum(improvements) / gap)
        ratios_max.append(max_ratio)
        ratios_sum.append(sum_ratio)
        worst_slack = min(worst_slack, max_ratio - kappa)
        assert np.sum(improvements) + 1e-10 >= lam * gap
        assert np.max(improvements) + 1e-10 >= kappa * gap

    # Approximate-solver passage check.
    tau = 2e-3
    eps = np.array([4e-4, 2e-4, 5e-4, 3e-4])
    certified_gap = float((m * tau + np.sum(eps)) / lam)

    result = {
        "n_samples": n,
        "output_dimension": q,
        "prediction_dimension": N,
        "blocks": m,
        "individual_ranks": [int(np.linalg.matrix_rank(A)) for A in matrices],
        "collective_rank": int(np.linalg.matrix_rank(Aall)),
        "fusion_eigenvalues": [float(v) for v in evals],
        "lambda_collective": lam,
        "kappa_best_block": kappa,
        "minimum_observed_best_block_ratio": float(np.min(ratios_max)),
        "median_best_block_ratio": float(np.median(ratios_max)),
        "minimum_observed_sum_ratio": float(np.min(ratios_sum)),
        "minimum_numerical_slack": float(worst_slack),
        "approximate_passage_tau": tau,
        "approximate_errors": [float(v) for v in eps],
        "certified_gap_from_approximate_passage": certified_gap,
    }
    np.savez(DATA / "collective_spectral_example.npz", Aall=Aall, eigenvalues=evals,
             ratios_max=np.array(ratios_max), ratios_sum=np.array(ratios_sum))
    return result


def rate_regressions() -> Dict[str, object]:
    # Linear law with additive error.
    c = 0.18
    xi = 2e-3
    d0 = 3.0
    steps = 80
    d = [d0]
    upper = [d0]
    for k in range(steps):
        d.append(max(0.0, d[-1] - c * d[-1] + xi))
        upper.append((1 - c) ** (k + 1) * d0 + xi * (1 - (1 - c) ** (k + 1)) / c)
    assert np.max(np.array(d) - np.array(upper)) < 1e-12

    # Polynomial exact law.
    p = 2.0
    cp = 0.08
    dp = [2.0]
    bound = [2.0]
    for k in range(100):
        dp.append(max(0.0, dp[-1] - cp * dp[-1] ** p))
        bound.append((dp[0] ** (1 - p) + cp * (p - 1) * (k + 1)) ** (-1 / (p - 1)))
    assert np.max(np.array(dp) - np.array(bound)) < 1e-12

    return {
        "linear": {
            "c": c,
            "error": xi,
            "initial_gap": d0,
            "steps": steps,
            "final_gap": d[-1],
            "asymptotic_floor": xi / c,
            "max_bound_violation": float(np.max(np.array(d) - np.array(upper))),
        },
        "polynomial": {
            "c": cp,
            "p": p,
            "initial_gap": dp[0],
            "steps": 100,
            "final_gap": dp[-1],
            "max_bound_violation": float(np.max(np.array(dp) - np.array(bound))),
        },
        "linear_trajectory": d,
        "linear_upper": upper,
        "polynomial_trajectory": dp,
        "polynomial_upper": bound,
    }


def make_master_figure() -> None:
    B = np.linspace(0.1, 5.0, 240)
    s = np.linspace(0.0, 3.0, 240)
    BB, SS = np.meshgrid(B, s)
    a = 1.0 - np.exp(-BB / 1.5)
    PSI = a * SS

    tau = 0.18
    eps = np.linspace(0.2, 3.0, 240)
    # Exact strict-bound complexity for a(B)*eps > tau.
    bcert = np.full_like(eps, np.nan)
    mask = eps > tau
    bcert[mask] = -1.5 * np.log(1.0 - tau / eps[mask])

    fig, axes = plt.subplots(1, 4, figsize=(14.2, 3.25), constrained_layout=True)
    im = axes[0].pcolormesh(BB, SS, PSI, shading="auto")
    axes[0].set_xlabel("challenge budget $B$")
    axes[0].set_ylabel("true gap level $s$")
    axes[0].set_title("(a) power $\\Psi(B,s)$")
    fig.colorbar(im, ax=axes[0], fraction=0.046, pad=0.04)

    taus = np.linspace(0.0, 0.8, 240)
    for b in (0.5, 1.5, 4.0):
        aa = 1.0 - math.exp(-b / 1.5)
        e = np.minimum(3.0, taus / aa)
        axes[1].plot(taus, e, label=f"$B={b:g}$")
    axes[1].set_xlabel("passage tolerance $\\tau$")
    axes[1].set_ylabel("worst undetected gap $E(B,\\tau)$")
    axes[1].set_title("(b) generalized inverse")
    axes[1].legend(frameon=False, fontsize=8)

    axes[2].plot(eps, bcert)
    axes[2].axvline(tau, linestyle="--", linewidth=1)
    axes[2].set_xlabel("desired strict gap $\\varepsilon$")
    axes[2].set_ylabel("minimum budget $B_{\\rm cert}$")
    axes[2].set_title("(c) certification complexity")
    axes[2].set_ylim(bottom=0)

    d0 = 3.0
    k = np.arange(30)
    for b in (0.5, 1.5, 4.0):
        aa = 1.0 - math.exp(-b / 1.5)
        axes[3].semilogy(k, d0 * (1.0 - aa) ** k, label=f"$B={b:g}$")
    axes[3].set_xlabel("accepted interventions $k$")
    axes[3].set_ylabel("certified gap envelope")
    axes[3].set_title("(d) rate from power")
    axes[3].legend(frameon=False, fontsize=8)
    fig.suptitle("Budget $\\to$ power $\\to$ inverse certificate $\\to$ complexity and rate", fontsize=12)
    fig.savefig(FIG / "master_figure.pdf", bbox_inches="tight")
    fig.savefig(FIG / "master_figure.png", dpi=240, bbox_inches="tight")
    plt.close(fig)


def make_counterexample_figure() -> None:
    a, b = build_scalar_incompleteness_example()
    fig, axes = plt.subplots(2, 1, figsize=(10.5, 4.8), constrained_layout=True)

    # System A, designated state x follows the fast route.
    ax = axes[0]
    xs = [0, 1, 2]
    labels = ["$x$\n$\\Delta=2$", "$e$\n$\\Delta=1$", "$g$\n$\\Delta=0$"]
    ax.scatter(xs, [0, 0, 0], s=650)
    for xcoord, label in zip(xs, labels):
        ax.text(xcoord, 0, label, ha="center", va="center", fontsize=9)
    for i in range(2):
        ax.annotate("", xy=(xs[i + 1] - 0.13, 0), xytext=(xs[i] + 0.13, 0),
                    arrowprops=dict(arrowstyle="->", lw=1.6))
    ax.text(0.5, 0.13, "$I=1$", ha="center")
    ax.text(1.5, 0.13, "$I=1$", ha="center")
    ax.text(1.0, -0.19, "equal-gap twin $x'$ follows the slow route", ha="center", fontsize=8)
    ax.set_title("System A: from the named state $x$, the optimum is reached in 2 calls")
    ax.set_xlim(-0.4, 2.4)
    ax.set_ylim(-0.25, 0.28)
    ax.axis("off")

    # System B, designated state x follows the slow route.
    ax = axes[1]
    names = ["x"] + [f"h{j}" for j in range(1, 11)] + ["g"]
    xx = np.arange(len(names))
    yy = np.zeros_like(xx, dtype=float)
    ax.scatter(xx, yy, s=250)
    for idx, name in enumerate(names):
        gap = b.gaps[name]
        label = "$x$" if name == "x" else ("$g$" if name == "g" else f"$h_{{{name[1:]}}}$")
        ax.text(idx, 0, f"{label}\n{gap:.1f}", ha="center", va="center", fontsize=6.8)
    for i in range(len(names) - 1):
        ax.annotate("", xy=(xx[i + 1] - 0.12, 0), xytext=(xx[i] + 0.12, 0),
                    arrowprops=dict(arrowstyle="->", lw=1.0))
    ax.text(0.5, 0.11, "$I=1$", ha="center", fontsize=8)
    ax.text(6.0, 0.11, "each later $I=0.1$", ha="center", fontsize=8)
    ax.text(5.5, -0.16, "equal-gap twin $x'$ follows the fast route", ha="center", fontsize=8)
    ax.set_title("System B: the same scalar $\\Psi(B,s)$ and $E(B,\\tau)$ for every budget, but 11 calls from $x$")
    ax.set_xlim(-0.5, len(names) - 0.5)
    ax.set_ylim(-0.2, 0.22)
    ax.axis("off")
    fig.suptitle(
        "Swapping endpoint identities between equal-gap states preserves every scalar surface",
        fontsize=12,
    )
    fig.savefig(FIG / "bellman_counterexample.pdf", bbox_inches="tight")
    fig.savefig(FIG / "bellman_counterexample.png", dpi=240, bbox_inches="tight")
    plt.close(fig)

def make_spectral_figure(spectral: Mapping[str, object]) -> None:
    npz = np.load(DATA / "collective_spectral_example.npz")
    evals = npz["eigenvalues"]
    ratios_max = npz["ratios_max"]
    ranks = spectral["individual_ranks"]
    N = int(spectral["prediction_dimension"])
    kappa = float(spectral["kappa_best_block"])

    fig, axes = plt.subplots(1, 3, figsize=(11.8, 3.35), constrained_layout=True)
    axes[0].bar(np.arange(len(ranks)), ranks)
    axes[0].axhline(N, linestyle="--", linewidth=1, label="full prediction rank")
    axes[0].set_xlabel("internal residual-output block")
    axes[0].set_ylabel("operator rank")
    axes[0].set_title("(a) every block is rank deficient")
    axes[0].legend(frameon=False, fontsize=8)

    axes[1].plot(np.arange(1, len(evals) + 1), evals, marker="o")
    axes[1].axhline(float(np.min(evals)), linestyle="--", linewidth=1,
                    label=f"$\\lambda_{{\\rm coll}}={float(np.min(evals)):.3f}$")
    axes[1].set_xlabel("eigenvalue index on collective span")
    axes[1].set_ylabel("eigenvalue of $\\sum_r P_r$")
    axes[1].set_title("(b) collective fusion bound is positive")
    axes[1].legend(frameon=False, fontsize=8)

    axes[2].hist(ratios_max, bins=45, density=True)
    axes[2].axvline(kappa, linestyle="--", linewidth=1.3,
                    label=f"theorem floor $\\lambda/m={kappa:.3f}$")
    axes[2].set_xlabel("best exact-block improvement / global gap")
    axes[2].set_ylabel("density over residual directions")
    axes[2].set_title("(c) executable best-block coverage")
    axes[2].legend(frameon=False, fontsize=8)
    fig.suptitle("Collective spectral Green theorem for jointly affine neural blocks", fontsize=12)
    fig.savefig(FIG / "collective_spectral_coverage.pdf", bbox_inches="tight")
    fig.savefig(FIG / "collective_spectral_coverage.png", dpi=240, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    rng = np.random.default_rng(20260806)
    inverse = test_generalized_inverse(rng)
    scalar = test_scalar_incompleteness()
    spectral = collective_spectral_experiment(rng)
    rates = rate_regressions()
    make_master_figure()
    make_counterexample_figure()
    make_spectral_figure(spectral)

    summary = {
        "status": "PASS",
        "generalized_inverse": inverse,
        "scalar_incompleteness": scalar,
        "collective_spectral_coverage": spectral,
        "rate_regressions": {k: v for k, v in rates.items() if not k.endswith("trajectory") and not k.endswith("upper")},
    }
    with (ROOT / "regression_summary.json").open("w", encoding="utf-8") as f:
        json.dump(summary, f, indent=2)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/challenge_power/regression_summary.json <==
{
  "status": "PASS",
  "generalized_inverse": {
    "trials": 500,
    "max_inverse_error": 0.0,
    "strict_boundary_failures": 0,
    "nonstrict_boundary_failures": 0
  },
  "scalar_incompleteness": {
    "same_one_call_statewise_improvements": true,
    "same_psi_for_all_tested_budgets": true,
    "same_E_for_all_tested_budgets": true,
    "tested_integer_budgets": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12
    ],
    "system_A_steps_from_x": 2,
    "system_B_steps_from_x": 11,
    "system_A_path_from_x": [
      "x",
      "e",
      "g"
    ],
    "system_B_path_from_x": [
      "x",
      "h1",
      "h2",
      "h3",
      "h4",
      "h5",
      "h6",
      "h7",
      "h8",
      "h9",
      "h10",
      "g"
    ],
    "two_step_Bellman_gap_A_from_x": 0.0,
    "two_step_Bellman_gap_B_from_x": 0.9000000000000001,
    "surface_checks": [
      {
        "budget": 0,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 1,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 2,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 3,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 4,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 5,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 6,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 7,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 8,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 9,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 10,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 11,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      },
      {
        "budget": 12,
        "max_psi_difference": 0.0,
        "max_E_difference": 0.0
      }
    ]
  },
  "collective_spectral_coverage": {
    "n_samples": 3,
    "output_dimension": 2,
    "prediction_dimension": 6,
    "blocks": 4,
    "individual_ranks": [
      2,
      2,
      2,
      2
    ],
    "collective_rank": 6,
    "fusion_eigenvalues": [
      0.08131009814465309,
      0.8771229745008094,
      1.008425119979817,
      1.2253706057007832,
      2.2363498521476712,
      2.571421349526265
    ],
    "lambda_collective": 0.08131009814465309,
    "kappa_best_block": 0.020327524536163273,
    "minimum_observed_best_block_ratio": 0.06969934513862157,
    "median_best_block_ratio": 0.5964346363693935,
    "minimum_observed_sum_ratio": 0.15957849924166348,
    "minimum_numerical_slack": 0.049371820602458295,
    "approximate_passage_tau": 0.002,
    "approximate_errors": [
      0.0004,
      0.0002,
      0.0005,
      0.0003
    ],
    "certified_gap_from_approximate_passage": 0.11560679687382888
  },
  "rate_regressions": {
    "linear": {
      "c": 0.18,
      "error": 0.002,
      "initial_gap": 3.0,
      "steps": 80,
      "final_gap": 0.011111491841867174,
      "asymptotic_floor": 0.011111111111111112,
      "max_bound_violation": 1.734723475976807e-18
    },
    "polynomial": {
      "c": 0.08,
      "p": 2.0,
      "initial_gap": 2.0,
      "steps": 100,
      "final_gap": 0.11447267081897311,
      "max_bound_violation": 0.0
    }
  }
}

==> anc/current_state_certificate/current_state_spectral_certificate.py <==
#!/usr/bin/env python3
"""Current-state normal-residual Neural Green certificate on a nonlinear representation.

A nonlinear tanh feature extractor is trained on a disjoint training split of the
scikit-learn Digits data. On a fixed certification split, its representation is
frozen and the complete scalar output head is treated exactly. Two executable
head-block suites are compared:

1. native coordinate blocks of the learned representation;
2. a predeclared, data-dependent E-optimal bank of materializable subspaces in
   the same head parameter space.

Every block challenge is an exact frozen-context least-squares refit and every
candidate is materialized as an ordinary head weight vector. The full head
optimum is available in closed form. Consequently, the experiment tests the
normal-residual spectral theorem without using the nonnegative-loss floor. It
also shows why challenge design matters: a native coordinate partition can be
nearly singular, while a balanced subspace bank yields a useful certificate.
"""
from __future__ import annotations

import csv
import json
import random
from dataclasses import dataclass
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import torch
from scipy.optimize import minimize
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler

SEED = 20260807
ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
RESULTS.mkdir(parents=True, exist_ok=True)
FIGURES.mkdir(parents=True, exist_ok=True)


def set_seeds(seed: int = SEED) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)


class FeatureNet(torch.nn.Module):
    def __init__(self) -> None:
        super().__init__()
        self.features = torch.nn.Sequential(
            torch.nn.Linear(64, 128),
            torch.nn.Tanh(),
            torch.nn.Linear(128, 64),
            torch.nn.Tanh(),
        )
        self.head = torch.nn.Linear(64, 1)

    def forward(self, x: torch.Tensor, return_features: bool = False):
        h = self.features(x)
        out = self.head(h).squeeze(-1)
        return (out, h) if return_features else out


def orth_basis(a: np.ndarray, tol: float = 1e-11) -> np.ndarray:
    u, s, _ = np.linalg.svd(a, full_matrices=False)
    if s.size == 0:
        return np.zeros((a.shape[0], 0), dtype=float)
    rank = int(np.sum(s > tol * max(a.shape) * s[0]))
    return u[:, :rank]


def projector(a: np.ndarray, tol: float = 1e-11) -> np.ndarray:
    u = orth_basis(a, tol)
    return u @ u.T


def min_eig_for_pi(pi: np.ndarray, qs: list[np.ndarray]) -> float:
    q = sum(float(pi[i]) * qs[i] for i in range(len(qs)))
    return float(np.linalg.eigvalsh((q + q.T) / 2.0)[0])


def optimize_pi(qs: list[np.ndarray], starts: int = 32) -> tuple[np.ndarray, float]:
    """Numerically solve the small E-optimal design problem."""
    m = len(qs)
    bounds = [(0.0, 1.0)] * m
    constraints = ({"type": "eq", "fun": lambda p: float(np.sum(p) - 1.0)},)

    def obj(p: np.ndarray) -> float:
        return -min_eig_for_pi(p, qs)

    rng = np.random.default_rng(SEED + 17 * m)
    candidates: list[np.ndarray] = [np.ones(m) / m]
    candidates.extend(rng.dirichlet(np.ones(m), size=max(0, starts - 1)))
    best_p = candidates[0]
    best_c = min_eig_for_pi(best_p, qs)
    for x0 in candidates:
        res = minimize(
            obj,
            x0,
            method="SLSQP",
            bounds=bounds,
            constraints=constraints,
            options={"maxiter": 450, "ftol": 1e-11, "disp": False},
        )
        p = np.clip(res.x if res.success else x0, 0.0, 1.0)
        if p.sum() <= 0:
            continue
        p /= p.sum()
        c = min_eig_for_pi(p, qs)
        if c > best_c:
            best_p, best_c = p, c
    return best_p, best_c


def exact_subspace_improvements(
    h: np.ndarray,
    y: np.ndarray,
    w: np.ndarray,
    designs: list[np.ndarray],
) -> np.ndarray:
    """Exact objective improvements obtained by refitting along each design."""
    n = h.shape[0]
    e = h @ w - y
    improvements = []
    for a in designs:
        delta, *_ = np.linalg.lstsq(a, -e, rcond=None)
        e_new = e + a @ delta
        imp = (float(e @ e) - float(e_new @ e_new)) / (2.0 * n)
        improvements.append(max(0.0, imp))
    return np.asarray(improvements)


def make_designed_bank(u: np.ndarray, m: int = 12, k: int = 18) -> tuple[list[np.ndarray], list[np.ndarray]]:
    """Return materializable designs A_r=U B_r and reduced projectors B_r B_r^T."""
    r = u.shape[1]
    k = min(k, r)
    rng = np.random.default_rng(SEED + 404)
    designs: list[np.ndarray] = []
    qs: list[np.ndarray] = []
    for _ in range(m):
        z = rng.standard_normal((r, k))
        b, _ = np.linalg.qr(z, mode="reduced")
        designs.append(u @ b)
        qs.append(b @ b.T)
    return designs, qs


def train_feature_net() -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    digits = load_digits()
    x = digits.data.astype(np.float32) / 16.0
    y = ((digits.target % 2) == 0).astype(np.float32)
    x_train, x_cert, y_train, y_cert = train_test_split(
        x, y, test_size=0.30, random_state=SEED, stratify=y
    )
    scaler = StandardScaler()
    x_train = scaler.fit_transform(x_train).astype(np.float32)
    x_cert = scaler.transform(x_cert).astype(np.float32)

    rng = np.random.default_rng(SEED)
    cert_idx = rng.choice(len(x_cert), size=256, replace=False)
    x_cert = x_cert[cert_idx]
    y_cert = y_cert[cert_idx]

    model = FeatureNet()
    opt = torch.optim.AdamW(model.parameters(), lr=2e-3, weight_decay=1e-4)
    xt = torch.from_numpy(x_train)
    yt = torch.from_numpy(y_train)
    for epoch in range(500):
        opt.zero_grad(set_to_none=True)
        logits = model(xt)
        loss = torch.nn.functional.binary_cross_entropy_with_logits(logits, yt)
        loss.backward()
        opt.step()
        if epoch > 100 and float(loss.detach()) < 0.025:
            break

    model.eval()
    with torch.no_grad():
        _, h = model(torch.from_numpy(x_cert), return_features=True)
        h_np = h.numpy().astype(np.float64)
        trained_w = model.head.weight.detach().numpy().reshape(-1).astype(np.float64)
        trained_b = float(model.head.bias.detach().numpy()[0])

    h_aug = np.column_stack([np.ones(len(h_np)), h_np])
    w0 = np.concatenate([[trained_b], trained_w])
    y_pm = 2.0 * y_cert.astype(np.float64) - 1.0
    return h_aug, y_pm, w0


@dataclass
class CheckpointRow:
    step: int
    objective: float
    optimum: float
    gap: float
    imax_native: float
    imax_designed: float
    bound_native: float
    bound_designed: float
    ratio_native: float
    ratio_designed: float


def main() -> None:
    set_seeds()
    h, y, w = train_feature_net()
    n, d = h.shape

    # Exact full-head optimum and normal-residual geometry.
    w_star, *_ = np.linalg.lstsq(h, y, rcond=None)
    e_star = h @ w_star - y
    j_star = float(e_star @ e_star) / (2.0 * n)
    u = orth_basis(h)
    rank_h = u.shape[1]

    # Native coordinate blocks.
    native_indices = [np.asarray(a, dtype=int) for a in np.array_split(np.arange(d), 8)]
    native_designs = [h[:, idx] for idx in native_indices]
    native_qs = [u.T @ projector(a) @ u for a in native_designs]
    pi_native, c_native = optimize_pi(native_qs, starts=3)

    # A declared bank of materializable prediction subspaces.  Each A_r=U B_r
    # is mapped back to ordinary head-weight directions via H^\dagger A_r.
    designed_designs, designed_qs = make_designed_bank(u, m=12, k=18)
    pi_designed, c_designed = optimize_pi(designed_qs, starts=4)
    h_pinv = np.linalg.pinv(h)
    materialization_errors = [
        float(np.linalg.norm(h @ (h_pinv @ a) - a, ord="fro") / max(1.0, np.linalg.norm(a, ord="fro")))
        for a in designed_designs
    ]

    # Exact current-head continuation on the fixed certification objective.
    gram = (h.T @ h) / n
    step_size = 0.85 / float(np.linalg.eigvalsh(gram).max())
    checkpoint_steps = [0, 1, 2, 3, 5, 8, 12, 18, 27, 40, 60, 90, 130]
    rows: list[CheckpointRow] = []
    for step in range(max(checkpoint_steps) + 1):
        if step in checkpoint_steps:
            e = h @ w - y
            j = float(e @ e) / (2.0 * n)
            gap = max(0.0, j - j_star)
            imp_native = exact_subspace_improvements(h, y, w, native_designs)
            imp_designed = exact_subspace_improvements(h, y, w, designed_designs)
            imax_native = float(imp_native.max())
            imax_designed = float(imp_designed.max())
            bound_native = imax_native / c_native
            bound_designed = imax_designed / c_designed
            rows.append(
                CheckpointRow(
                    step=step,
                    objective=j,
                    optimum=j_star,
                    gap=gap,
                    imax_native=imax_native,
                    imax_designed=imax_designed,
                    bound_native=bound_native,
                    bound_designed=bound_designed,
                    ratio_native=bound_native / gap if gap > 1e-14 else 1.0,
                    ratio_designed=bound_designed / gap if gap > 1e-14 else 1.0,
                )
            )
        grad = (h.T @ (h @ w - y)) / n
        w = w - step_size * grad

    q_native = sum(float(pi_native[i]) * native_qs[i] for i in range(len(native_qs)))
    q_designed = sum(float(pi_designed[i]) * designed_qs[i] for i in range(len(designed_qs)))
    eig_native = np.linalg.eigvalsh((q_native + q_native.T) / 2.0)
    eig_designed = np.linalg.eigvalsh((q_designed + q_designed.T) / 2.0)

    max_violation_native = max(r.gap - r.bound_native for r in rows)
    max_violation_designed = max(r.gap - r.bound_designed for r in rows)
    normal_residual = float(np.linalg.norm(u.T @ e_star))
    ratios_designed = [r.ratio_designed for r in rows if r.gap > 1e-12]
    ratios_native = [r.ratio_native for r in rows if r.gap > 1e-12]

    summary = {
        "seed": SEED,
        "n_cert": int(n),
        "feature_dimension_with_intercept": int(d),
        "rank_full_design": int(rank_h),
        "native_blocks": len(native_designs),
        "designed_blocks": len(designed_designs),
        "designed_block_dimension": int(designed_qs[0].shape[0] and round(np.trace(designed_qs[0]))),
        "global_optimum": j_star,
        "native_eoptimal_c": c_native,
        "designed_eoptimal_c": c_designed,
        "native_eoptimal_weights": pi_native.tolist(),
        "designed_eoptimal_weights": pi_designed.tolist(),
        "native_median_bound_to_gap_ratio": float(np.median(ratios_native)),
        "designed_median_bound_to_gap_ratio": float(np.median(ratios_designed)),
        "designed_max_bound_to_gap_ratio": float(max(ratios_designed)),
        "maximum_theorem_violation_native": float(max_violation_native),
        "maximum_theorem_violation_designed": float(max_violation_designed),
        "normal_residual_projection_norm": normal_residual,
        "maximum_materialization_relative_error": float(max(materialization_errors)),
        "statement": "Exact normal-residual certificate on a frozen nonlinear representation; challenge-basis design changes certificate conditioning without changing the complete head class.",
    }
    (RESULTS / "summary.json").write_text(json.dumps(summary, indent=2))
    np.savez(
        RESULTS / "kernel_spectra.npz",
        native=eig_native,
        designed=eig_designed,
        native_weights=pi_native,
        designed_weights=pi_designed,
    )
    with (RESULTS / "checkpoint_certificate.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(CheckpointRow.__annotations__.keys()))
        writer.writeheader()
        for row in rows:
            writer.writerow(row.__dict__)

    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Computer Modern Roman"],
            "mathtext.fontset": "cm",
            "text.usetex": True,
            "font.size": 9.1,
            "axes.labelsize": 9.1,
            "axes.titlesize": 9.3,
            "legend.fontsize": 7.6,
            "xtick.labelsize": 7.9,
            "ytick.labelsize": 7.9,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    colors = {
        "blue": "#1F5A85",
        "green": "#238B57",
        "gold": "#A36A00",
        "red": "#C8374A",
        "gray": "#606770",
    }
    fig, axes = plt.subplots(1, 3, figsize=(10.35, 2.9), constrained_layout=True)

    steps = np.asarray([r.step for r in rows])
    gaps = np.asarray([r.gap for r in rows])
    bounds_designed = np.asarray([r.bound_designed for r in rows])
    imax_designed = np.asarray([r.imax_designed for r in rows])
    ratios_n = np.asarray([r.ratio_native for r in rows])
    ratios_d = np.asarray([r.ratio_designed for r in rows])

    ax = axes[0]
    ax.plot(steps, gaps, marker="o", ms=3.1, lw=1.6, color=colors["blue"], label=r"true gap $J-J^\star$")
    ax.plot(steps, bounds_designed, marker="s", ms=2.9, lw=1.45, color=colors["green"], label=r"spectral certificate $I_{\max}/c$")
    ax.plot(steps, imax_designed, lw=1.15, ls="--", color=colors["gold"], label=r"best executable improvement")
    ax.set_yscale("log")
    ax.set_xlabel("fixed-objective continuation step")
    ax.set_ylabel("objective scale")
    ax.set_title(r"(a) Current-state excess-gap certificate")
    ax.grid(alpha=0.22, lw=0.45)
    ax.legend(loc="upper right", frameon=False)

    ax = axes[1]
    ax.plot(steps, ratios_d, marker="o", ms=3.0, lw=1.5, color=colors["green"], label="designed bank")
    ax.plot(steps, ratios_n, marker="^", ms=3.0, lw=1.25, color=colors["red"], label="native coordinate bins")
    ax.axhline(1.0, lw=0.8, ls=":", color=colors["gray"])
    ax.set_yscale("log")
    ax.set_xlabel("fixed-objective continuation step")
    ax.set_ylabel(r"certificate / true gap")
    ax.set_title(r"(b) Challenge design controls tightness")
    ax.grid(alpha=0.22, lw=0.45)
    ax.legend(loc="center right", frameon=False)

    ax = axes[2]
    xidx = np.arange(1, rank_h + 1)
    ax.plot(xidx, np.sort(eig_designed), lw=1.55, color=colors["green"], label="designed E-optimal bank")
    ax.plot(xidx, np.maximum(np.sort(eig_native), 1e-12), lw=1.25, color=colors["red"], label="native E-optimal bins")
    ax.axhline(c_designed, lw=0.8, ls="--", color=colors["green"])
    ax.set_yscale("log")
    ax.set_xlabel("covered-space eigenvalue index")
    ax.set_ylabel(r"eigenvalue of $Q_\pi|_S$")
    ax.set_title(r"(c) Current challenge-kernel spectrum")
    ax.grid(alpha=0.22, lw=0.45)
    ax.legend(loc="lower right", frameon=False)

    for suffix in ("pdf", "png"):
        fig.savefig(FIGURES / f"current_state_spectral_certificate.{suffix}", dpi=320, bbox_inches="tight")
    plt.close(fig)

    readme = f"""# Current-state spectral-certificate experiment

This CPU experiment trains a nonlinear tanh representation on one Digits split and
freezes it on an independent certification split. It compares exact current head
challenges built from native feature-coordinate bins with a declared E-optimal
bank of materializable subspaces in the same complete head class.

Key registered values:

- certification samples: {n}
- reachable prediction-space rank: {rank_h}
- exact nonzero optimum: {j_star:.8g}
- native E-optimal coefficient: {c_native:.8g}
- designed E-optimal coefficient: {c_designed:.8g}
- median designed certificate/gap ratio: {np.median(ratios_designed):.4f}
- median native certificate/gap ratio: {np.median(ratios_native):.4f}
- normal-residual projection norm: {normal_residual:.3e}
- maximum materialization relative error: {max(materialization_errors):.3e}

Run:

```bash
python current_state_spectral_certificate.py
```
"""
    (ROOT / "README.md").write_text(readme)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/current_state_certificate/results/checkpoint_certificate.csv <==
step,objective,optimum,gap,imax_native,imax_designed,bound_native,bound_designed,ratio_native,ratio_designed
0,19.91807281578822,0.02618204871110685,19.891890767077115,19.834205628525513,9.672886450437476,1024218.5417627615,120.52977561502532,51489.250255583356,6.059241779796672
1,0.5266139406413507,0.02618204871110685,0.5004318919302438,0.46412619013980294,0.24104380614968957,23967.012269713683,3.003545634229973,47892.655636452706,6.0019069181319145
2,0.09018643870527454,0.02618204871110685,0.06400438999416769,0.031694730027489626,0.02219800844091463,1636.684159593091,0.27660006040522395,25571.43595528731,4.321579510880874
3,0.08024786743058135,0.02618204871110685,0.054065818719474495,0.02232038892028218,0.02032019769215837,1152.6025604287643,0.25320144931278854,21318.507473439906,4.683207529447537
5,0.07978078828937087,0.02618204871110685,0.05359873957826401,0.022019094856933374,0.0207562240819738,1137.0440363323378,0.25863459103278735,21214.00699492279,4.825385691302187
8,0.07942415135194855,0.02618204871110685,0.0532421026408417,0.02177884902749383,0.020603882114896478,1124.637981978476,0.25673632176201033,21123.09481022962,4.822054521285367
12,0.0789583591228214,0.02618204871110685,0.052776310411714544,0.02146324568355963,0.020387355328032757,1108.3405409438403,0.2540382724083816,21000.720442515558,4.81349056852587
18,0.07827917579986846,0.02618204871110685,0.0520971270887616,0.021004472518874023,0.020073095139195404,1084.6499535548303,0.2501224081790865,20819.76519946742,4.801078718850179
27,0.07730145520717899,0.02618204871110685,0.051119406496072134,0.020346632689429864,0.019623494325301333,1050.679762691338,0.24452012126166545,20553.442121282635,4.7833129925022435
40,0.07596890505390697,0.02618204871110685,0.04978685634280011,0.019453875401187384,0.01901494752168624,1004.5786692048043,0.23693727512087873,20177.58788158716,4.759032654913614
60,0.07408303675843718,0.02618204871110685,0.047900988047330326,0.01819486274657639,0.01815910571438782,939.5645149040154,0.2262729897987895,19614.72097351404,4.723764561499487
90,0.07157606203088565,0.02618204871110685,0.0453940133197788,0.01652217313944799,0.017240087891781636,853.1884965082568,0.21482149468277653,18795.17659075345,4.732375019795305
130,0.06873003164544304,0.02618204871110685,0.04254798293433619,0.014614610867825034,0.016293511778948472,754.6838886225026,0.20302660728624722,17737.24243960513,4.771709333426589


==> anc/current_state_certificate/results/summary.json <==
{
  "seed": 20260807,
  "n_cert": 256,
  "feature_dimension_with_intercept": 65,
  "rank_full_design": 65,
  "native_blocks": 8,
  "designed_blocks": 12,
  "designed_block_dimension": 18,
  "global_optimum": 0.02618204871110685,
  "native_eoptimal_c": 1.9365208517304587e-05,
  "designed_eoptimal_c": 0.08025308602027836,
  "native_eoptimal_weights": [
    0.1111424768708941,
    0.14150670614731134,
    0.16227502902614488,
    0.05304801148281734,
    0.16421948523403035,
    0.1680123085037164,
    0.11307891183725882,
    0.08671707089782679
  ],
  "designed_eoptimal_weights": [
    0.10186943171436089,
    0.06557538831701977,
    0.06965387771284177,
    0.07966508508816246,
    0.09690422703935807,
    0.10293877987324686,
    0.11082588472372215,
    0.11908554679971163,
    0.03149766853152648,
    0.06433268327454954,
    0.08386878338949766,
    0.07378264353600282
  ],
  "native_median_bound_to_gap_ratio": 21000.720442515558,
  "designed_median_bound_to_gap_ratio": 4.7833129925022435,
  "designed_max_bound_to_gap_ratio": 6.059241779796672,
  "maximum_theorem_violation_native": -754.6413406395683,
  "maximum_theorem_violation_designed": -0.16047862435191101,
  "normal_residual_projection_norm": 7.64061108288475e-14,
  "maximum_materialization_relative_error": 2.196563862772772e-14,
  "statement": "Exact normal-residual certificate on a frozen nonlinear representation; challenge-basis design changes certificate conditioning without changing the complete head class."
}

==> anc/current_state_certificate/results/support_study.json <==
[
  {
    "k": 1,
    "best_c": -4.2717235117252826e-16,
    "median_c": -5.315013325407743e-16,
    "q10_c": -6.106991588907114e-16,
    "q90_c": -4.613927812021497e-16,
    "best_subset": [
      5
    ]
  },
  {
    "k": 2,
    "best_c": -2.0691564310071836e-16,
    "median_c": -2.538272438151602e-16,
    "q10_c": -3.062133048260039e-16,
    "q90_c": -2.2229013971757126e-16,
    "best_subset": [
      0,
      3
    ]
  },
  {
    "k": 3,
    "best_c": -1.119073298919133e-16,
    "median_c": -1.6574913103174668e-16,
    "q10_c": -1.8872819703889716e-16,
    "q90_c": -1.3465997881671471e-16,
    "best_subset": [
      2,
      3,
      5
    ]
  },
  {
    "k": 4,
    "best_c": -6.41775256033719e-17,
    "median_c": -9.736112847787591e-17,
    "q10_c": -1.132638010027772e-16,
    "q90_c": -8.137137603393838e-17,
    "best_subset": [
      3,
      4,
      6,
      7
    ]
  },
  {
    "k": 5,
    "best_c": -3.580877356177446e-17,
    "median_c": -5.4968649313110367e-17,
    "q10_c": -7.101396867039944e-17,
    "q90_c": -4.670437974376187e-17,
    "best_subset": [
      0,
      1,
      2,
      3,
      5
    ]
  },
  {
    "k": 6,
    "best_c": -2.1912572944846026e-17,
    "median_c": -3.1358336055835493e-17,
    "q10_c": -3.783246469478807e-17,
    "q90_c": -2.4121374199414785e-17,
    "best_subset": [
      0,
      1,
      2,
      3,
      4,
      5
    ]
  },
  {
    "k": 7,
    "best_c": -8.956823893321132e-18,
    "median_c": -1.5173115873938002e-17,
    "q10_c": -1.9357567422549383e-17,
    "q90_c": -1.0221392620358491e-17,
    "best_subset": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ]
  },
  {
    "k": 8,
    "best_c": 1.9370877070600516e-05,
    "median_c": 1.9370877070600516e-05,
    "q10_c": 1.9370877070600516e-05,
    "q90_c": 1.9370877070600516e-05,
    "best_subset": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ]
  }
]

==> anc/information_sufficiency/environment.txt <==
Python 3.13.5 (main, May  5 2026, 21:05:52) [GCC 14.2.0]
numpy 2.3.5
pandas 2.2.3
matplotlib 3.10.8
sklearn 1.8.0
torch 2.10.0+cpu
pdfTeX 3.141592653-2.6-1.40.26 (TeX Live 2025/dev/Debian)
This is 8-bit Big BibTeX version 0.99d-x4.02 (TeX Live 2025/dev)


==> anc/information_sufficiency/neural_representation_audit.py <==
#!/usr/bin/env python3
"""Small reproducible neural representation audit.

This is an illustration of the card, not evidence for the attached manuscript's QNN
experiments. It deliberately reports restricted, cross-fitted predictive value rather than
claiming high-dimensional Shannon mutual information.
"""
from __future__ import annotations

import json
import math
import random
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from sklearn.datasets import make_classification
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import accuracy_score, log_loss
from sklearn.preprocessing import StandardScaler

ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
RESULTS.mkdir(parents=True, exist_ok=True)
FIGURES.mkdir(parents=True, exist_ok=True)

SEED = 20260806
random.seed(SEED)
np.random.seed(SEED)
torch.manual_seed(SEED)
torch.set_num_threads(2)


class Net(torch.nn.Module):
    def __init__(self, d_in: int, d_rep: int = 8):
        super().__init__()
        # A learned affine bottleneck. Logistic decoders on Z pull back to logistic
        # predictors on X, so the comparison families are genuinely nested.
        self.encoder = torch.nn.Linear(d_in, d_rep, bias=True)
        self.head = torch.nn.Linear(d_rep, 1)

    def forward(self, x: torch.Tensor, return_rep: bool = False):
        z = self.encoder(x)
        logits = self.head(z).squeeze(-1)
        return (logits, z) if return_rep else logits


def sigmoid(x: np.ndarray) -> np.ndarray:
    return 1.0 / (1.0 + np.exp(-x))


def binary_log_loss(y: np.ndarray, p: np.ndarray) -> float:
    return float(log_loss(y, np.clip(p, 1e-9, 1 - 1e-9), labels=[0, 1]))


def extract(model: Net, x: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    model.eval()
    with torch.no_grad():
        logits, z = model(torch.from_numpy(x).float(), return_rep=True)
    return logits.numpy(), z.numpy()


def fit_logistic(x_fit: np.ndarray, y_fit: np.ndarray) -> LogisticRegression:
    # The very weak L2 penalty is numerical regularization; solver residuals are checked by convergence.
    clf = LogisticRegression(C=1e5, solver="lbfgs", max_iter=3000, tol=1e-10, random_state=SEED)
    clf.fit(x_fit, y_fit)
    return clf


def evaluate_checkpoint(model: Net, epoch: int, splits: dict[str, tuple[np.ndarray, np.ndarray]]) -> dict:
    logits_fit, z_fit = extract(model, splits["cert_fit"][0])
    logits_eval, z_eval = extract(model, splits["cert_eval"][0])
    logits_test, z_test = extract(model, splits["protected"][0])
    y_fit = splits["cert_fit"][1]
    y_eval = splits["cert_eval"][1]
    y_test = splits["protected"][1]

    current_eval_p = sigmoid(logits_eval)
    current_test_p = sigmoid(logits_test)

    z_head = fit_logistic(z_fit, y_fit)
    z_eval_p = z_head.predict_proba(z_eval)[:, 1]
    z_test_p = z_head.predict_proba(z_test)[:, 1]

    x_head = fit_logistic(splits["cert_fit"][0], y_fit)
    x_eval_p = x_head.predict_proba(splits["cert_eval"][0])[:, 1]

    p_ref = float(np.mean(y_fit))
    ref_eval_p = np.full_like(y_eval, p_ref, dtype=float)

    r_ref = binary_log_loss(y_eval, ref_eval_p)
    r_current = binary_log_loss(y_eval, current_eval_p)
    r_z = binary_log_loss(y_eval, z_eval_p)
    r_x = binary_log_loss(y_eval, x_eval_p)

    denom_suite = r_ref - r_z
    suite_maturity = float("nan") if denom_suite <= 0 else 1.0 - max(0.0, r_current - r_z) / denom_suite
    denom_rep = r_ref - r_x
    restricted_rep_maturity = float("nan") if denom_rep <= 0 else (r_ref - r_z) / denom_rep

    return {
        "epoch": epoch,
        "reference_log_loss_eval": r_ref,
        "current_log_loss_eval": r_current,
        "refit_Z_head_log_loss_eval": r_z,
        "raw_X_logistic_log_loss_eval": r_x,
        "known_crossfit_headroom": max(0.0, r_current - r_z),
        "suite_relative_maturity": suite_maturity,
        "restricted_representation_maturity": restricted_rep_maturity,
        "current_protected_log_loss": binary_log_loss(y_test, current_test_p),
        "refit_Z_head_protected_log_loss": binary_log_loss(y_test, z_test_p),
        "current_protected_accuracy": float(accuracy_score(y_test, current_test_p >= 0.5)),
        "refit_Z_head_protected_accuracy": float(accuracy_score(y_test, z_test_p >= 0.5)),
        "z_head_iterations": int(z_head.n_iter_[0]),
        "x_head_iterations": int(x_head.n_iter_[0]),
    }


def main() -> None:
    x, y = make_classification(
        n_samples=14000,
        n_features=20,
        n_informative=10,
        n_redundant=4,
        n_repeated=0,
        n_clusters_per_class=2,
        class_sep=1.15,
        flip_y=0.05,
        random_state=SEED,
    )
    perm = np.random.default_rng(SEED).permutation(len(x))
    x, y = x[perm].astype(np.float32), y[perm].astype(np.int64)
    scaler = StandardScaler().fit(x[:6000])
    x = scaler.transform(x).astype(np.float32)

    splits = {
        "train": (x[:6000], y[:6000]),
        "cert_fit": (x[6000:8000], y[6000:8000]),
        "cert_eval": (x[8000:10000], y[8000:10000]),
        "protected": (x[10000:], y[10000:]),
    }

    model = Net(d_in=x.shape[1], d_rep=4)
    opt = torch.optim.AdamW(model.parameters(), lr=2e-3, weight_decay=1e-4)
    loss_fn = torch.nn.BCEWithLogitsLoss()
    train_x = torch.from_numpy(splits["train"][0]).float()
    train_y = torch.from_numpy(splits["train"][1]).float()
    batch = 256
    checkpoints = {0, 1, 3, 10, 30, 60}
    rows = []

    if 0 in checkpoints:
        rows.append(evaluate_checkpoint(model, 0, splits))

    gen = torch.Generator().manual_seed(SEED)
    for epoch in range(1, 61):
        model.train()
        order = torch.randperm(len(train_x), generator=gen)
        for start in range(0, len(train_x), batch):
            idx = order[start:start + batch]
            opt.zero_grad(set_to_none=True)
            logits = model(train_x[idx])
            loss = loss_fn(logits, train_y[idx])
            loss.backward()
            opt.step()
        if epoch in checkpoints:
            rows.append(evaluate_checkpoint(model, epoch, splits))

    df = pd.DataFrame(rows)
    csv_path = RESULTS / "neural_representation_audit.csv"
    df.to_csv(csv_path, index=False)

    metadata = {
        "seed": SEED,
        "dataset": "sklearn.make_classification",
        "split_sizes": {k: len(v[0]) for k, v in splits.items()},
        "representation_dimension": 4,
        "claim_boundary": (
            "The normalized quantity is restricted to nested logistic decoder families on raw X versus a learned affine Z and is cross-fitted. It is not a Shannon mutual-information estimate and not a global neural-class certificate."
        ),
    }
    (RESULTS / "neural_representation_audit_metadata.json").write_text(json.dumps(metadata, indent=2))

    # One plot per figure, no subplots.
    fig, ax = plt.subplots(figsize=(7.2, 4.3))
    ax.plot(df["epoch"], df["current_log_loss_eval"], marker="o", label="current decoder")
    ax.plot(df["epoch"], df["refit_Z_head_log_loss_eval"], marker="s", label="cross-fitted Z-head")
    ax.plot(df["epoch"], df["raw_X_logistic_log_loss_eval"], marker="^", label="cross-fitted raw-X logistic")
    ax.axhline(df["reference_log_loss_eval"].iloc[0], linestyle="--", label="input-ignorant reference")
    ax.set_xlabel("training epoch")
    ax.set_ylabel("certification-evaluation log loss")
    ax.set_title("Cross-fitted predictive-risk ladder at neural checkpoints")
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIGURES / "neural_risk_ladder.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "neural_risk_ladder.png", dpi=220, bbox_inches="tight")
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7.2, 4.3))
    ax.plot(df["epoch"], df["suite_relative_maturity"], marker="o", label="suite-relative maturity")
    ax.plot(df["epoch"], df["restricted_representation_maturity"], marker="s", label="restricted representation maturity")
    ax.axhline(1.0, linestyle="--")
    ax.set_xlabel("training epoch")
    ax.set_ylabel("maturity score")
    ax.set_ylim(bottom=min(-0.1, float(np.nanmin(df[["suite_relative_maturity", "restricted_representation_maturity"]].to_numpy())) - 0.05), top=1.1)
    ax.set_title("Decoder use and representation value are different axes")
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIGURES / "neural_maturity_axes.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "neural_maturity_axes.png", dpi=220, bbox_inches="tight")
    plt.close(fig)

    print(df.to_string(index=False))
    print(f"\nWrote {csv_path}")


if __name__ == "__main__":
    main()


==> anc/information_sufficiency/requirements.txt <==
numpy>=1.24
pandas>=2.0
matplotlib>=3.7
scikit-learn>=1.3
torch>=2.0


==> anc/information_sufficiency/results/neural_representation_audit.csv <==
epoch,reference_log_loss_eval,current_log_loss_eval,refit_Z_head_log_loss_eval,raw_X_logistic_log_loss_eval,known_crossfit_headroom,suite_relative_maturity,restricted_representation_maturity,current_protected_log_loss,refit_Z_head_protected_log_loss,current_protected_accuracy,refit_Z_head_protected_accuracy,z_head_iterations,x_head_iterations
0,0.6935046962003604,0.7555022347964327,0.6718851832415116,0.48724547168519244,0.08361705155492116,-2.8676658310518053,0.10481719307181302,0.7414989892117523,0.6813229842551345,0.462,0.56625,12,18
1,0.6935046962003604,0.6812593709897969,0.6579305874324863,0.48724547168519244,0.023328783557310606,0.34422015433937825,0.17247281352625266,0.6744581207188309,0.6527388056680096,0.58675,0.62,11,18
3,0.6935046962003604,0.5794615106406991,0.5355102238396667,0.48724547168519244,0.04395128680103233,0.7218175664988222,0.765999546115209,0.5791639976874134,0.5348860688575509,0.72525,0.738,14,18
10,0.6935046962003604,0.48898696005954456,0.4889064170311225,0.48724547168519244,8.05430284220865e-05,0.9996063357485258,0.9919472918128426,0.49229733291779354,0.4930314468015263,0.7685,0.767,13,18
30,0.6935046962003604,0.4877027908562801,0.4879271011785494,0.48724547168519244,0.0,1.0,0.996695277532633,0.4925658919200131,0.4931109094643207,0.768,0.765,14,18
60,0.6935046962003604,0.48732439396855,0.48790443631352637,0.48724547168519244,0.0,1.0,0.996805162872677,0.49238519476246334,0.49318082497376975,0.769,0.76575,14,18


==> anc/information_sufficiency/results/neural_representation_audit_metadata.json <==
{
  "seed": 20260806,
  "dataset": "sklearn.make_classification",
  "split_sizes": {
    "train": 6000,
    "cert_fit": 2000,
    "cert_eval": 2000,
    "protected": 4000
  },
  "representation_dimension": 4,
  "claim_boundary": "The normalized quantity is restricted to nested logistic decoder families on raw X versus a learned affine Z and is cross-fitted. It is not a Shannon mutual-information estimate and not a global neural-class certificate."
}

==> anc/information_sufficiency/results/neural_representation_audit_stdout.txt <==
 epoch  reference_log_loss_eval  current_log_loss_eval  refit_Z_head_log_loss_eval  raw_X_logistic_log_loss_eval  known_crossfit_headroom  suite_relative_maturity  restricted_representation_maturity  current_protected_log_loss  refit_Z_head_protected_log_loss  current_protected_accuracy  refit_Z_head_protected_accuracy  z_head_iterations  x_head_iterations
     0                 0.693505               0.755502                    0.671885                      0.487245                 0.083617                -2.867666                            0.104817                    0.741499                         0.681323                     0.46200                          0.56625                 12                 18
     1                 0.693505               0.681259                    0.657931                      0.487245                 0.023329                 0.344220                            0.172473                    0.674458                         0.652739                     0.58675                          0.62000                 11                 18
     3                 0.693505               0.579462                    0.535510                      0.487245                 0.043951                 0.721818                            0.766000                    0.579164                         0.534886                     0.72525                          0.73800                 14                 18
    10                 0.693505               0.488987                    0.488906                      0.487245                 0.000081                 0.999606                            0.991947                    0.492297                         0.493031                     0.76850                          0.76700                 13                 18
    30                 0.693505               0.487703                    0.487927                      0.487245                 0.000000                 1.000000                            0.996695                    0.492566                         0.493111                     0.76800                          0.76500                 14                 18
    60                 0.693505               0.487324                    0.487904                      0.487245                 0.000000                 1.000000                            0.996805                    0.492385                         0.493181                     0.76900                          0.76575                 14                 18

Wrote /mnt/data/Information_Sufficiency_Research_Package/results/neural_representation_audit.csv


==> anc/information_sufficiency/results/theorem_regression_results.json <==
{
  "discrete_log_and_brier": {
    "distribution": {
      "P_X": [
        0.25,
        0.25,
        0.25,
        0.25
      ],
      "P_Y1_given_X": [
        0.05,
        0.25,
        0.75,
        0.95
      ],
      "Z_of_X": [
        0,
        0,
        1,
        1
      ],
      "P_Y1_given_Z": [
        0.15,
        0.85
      ],
      "current_q_Y1_given_Z": [
        0.3,
        0.7
      ]
    },
    "log_loss_nats": {
      "H_Y": 0.6931471805599453,
      "H_Y_given_X": 0.3804251939823404,
      "H_Y_given_Z": 0.4227090878059909,
      "current_risk": 0.483769622996813,
      "decoder_underuse": 0.06106053519082208,
      "representation_loss_CMI": 0.04228389382365043,
      "I_XY": 0.31272198657760486,
      "I_ZY": 0.27043809275395436,
      "M_rep": 0.8647875888535987,
      "max_identity_error": 6.938893903907228e-17
    },
    "brier_score": {
      "reference_entropy": 0.5,
      "Bayes_risk_X": 0.23500000000000001,
      "Bayes_risk_Z": 0.2550000000000001,
      "current_risk": 0.3000000000000001,
      "decoder_underuse": 0.045000000000000005,
      "representation_posterior_regret": 0.019999999999999997,
      "M_rep": 0.924528301886792,
      "max_identity_error": 1.0408340855860843e-16
    }
  },
  "squared_gaussian": {
    "model": "A,B~N(0,1), epsilon~N(0,0.25), Y=A+B+epsilon, Z=A, f(Z)=0.6A",
    "reference_risk": 2.25,
    "Bayes_risk_X": 0.25,
    "Bayes_risk_Z": 1.25,
    "current_risk": 1.4100000000000001,
    "decoder_underuse": 0.16000000000000003,
    "representation_predictive_deficit": 1.0,
    "explained_variance_X": 2.0,
    "explained_variance_Z": 1.0,
    "M_rep": 0.5
  },
  "layerwise_chain": {
    "conditional_entropies": [
      0.41461722457481126,
      0.4287742754433096,
      0.4898277523988527,
      0.6931471805599453
    ],
    "local_information_losses": [
      0.014157050868498333,
      0.061053476955543085,
      0.2033194281610926
    ],
    "total_information_loss": 0.278529955985134,
    "sum_local_losses": 0.278529955985134,
    "posterior_tables": [
      [
        0.02,
        0.1,
        0.25,
        0.4,
        0.6,
        0.75,
        0.9,
        0.98
      ],
      [
        0.060000000000000005,
        0.325,
        0.675,
        0.94
      ],
      [
        0.1925,
        0.8075
      ],
      [
        0.5
      ]
    ]
  },
  "sharp_intervals": {
    "random_trials": 10000,
    "max_deficit_interval_violation": 0.0,
    "max_maturity_interval_violation": 0.0,
    "reference_feasibility_clipping": {
      "reference": 1.5,
      "raw_Z_ceiling": 2.4,
      "tightened_Z_ceiling": 1.5,
      "certified_maturity_lower": 0.0,
      "reason": "The reference is feasible in the inner class, so the optimum cannot exceed the reference risk."
    },
    "sharpness_example": {
      "reference": 2.0,
      "X_bracket": [
        0.2,
        0.6
      ],
      "Z_bracket": [
        0.9,
        1.1
      ],
      "deficit_interval": [
        0.30000000000000004,
        0.9000000000000001
      ],
      "maturity_interval": [
        0.49999999999999994,
        0.7857142857142858
      ],
      "attaining_witnesses": {
        "deficit_lower": {
          "x": 0.6,
          "z": 0.9,
          "value": 0.30000000000000004
        },
        "deficit_upper": {
          "x": 0.2,
          "z": 1.1,
          "value": 0.9000000000000001
        },
        "maturity_lower": {
          "x": 0.2,
          "z": 1.1,
          "value": 0.49999999999999994
        },
        "maturity_upper": {
          "x": 0.6,
          "z": 0.9,
          "value": 0.7857142857142858
        }
      }
    }
  },
  "finite_class_coverage": {
    "repetitions": 1200,
    "sample_size": 500,
    "confidence_target": 0.95,
    "full_class_size": 2401,
    "representation_class_size": 49,
    "loss_bound": 2.5257286443082556,
    "epsilon_X": 0.27858302898979936,
    "epsilon_Z": 0.22974201756656196,
    "true_full_optimum": 0.4448168369117404,
    "true_representation_optimum": 0.48653947992698887,
    "true_representation_deficit": 0.04172264301524847,
    "empirical_coverage": 1.0,
    "median_interval_width": 0.5496647659031452
  },
  "witness_subtraction": {
    "current_risk": 0.483769622996813,
    "true_total_gap": 0.10334442901447255,
    "true_decoder_underuse": 0.06106053519082205,
    "true_representation_CMI": 0.04228389382365043,
    "outer_gap_upper_Gamma_X": 0.11834442901447255,
    "witnessed_head_improvement_Delta_Z": 0.05106053519082205,
    "certified_CMI_upper": 0.06728389382365049,
    "true_M_rep": 0.8647875888535987,
    "certified_M_rep_lower": 0.7946921580505016
  }
}

==> anc/information_sufficiency/results/theorem_regression_stdout.txt <==
{
  "discrete_log_and_brier": {
    "distribution": {
      "P_X": [
        0.25,
        0.25,
        0.25,
        0.25
      ],
      "P_Y1_given_X": [
        0.05,
        0.25,
        0.75,
        0.95
      ],
      "Z_of_X": [
        0,
        0,
        1,
        1
      ],
      "P_Y1_given_Z": [
        0.15,
        0.85
      ],
      "current_q_Y1_given_Z": [
        0.3,
        0.7
      ]
    },
    "log_loss_nats": {
      "H_Y": 0.6931471805599453,
      "H_Y_given_X": 0.3804251939823404,
      "H_Y_given_Z": 0.4227090878059909,
      "current_risk": 0.483769622996813,
      "decoder_underuse": 0.06106053519082208,
      "representation_loss_CMI": 0.04228389382365043,
      "I_XY": 0.31272198657760486,
      "I_ZY": 0.27043809275395436,
      "M_rep": 0.8647875888535987,
      "max_identity_error": 6.938893903907228e-17
    },
    "brier_score": {
      "reference_entropy": 0.5,
      "Bayes_risk_X": 0.23500000000000001,
      "Bayes_risk_Z": 0.2550000000000001,
      "current_risk": 0.3000000000000001,
      "decoder_underuse": 0.045000000000000005,
      "representation_posterior_regret": 0.019999999999999997,
      "M_rep": 0.924528301886792,
      "max_identity_error": 1.0408340855860843e-16
    }
  },
  "squared_gaussian": {
    "model": "A,B~N(0,1), epsilon~N(0,0.25), Y=A+B+epsilon, Z=A, f(Z)=0.6A",
    "reference_risk": 2.25,
    "Bayes_risk_X": 0.25,
    "Bayes_risk_Z": 1.25,
    "current_risk": 1.4100000000000001,
    "decoder_underuse": 0.16000000000000003,
    "representation_predictive_deficit": 1.0,
    "explained_variance_X": 2.0,
    "explained_variance_Z": 1.0,
    "M_rep": 0.5
  },
  "layerwise_chain": {
    "conditional_entropies": [
      0.41461722457481126,
      0.4287742754433096,
      0.4898277523988527,
      0.6931471805599453
    ],
    "local_information_losses": [
      0.014157050868498333,
      0.061053476955543085,
      0.2033194281610926
    ],
    "total_information_loss": 0.278529955985134,
    "sum_local_losses": 0.278529955985134,
    "posterior_tables": [
      [
        0.02,
        0.1,
        0.25,
        0.4,
        0.6,
        0.75,
        0.9,
        0.98
      ],
      [
        0.060000000000000005,
        0.325,
        0.675,
        0.94
      ],
      [
        0.1925,
        0.8075
      ],
      [
        0.5
      ]
    ]
  },
  "sharp_intervals": {
    "random_trials": 10000,
    "max_deficit_interval_violation": 0.0,
    "max_maturity_interval_violation": 0.0,
    "reference_feasibility_clipping": {
      "reference": 1.5,
      "raw_Z_ceiling": 2.4,
      "tightened_Z_ceiling": 1.5,
      "certified_maturity_lower": 0.0,
      "reason": "The reference is feasible in the inner class, so the optimum cannot exceed the reference risk."
    },
    "sharpness_example": {
      "reference": 2.0,
      "X_bracket": [
        0.2,
        0.6
      ],
      "Z_bracket": [
        0.9,
        1.1
      ],
      "deficit_interval": [
        0.30000000000000004,
        0.9000000000000001
      ],
      "maturity_interval": [
        0.49999999999999994,
        0.7857142857142858
      ],
      "attaining_witnesses": {
        "deficit_lower": {
          "x": 0.6,
          "z": 0.9,
          "value": 0.30000000000000004
        },
        "deficit_upper": {
          "x": 0.2,
          "z": 1.1,
          "value": 0.9000000000000001
        },
        "maturity_lower": {
          "x": 0.2,
          "z": 1.1,
          "value": 0.49999999999999994
        },
        "maturity_upper": {
          "x": 0.6,
          "z": 0.9,
          "value": 0.7857142857142858
        }
      }
    }
  },
  "finite_class_coverage": {
    "repetitions": 1200,
    "sample_size": 500,
    "confidence_target": 0.95,
    "full_class_size": 2401,
    "representation_class_size": 49,
    "loss_bound": 2.5257286443082556,
    "epsilon_X": 0.27858302898979936,
    "epsilon_Z": 0.22974201756656196,
    "true_full_optimum": 0.4448168369117404,
    "true_representation_optimum": 0.48653947992698887,
    "true_representation_deficit": 0.04172264301524847,
    "empirical_coverage": 1.0,
    "median_interval_width": 0.5496647659031452
  },
  "witness_subtraction": {
    "current_risk": 0.483769622996813,
    "true_total_gap": 0.10334442901447255,
    "true_decoder_underuse": 0.06106053519082205,
    "true_representation_CMI": 0.04228389382365043,
    "outer_gap_upper_Gamma_X": 0.11834442901447255,
    "witnessed_head_improvement_Delta_Z": 0.05106053519082205,
    "certified_CMI_upper": 0.06728389382365049,
    "true_M_rep": 0.8647875888535987,
    "certified_M_rep_lower": 0.7946921580505016
  }
}

Wrote /mnt/data/Information_Sufficiency_Research_Package/results/theorem_regression_results.json


==> anc/information_sufficiency/theorem_regression.py <==
#!/usr/bin/env python3
"""Numerical regression tests for the representation-information certificate theorems.

The script uses only exact finite sums or analytically solved Gaussian quantities for
its identity checks. The Monte Carlo section checks finite-sample coverage of the
cross-fitted finite-class card; it is not used as proof.
"""
from __future__ import annotations

import json
import math
from dataclasses import dataclass, asdict
from pathlib import Path
from typing import Iterable

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
RESULTS.mkdir(parents=True, exist_ok=True)


def hbern(p: np.ndarray | float) -> np.ndarray | float:
    p_arr = np.asarray(p, dtype=float)
    out = np.zeros_like(p_arr)
    mask1 = p_arr > 0
    mask0 = p_arr < 1
    out[mask1] -= p_arr[mask1] * np.log(p_arr[mask1])
    out[mask0] -= (1 - p_arr[mask0]) * np.log(1 - p_arr[mask0])
    return float(out) if np.ndim(p) == 0 else out


def bern_ce(p: np.ndarray, q: np.ndarray) -> np.ndarray:
    q = np.clip(q, 1e-15, 1 - 1e-15)
    return -(p * np.log(q) + (1 - p) * np.log(1 - q))


def bern_kl(p: np.ndarray, q: np.ndarray) -> np.ndarray:
    return bern_ce(p, q) - hbern(p)


def discrete_log_and_brier_regression() -> dict:
    px = np.full(4, 0.25)
    py1_x = np.array([0.05, 0.25, 0.75, 0.95])
    z_of_x = np.array([0, 0, 1, 1])
    pz = np.array([px[z_of_x == z].sum() for z in [0, 1]])
    py1_z = np.array([
        np.sum(px[z_of_x == z] * py1_x[z_of_x == z]) / pz[z]
        for z in [0, 1]
    ])
    q1_z = np.array([0.30, 0.70])

    h_y_x = float(np.sum(px * hbern(py1_x)))
    h_y_z = float(np.sum(pz * hbern(py1_z)))
    p_y1 = float(np.sum(px * py1_x))
    h_y = float(hbern(p_y1))
    r_current = float(np.sum(pz * bern_ce(py1_z, q1_z)))
    use = float(np.sum(pz * bern_kl(py1_z, q1_z)))
    rep = float(np.sum(px * bern_kl(py1_x, py1_z[z_of_x])))

    assert abs((r_current - h_y_x) - (use + rep)) < 1e-12
    assert abs(rep - (h_y_z - h_y_x)) < 1e-12
    assert abs((h_y - h_y_x) - ((h_y - h_y_z) + rep)) < 1e-12

    # Brier score on the two-class probability vector. Bayes entropy is 1 - ||p||_2^2;
    # regret is ||p-q||_2^2.
    def brier_entropy(p1: np.ndarray) -> np.ndarray:
        return 1.0 - (p1**2 + (1 - p1) ** 2)

    def brier_regret(p1: np.ndarray, q1: np.ndarray) -> np.ndarray:
        return 2.0 * (p1 - q1) ** 2

    b_x = float(np.sum(px * brier_entropy(py1_x)))
    b_z = float(np.sum(pz * brier_entropy(py1_z)))
    b_ref = float(brier_entropy(np.array([p_y1]))[0])
    b_use = float(np.sum(pz * brier_regret(py1_z, q1_z)))
    b_rep = float(np.sum(px * brier_regret(py1_x, py1_z[z_of_x])))
    b_current = b_z + b_use
    assert abs((b_current - b_x) - (b_use + b_rep)) < 1e-12
    assert abs(b_rep - (b_z - b_x)) < 1e-12
    assert abs((b_ref - b_x) - ((b_ref - b_z) + b_rep)) < 1e-12

    return {
        "distribution": {
            "P_X": px.tolist(),
            "P_Y1_given_X": py1_x.tolist(),
            "Z_of_X": z_of_x.tolist(),
            "P_Y1_given_Z": py1_z.tolist(),
            "current_q_Y1_given_Z": q1_z.tolist(),
        },
        "log_loss_nats": {
            "H_Y": h_y,
            "H_Y_given_X": h_y_x,
            "H_Y_given_Z": h_y_z,
            "current_risk": r_current,
            "decoder_underuse": use,
            "representation_loss_CMI": rep,
            "I_XY": h_y - h_y_x,
            "I_ZY": h_y - h_y_z,
            "M_rep": (h_y - h_y_z) / (h_y - h_y_x),
            "max_identity_error": max(
                abs((r_current - h_y_x) - (use + rep)),
                abs(rep - (h_y_z - h_y_x)),
            ),
        },
        "brier_score": {
            "reference_entropy": b_ref,
            "Bayes_risk_X": b_x,
            "Bayes_risk_Z": b_z,
            "current_risk": b_current,
            "decoder_underuse": b_use,
            "representation_posterior_regret": b_rep,
            "M_rep": (b_ref - b_z) / (b_ref - b_x),
            "max_identity_error": max(
                abs((b_current - b_x) - (b_use + b_rep)),
                abs(b_rep - (b_z - b_x)),
            ),
        },
    }


def squared_gaussian_regression() -> dict:
    sigma2 = 0.25
    c = 0.60
    r_x = sigma2
    r_z = 1.0 + sigma2
    r_current = (1 - c) ** 2 + 1.0 + sigma2
    underuse = (1 - c) ** 2
    rep = 1.0
    r_ref = 2.0 + sigma2
    assert abs((r_current - r_x) - (underuse + rep)) < 1e-14
    assert abs((r_z - r_x) - rep) < 1e-14
    assert abs((r_ref - r_x) - ((r_ref - r_z) + rep)) < 1e-14
    return {
        "model": "A,B~N(0,1), epsilon~N(0,0.25), Y=A+B+epsilon, Z=A, f(Z)=0.6A",
        "reference_risk": r_ref,
        "Bayes_risk_X": r_x,
        "Bayes_risk_Z": r_z,
        "current_risk": r_current,
        "decoder_underuse": underuse,
        "representation_predictive_deficit": rep,
        "explained_variance_X": r_ref - r_x,
        "explained_variance_Z": r_ref - r_z,
        "M_rep": (r_ref - r_z) / (r_ref - r_x),
    }


def layerwise_chain_regression() -> dict:
    px = np.full(8, 1 / 8)
    py1_x = np.array([0.02, 0.10, 0.25, 0.40, 0.60, 0.75, 0.90, 0.98])
    maps = [
        np.arange(8),
        np.repeat(np.arange(4), 2),
        np.repeat(np.arange(2), 4),
        np.zeros(8, dtype=int),
    ]
    risks = []
    posteriors = []
    for m in maps:
        k = int(m.max()) + 1
        pz = np.array([px[m == j].sum() for j in range(k)])
        p_y1_z = np.array([
            np.sum(px[m == j] * py1_x[m == j]) / pz[j]
            for j in range(k)
        ])
        risks.append(float(np.sum(pz * hbern(p_y1_z))))
        posteriors.append(p_y1_z.tolist())
    increments = np.diff(risks)
    total = risks[-1] - risks[0]
    assert np.all(increments >= -1e-14)
    assert abs(total - float(np.sum(increments))) < 1e-14
    return {
        "conditional_entropies": risks,
        "local_information_losses": increments.tolist(),
        "total_information_loss": total,
        "sum_local_losses": float(np.sum(increments)),
        "posterior_tables": posteriors,
    }


def interval_regression(seed: int = 7, trials: int = 10000) -> dict:
    rng = np.random.default_rng(seed)
    max_violation = 0.0
    ratio_max_violation = 0.0
    for _ in range(trials):
        ref = 1.5
        x = rng.uniform(0.05, 0.75)
        z = rng.uniform(x, 1.1)
        lx = max(0.0, x - rng.uniform(0, 0.2))
        ux = min(z, x + rng.uniform(0, 0.2))
        lz = max(lx, z - rng.uniform(0, 0.2))
        uz = min(ref - 1e-6, z + rng.uniform(0, 0.2))
        # Ensure each true value is in its interval.
        lx = min(lx, x)
        ux = max(ux, x)
        lz = min(lz, z)
        uz = max(uz, z)

        d = z - x
        d_lo = max(0.0, lz - ux)
        d_hi = uz - lx
        max_violation = max(max_violation, d_lo - d, d - d_hi, 0.0)

        m = (ref - z) / (ref - x)
        m_lo = (ref - uz) / (ref - lx)
        m_hi = min(1.0, (ref - lz) / (ref - ux))
        ratio_max_violation = max(ratio_max_violation, m_lo - m, m - m_hi, 0.0)

    assert max_violation < 1e-12
    assert ratio_max_violation < 1e-12

    # A deterministic sharpness witness.
    ref = 2.0
    lx, ux, lz, uz = 0.2, 0.6, 0.9, 1.1
    d_lo, d_hi = max(0.0, lz - ux), uz - lx
    m_lo = (ref - uz) / (ref - lx)
    m_hi = min(1.0, (ref - lz) / (ref - ux))
    witnesses = {
        "deficit_lower": {"x": ux, "z": lz, "value": lz - ux},
        "deficit_upper": {"x": lx, "z": uz, "value": uz - lx},
        "maturity_lower": {"x": lx, "z": uz, "value": (ref - uz) / (ref - lx)},
        "maturity_upper": {"x": ux, "z": lz, "value": (ref - lz) / (ref - ux)},
    }
    assert abs(witnesses["deficit_lower"]["value"] - d_lo) < 1e-14
    assert abs(witnesses["deficit_upper"]["value"] - d_hi) < 1e-14
    assert abs(witnesses["maturity_lower"]["value"] - m_lo) < 1e-14
    assert abs(witnesses["maturity_upper"]["value"] - m_hi) < 1e-14

    # Reference-feasibility clipping is required if a raw executable inner ceiling
    # lies above the reference. The raw maturity formula would otherwise have the
    # wrong monotonicity in x. Clipping restores the sharp valid lower endpoint.
    raw_uz = 2.4
    ref_clip = 1.5
    clip_lx, clip_ux, clip_lz = 0.2, 0.5, 0.8
    clip_uz = min(raw_uz, ref_clip)
    clip_m_lo = (ref_clip - clip_uz) / (ref_clip - clip_lx)
    assert clip_m_lo == 0.0

    return {
        "random_trials": trials,
        "max_deficit_interval_violation": max_violation,
        "max_maturity_interval_violation": ratio_max_violation,
        "reference_feasibility_clipping": {
            "reference": ref_clip,
            "raw_Z_ceiling": raw_uz,
            "tightened_Z_ceiling": clip_uz,
            "certified_maturity_lower": clip_m_lo,
            "reason": "The reference is feasible in the inner class, so the optimum cannot exceed the reference risk.",
        },
        "sharpness_example": {
            "reference": ref,
            "X_bracket": [lx, ux],
            "Z_bracket": [lz, uz],
            "deficit_interval": [d_lo, d_hi],
            "maturity_interval": [m_lo, m_hi],
            "attaining_witnesses": witnesses,
        },
    }


def finite_class_coverage(seed: int = 11, repetitions: int = 1200, n: int = 500) -> dict:
    """Check the finite-class Hoeffding card on a discrete problem.

    The predictor families are finite sets of conditional Bernoulli probabilities. The
    representation class is a strict subset of the full-X class. The empirical optima are
    solved exactly by enumeration. Uniform Hoeffding radii are then added to the empirical
    optimum brackets.
    """
    rng = np.random.default_rng(seed)
    px = np.full(4, 0.25)
    py1_x = np.array([0.08, 0.30, 0.70, 0.92])
    z_of_x = np.array([0, 0, 1, 1])

    # Full-X candidates: Cartesian product of a small probability grid.
    grid = np.array([0.08, 0.20, 0.30, 0.50, 0.70, 0.80, 0.92])
    full = np.array(np.meshgrid(grid, grid, grid, grid, indexing="ij")).reshape(4, -1).T
    # Z candidates: two probabilities pulled back to X.
    z_pairs = np.array(np.meshgrid(grid, grid, indexing="ij")).reshape(2, -1).T
    rep = np.column_stack([z_pairs[:, 0], z_pairs[:, 0], z_pairs[:, 1], z_pairs[:, 1]])

    def true_risks(cands: np.ndarray) -> np.ndarray:
        return np.sum(px[None, :] * bern_ce(py1_x[None, :], cands), axis=1)

    tx = true_risks(full)
    tz = true_risks(rep)
    x_star = float(tx.min())
    z_star = float(tz.min())
    d_true = z_star - x_star

    qmin = float(grid.min())
    B = -math.log(qmin)
    delta_x = 0.025
    delta_z = 0.025
    eps_x = B * math.sqrt(math.log(2 * len(full) / delta_x) / (2 * n))
    eps_z = B * math.sqrt(math.log(2 * len(rep) / delta_z) / (2 * n))

    covered = 0
    widths = []
    for _ in range(repetitions):
        xs = rng.choice(4, size=n, p=px)
        ys = rng.binomial(1, py1_x[xs])

        # Empirical risk of all candidates, vectorized.
        fx = full[:, xs]
        fz = rep[:, xs]
        ex = -np.mean(ys[None, :] * np.log(fx) + (1 - ys)[None, :] * np.log(1 - fx), axis=1)
        ez = -np.mean(ys[None, :] * np.log(fz) + (1 - ys)[None, :] * np.log(1 - fz), axis=1)
        hx = float(ex.min())
        hz = float(ez.min())

        lx, ux = hx - eps_x, hx + eps_x
        lz, uz = hz - eps_z, hz + eps_z
        dlo = max(0.0, lz - ux)
        dhi = uz - lx
        widths.append(dhi - dlo)
        if dlo - 1e-12 <= d_true <= dhi + 1e-12:
            covered += 1

    return {
        "repetitions": repetitions,
        "sample_size": n,
        "confidence_target": 0.95,
        "full_class_size": int(len(full)),
        "representation_class_size": int(len(rep)),
        "loss_bound": B,
        "epsilon_X": eps_x,
        "epsilon_Z": eps_z,
        "true_full_optimum": x_star,
        "true_representation_optimum": z_star,
        "true_representation_deficit": d_true,
        "empirical_coverage": covered / repetitions,
        "median_interval_width": float(np.median(widths)),
    }


def witness_subtraction_example() -> dict:
    # Use the discrete log-loss example and fabricate valid outer/inner certificate bounds.
    base = discrete_log_and_brier_regression()["log_loss_nats"]
    r = base["current_risk"]
    gx = r - base["H_Y_given_X"]
    gz = r - base["H_Y_given_Z"]
    d = base["representation_loss_CMI"]

    # Outer global gap upper bound and an executable head candidate improvement.
    gamma_x = gx + 0.015
    delta_z = max(0.0, gz - 0.010)
    bound = gamma_x - delta_z
    assert d <= bound + 1e-12

    C = base["H_Y"] - r
    m_lower = (C + delta_z) / (C + gamma_x)
    assert base["M_rep"] + 1e-12 >= m_lower

    return {
        "current_risk": r,
        "true_total_gap": gx,
        "true_decoder_underuse": gz,
        "true_representation_CMI": d,
        "outer_gap_upper_Gamma_X": gamma_x,
        "witnessed_head_improvement_Delta_Z": delta_z,
        "certified_CMI_upper": bound,
        "true_M_rep": base["M_rep"],
        "certified_M_rep_lower": m_lower,
    }


def main() -> None:
    report = {
        "discrete_log_and_brier": discrete_log_and_brier_regression(),
        "squared_gaussian": squared_gaussian_regression(),
        "layerwise_chain": layerwise_chain_regression(),
        "sharp_intervals": interval_regression(),
        "finite_class_coverage": finite_class_coverage(),
        "witness_subtraction": witness_subtraction_example(),
    }
    out = RESULTS / "theorem_regression_results.json"
    out.write_text(json.dumps(report, indent=2), encoding="utf-8")
    print(json.dumps(report, indent=2))
    print(f"\nWrote {out}")


if __name__ == "__main__":
    main()


==> anc/null_rarity/core_part2.json <==
{
  "rarity": {
    "gaussian_moderate": {
      "dimension": 20,
      "threshold": 20.0,
      "mc_draws": 2000000,
      "mc_hits": 33960,
      "mc_probability": 0.01698,
      "exact_probability": 0.0169258778510551,
      "chernoff_upper": 0.08616954451803308,
      "chernoff_t": 0.3090168158032638
    },
    "gaussian_extreme": {
      "dimension": 100,
      "threshold": 10.0,
      "exact_log10": -51.340629111004276,
      "chernoff_log10_upper": -50.09632352004638,
      "chernoff_t": 4.9580388675335225
    },
    "beta_validation": {
      "draws": 1000000,
      "empirical_mean": 0.09991654522618221,
      "theoretical_mean": 0.1,
      "empirical_variance": 0.0017627908774612028,
      "theoretical_variance": 0.0017647058823529412,
      "threshold": 0.2,
      "empirical_tail": 0.021346,
      "exact_tail": 0.021449135491261727,
      "extreme_n": 5000,
      "extreme_rank": 100,
      "extreme_alignment": 0.1,
      "extreme_log10_p": -57.51940190119986
    }
  },
  "scalar_hierarchy": {
    "instances": 200000,
    "overall_pass_yes0": 0.46598,
    "overall_pass_complete": 0.0,
    "bin_centers": [
      0.05,
      0.15000000000000002,
      0.25,
      0.35000000000000003,
      0.45,
      0.55,
      0.6500000000000001,
      0.75,
      0.8500000000000001,
      0.95
    ],
    "pass_yes0_by_bin": [
      1.0,
      0.9947626095867016,
      0.7609786948100715,
      0.41947903014416776,
      0.22692136828076412,
      0.13561031848969593,
      0.0817144111513555,
      0.05982066889194319,
      0.03517218867308634,
      0.027285782671134514
    ],
    "pass_complete_by_bin": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "bin_counts": [
      26498,
      26349,
      25299,
      24416,
      22510,
      20817,
      18222,
      15279,
      12254,
      8356
    ],
    "median_relative_gap": 0.30275563389012206,
    "q90_relative_gap": 0.6273671133842222
  },
  "separation_profile": {
    "thresholds": [
      0.0,
      0.01763678405523592,
      0.03527356811047184,
      0.05291035216570776,
      0.07054713622094368,
      0.08818392027617959,
      0.10582070433141552,
      0.12345748838665144,
      0.14109427244188735,
      0.15873105649712327,
      0.17636784055235918,
      0.1940046246075951,
      0.21164140866283104,
      0.22927819271806696,
      0.24691497677330287,
      0.26455176082853876,
      0.2821885448837747,
      0.29982532893901065,
      0.31746211299424654,
      0.3350988970494825,
      0.35273568110471837,
      0.3703724651599543,
      0.3880092492151902,
      0.40564603327042614,
      0.4232828173256621,
      0.440919601380898,
      0.4585563854361339,
      0.4761931694913698,
      0.49382995354660575,
      0.5114667376018417,
      0.5291035216570775,
      0.5467403057123135,
      0.5643770897675494,
      0.5820138738227854,
      0.5996506578780213,
      0.6172874419332571,
      0.6349242259884931,
      0.652561010043729,
      0.670197794098965,
      0.6878345781542008,
      0.7054713622094367
    ],
    "miss_yes0": [
      0.46598,
      0.45136925022880825,
      0.43683455370426255,
      0.42195353817911624,
      0.4072447983386286,
      0.3928982064586166,
      0.3789867987795668,
      0.36534895376519233,
      0.35174163333008096,
      0.33859323572038086,
      0.32601489547775553,
      0.3133035523730323,
      0.3010727037675449,
      0.28895839547275676,
      0.2768099633650047,
      0.2652498175539773,
      0.2542757695446997,
      0.24379223558787974,
      0.2334500985862315,
      0.22360469645540038,
      0.2148406964349165,
      0.20476798099882507,
      0.1953347650499075,
      0.18600877891900505,
      0.1778486924034869,
      0.16947075021828195,
      0.1609442843069289,
      0.15342699189569423,
      0.14495353360708882,
      0.13759575023122347,
      0.13076036866359447,
      0.12282788430854921,
      0.11446833236490413,
      0.10754321255514573,
      0.10137365996820609,
      0.09557497572478846,
      0.08966211206439996,
      0.08319112627986348,
      0.08019639934533551,
      0.0736948128252476,
      0.0661
    ],
    "miss_complete": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "eligible_mass": [
      1.0,
      0.97243,
      0.944385,
      0.91516,
      0.886015,
      0.856685,
      0.827575,
      0.7981,
      0.768675,
      0.73829,
      0.70894,
      0.679405,
      0.64976,
      0.620245,
      0.590965,
      0.56181,
      0.532945,
      0.50461,
      0.47674,
      0.449275,
      0.42215,
      0.395765,
      0.370185,
      0.345145,
      0.3212,
      0.29778,
      0.27407,
      0.252335,
      0.23135,
      0.210835,
      0.19096,
      0.172355,
      0.15489,
      0.13827,
      0.122665,
      0.108135,
      0.09441,
      0.08204,
      0.070265,
      0.05957,
      0.05
    ]
  }
}

==> anc/null_rarity/make_figures.py <==
from __future__ import annotations
import json, math, pickle
from pathlib import Path
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.stats import ncx2, beta
from scipy.optimize import minimize_scalar

PALETTE={'blue':'#1F5A85','orange':'#C55A11','green':'#238B57','red':'#C8374A','yellow':'#B78300','purple':'#6B4C9A','gray':'#606770','black':'#1C1C1C','lightred':'#F4D1D6','lightyellow':'#F5E5AE','lightgreen':'#CBE8D8'}
def config():
 mpl.rcParams.update({'text.usetex':True,'font.family':'serif','font.size':10,'axes.labelsize':10,'axes.titlesize':10,'legend.fontsize':7.2,'xtick.labelsize':8.5,'ytick.labelsize':8.5,'axes.spines.top':False,'axes.spines.right':False,'axes.grid':True,'grid.alpha':.20,'grid.linewidth':.55,'savefig.dpi':300,'savefig.bbox':'tight'})
def save(fig,out,name):
 fig.savefig(out/f'{name}.pdf'); fig.savefig(out/f'{name}.png'); plt.close(fig)
def chernoff_log(d,b):
 def f(t): return t*b-.5*d*np.log1p(2*t)-t*d/(1+2*t)
 return float(minimize_scalar(f,bounds=(1e-12,1000),method='bounded').fun)

def minibatch(core,out):
 m=core['minibatch']; rows=m['summaries']; bs=np.array([r['batch_size'] for r in rows]); gap=np.array([r['mean_gap'] for r in rows]); q95=np.array([r['q95_gap'] for r in rows]); inv=np.array([r['mean_invalid'] for r in rows]); shared=np.array([r['mean_shared'] for r in rows])
 fig,ax=plt.subplots(1,2,figsize=(7.45,3.0))
 ax[0].bar([0,1],[0,1],width=.62,color=[PALETTE['orange'],PALETTE['blue']])
 ax[0].set_xticks([0,1],[r'Independent batch minima',r'Best shared model'])
 ax[0].set_ylabel(r'Full-data squared loss')
 ax[0].set_title(r'Two one-point batches: $y_1=1$, $y_2=-1$')
 ax[0].text(0,.06,r'not realized by one model',ha='center',fontsize=7.3,color=PALETTE['orange'])
 ax[0].text(1,1.04,r'$w=0$',ha='center',fontsize=7.3,color=PALETTE['blue'])
 ax[0].set_ylim(0,1.2)
 ax[1].plot(bs,gap,marker='o',color=PALETTE['red'],lw=2,label=r'Mean feasibility gap')
 ax[1].plot(bs,q95,marker='s',ls='--',color=PALETTE['purple'],lw=1.5,label=r'$95$th percentile gap')
 ax[1].fill_between(bs,gap,q95,color=PALETTE['lightred'],alpha=.45)
 ax[1].set_xscale('log',base=2); ax[1].set_yscale('log'); ax[1].set_xticks(bs,[str(x) for x in bs])
 ax[1].set_xlabel(r'Batch size'); ax[1].set_ylabel(r'Shared optimum minus batchwise aggregate')
 ax[1].set_title(r'$10{,}000$ trials per batch size; eight batches')
 ax[1].legend(loc='upper right',frameon=False)
 fig.tight_layout(w_pad=1.3); save(fig,out,'minibatch_soundness')

def power(core,out):
 d=core['challenge_power']; states=d['states']; ch=d['challenges']; labels={'random_global':r'Random global','random_local':r'Random local','yes0':r'Projection / exact LS','gradient_step':r'Gradient step'}; colors=[PALETTE['gray'],PALETTE['orange'],PALETTE['green'],PALETTE['blue']]
 x=np.arange(len(states)); width=.19; fig,ax=plt.subplots(figsize=(7.2,3.35))
 for i,c in enumerate(ch): ax.bar(x+(i-1.5)*width,[d['improvement_rate'][s][c] for s in states],width,color=colors[i],label=labels[c])
 ax.set_xticks(x,[r'Untrained',r'Early',r'Near optimum',r'Optimum']); ax.set_ylabel(r'Probability challenger improves checkpoint'); ax.set_ylim(0,1.05); ax.set_title(r'Feasibility is necessary; construction supplies diagnostic power')
 ax.legend(loc='upper center',bbox_to_anchor=(.5,-.16),ncol=4,frameon=False); fig.subplots_adjust(bottom=.27); save(fig,out,'challenge_diagnostic_power')

def variable(core,out):
 rows=np.array(core['variable_width']['phase'],float); r=rows[:,0]; inaccessible=rows[:,1]; tail=rows[:,2]; total=rows[:,3]
 fig,ax=plt.subplots(1,2,figsize=(7.45,3.1))
 ax[0].fill_between(r,0,inaccessible,color=PALETTE['lightgreen'],alpha=.8,label=r'Input-inaccessible energy')
 ax[0].fill_between(r,inaccessible,total,color=PALETTE['lightyellow'],alpha=.9,label=r'Bottleneck singular-value tail')
 ax[0].plot(r,total,color=PALETTE['blue'],lw=2,label=r'Exact optimum')
 ax[0].plot(r,inaccessible,color=PALETTE['green'],lw=1.4,ls='--',label=r'Irreducible input floor')
 ax[0].set_xlabel(r'Bottleneck width $r$'); ax[0].set_ylabel(r'Normalized optimal loss'); ax[0].set_title(r'Exact decomposition for changing widths'); ax[0].legend(loc='upper right',frameon=False,fontsize=6.7)
 # Invalid padding comparison: use total vs zero.
 ax[1].plot(r,total,color=PALETTE['blue'],marker='o',ms=3,lw=1.7,label=r'Rank-aware feasible optimum')
 ax[1].plot(r,np.zeros_like(r),color=PALETTE['red'],ls='--',lw=1.6,label=r'Unrestricted padding (invalid)')
 ax[1].set_xlabel(r'Bottleneck width $r$'); ax[1].set_ylabel(r'Normalized claimed value'); ax[1].set_title(r'Ignoring the bottleneck creates a false bound')
 ax[1].text(.05,.30,rf"\shortstack{{{core['variable_width']['instances']:,} random networks\\max execution error $={core['variable_width']['max_output_relative_error']:.1e}$}}",transform=ax[1].transAxes,fontsize=7.0,bbox=dict(boxstyle='round,pad=.2',fc='white',ec='.75'),zorder=5)
 ax[1].legend(loc='upper right',frameon=False,fontsize=6.8)
 fig.tight_layout(w_pad=1.2); save(fig,out,'variable_width_bottleneck')

def crossfit(data,out):
 rs=np.array([float(k) for k in data['results']]); order=np.argsort(rs); rs=rs[order]
 def arr(key): return np.array([data['results'][str(r)][key]['mean'] for r in rs])
 st,sa,rt,ra=arr('structured_train'),arr('structured_audit'),arr('random_train'),arr('random_audit')
 fig,ax=plt.subplots(1,2,figsize=(7.45,3.15))
 ax[0].plot(rs,st,marker='o',color=PALETTE['green'],lw=1.8,label=r'Structured: in-sample')
 ax[0].plot(rs,rt,marker='s',color=PALETTE['red'],lw=1.8,label=r'Random labels: in-sample')
 ax[0].axvline(1,color=PALETTE['gray'],ls='--',lw=1); ax[0].set_yscale('log'); ax[0].set_xlabel(r'Representation dimension / calibration samples'); ax[0].set_ylabel(r'Mean squared error'); ax[0].set_title(r'In-sample probes interpolate at full rank'); ax[0].legend(loc='upper right',frameon=False)
 ax[1].plot(rs,sa,marker='o',color=PALETTE['green'],lw=1.8,label=r'Structured: audit')
 ax[1].plot(rs,ra,marker='s',color=PALETTE['red'],lw=1.8,label=r'Random labels: audit')
 ax[1].axvline(1,color=PALETTE['gray'],ls='--',lw=1); ax[1].set_yscale('log'); ax[1].set_xlabel(r'Representation dimension / calibration samples'); ax[1].set_ylabel(r'Audit mean squared error'); ax[1].set_title(r'Cross-fitting separates reuse from memorization'); ax[1].legend(loc='upper right',frameon=False)
 fig.tight_layout(w_pad=1.2); save(fig,out,'crossfit_and_selectivity')

def rarity(core,out):
 dims=np.arange(10,151,5); exact=[]; bound=[]
 for d in dims:
  b=.1*d; exact.append(ncx2.logcdf(b,df=d,nc=d)/math.log(10)); bound.append(chernoff_log(d,b)/math.log(10))
 al=np.linspace(.02,.14,100); logs=beta.logsf(al,50,2450)/math.log(10)
 fig,ax=plt.subplots(1,2,figsize=(7.45,3.1))
 ax[0].plot(dims,exact,color=PALETTE['blue'],lw=2,label=r'Exact noncentral $\\chi^2$')
 ax[0].plot(dims,bound,color=PALETTE['orange'],ls='--',lw=1.7,label=r'Chernoff upper bound')
 ax[0].axhline(-50,color=PALETTE['red'],ls=':',lw=1.3,label=r'$10^{-50}$'); ax[0].set_xlabel(r'Output dimension'); ax[0].set_ylabel(r'$\log_{10}$ probability'); ax[0].set_title(r'Random-output small-ball rarity'); ax[0].legend(loc='upper right',frameon=False)
 ax[1].plot(al,logs,color=PALETTE['purple'],lw=2); ax[1].axhline(-50,color=PALETTE['red'],ls=':',lw=1.3); ax[1].scatter([.1],[core['rarity']['beta_validation']['extreme_log10_p']],s=36,color=PALETTE['green'],zorder=4)
 ax[1].set_xlabel(r'Observed rank-adjusted alignment'); ax[1].set_ylabel(r'$\log_{10}$ null tail'); ax[1].set_title(r'Rank-$100$ random subspace, $n=5000$')
 ax[1].annotate(r'$p\approx 10^{-57.52}$',xy=(.1,core['rarity']['beta_validation']['extreme_log10_p']),xytext=(.055,-42),arrowprops=dict(arrowstyle='->',lw=.8),fontsize=7.5)
 fig.tight_layout(w_pad=1.2); save(fig,out,'random_green_rarity')

def separation(core,out):
 d=core['separation_profile']; x=np.asarray(d['thresholds']); y=np.asarray(d['miss_yes0']); yc=np.asarray(d['miss_complete']); mass=np.asarray(d['eligible_mass'])
 fig,ax=plt.subplots(figsize=(6.7,3.25)); ax.plot(x,y,color=PALETTE['red'],lw=2,label=r'YES--0 miss rate'); ax.plot(x,yc,color=PALETTE['green'],ls='--',lw=2,label=r'Complete pattern-suite miss rate'); ax.plot(x,mass,color=PALETTE['gray'],ls=':',lw=1.6,label=r'Eligible mass')
 ax.fill_between(x,0,y,color=PALETTE['lightred'],alpha=.35); ax.set_xlabel(r'Required relative suboptimality $\epsilon$'); ax.set_ylabel(r'Probability / mass'); ax.set_ylim(-.02,1.02); ax.set_title(r'Empirical separation profile over $200{,}000$ exact scalar ReLU problems'); ax.legend(loc='upper right',frameon=False); save(fig,out,'separation_profile')

def fault(data,out):
 faults=[c for c in data['conditions'] if c!='clean']; metrics=['yes0_gap','head_gap','suite_gap','gradient_norm','stagnation','audit_error']; mlab=[r'YES--0 gap',r'Head-refit gap',r'Full-suite gap',r'Gradient norm',r'Loss-stagnation',r'Audit error']; mat=np.array([[data['auc'][f][m] for f in faults] for m in metrics])
 flab=[r'Low LR',r'High LR',r'Frozen head',r'Frozen body',r'No update',r'Detached body',r'Corrupt labels',r'Random labels']
 fig,ax=plt.subplots(1,2,figsize=(10.2,3.65),gridspec_kw={'width_ratios':[1.6,1]})
 im=ax[0].imshow(mat,vmin=0,vmax=1,cmap='viridis',aspect='auto'); ax[0].set_xticks(np.arange(len(faults)),flab,rotation=35,ha='right'); ax[0].set_yticks(np.arange(len(metrics)),mlab); ax[0].set_title(r'Diagnostic AUROC: each fault versus clean runs')
 for i in range(mat.shape[0]):
  for j in range(mat.shape[1]): ax[0].text(j,i,f'{mat[i,j]:.2f}',ha='center',va='center',fontsize=6.5,color='white' if mat[i,j]<.72 else 'black')
 cb=fig.colorbar(im,ax=ax[0],pad=.015); cb.set_label(r'AUROC')
 cond=['clean']+faults; summ=data['summary']; xx=np.arange(len(cond)); yes=[summ[c]['pass_yes0_fraction'] for c in cond]; acc=[summ[c]['mean_audit_accuracy'] for c in cond]
 ax[1].plot(xx,yes,marker='s',color=PALETTE['green'],lw=1.8,label=r'Passes YES--0')
 ax[1].plot(xx,acc,marker='o',color=PALETTE['blue'],lw=1.8,label=r'Audit accuracy')
 ax[1].set_xticks(xx,[r'Clean']+flab,rotation=45,ha='right'); ax[1].set_ylim(-.03,1.03); ax[1].set_ylabel(r'Fraction / accuracy'); ax[1].set_title(r'$8$ seeds per condition'); ax[1].legend(loc='lower left',frameon=False)
 fig.subplots_adjust(bottom=.29,wspace=.28); save(fig,out,'fault_diagnostic_benchmark')

def cost(data,out):
 rows=data['cost']['rows']; n=np.array([r['samples'] for r in rows]); med=1e3*np.array([r['median_seconds'] for r in rows]); q=1e3*np.array([r['q90_seconds'] for r in rows]); K=np.arange(2,15); allc=2**(K-1)-1; restricted=K+1
 fig,ax=plt.subplots(1,2,figsize=(7.45,3.1))
 ax[0].plot(n,med,marker='o',color=PALETTE['blue'],lw=2,label=r'Median'); ax[0].plot(n,q,marker='s',ls='--',color=PALETTE['orange'],lw=1.5,label=r'$90$th percentile'); ax[0].fill_between(n,med,q,color=PALETTE['lightyellow'],alpha=.45); ax[0].set_xlabel(r'Samples in a two-dimensional ReLU transition'); ax[0].set_ylabel(r'Exact solve time (ms)'); ax[0].set_title(r'Exhaustive pattern solve: $150$ trials per size'); ax[0].legend(loc='upper left',frameon=False)
 ax[1].plot(K,allc,color=PALETTE['red'],lw=2,label=r'All waypoint subsets $2^{K-1}-1$'); ax[1].plot(K,restricted,color=PALETTE['green'],lw=2,label=r'Restricted bank $K+1$'); ax[1].set_yscale('log'); ax[1].set_xlabel(r'Network depth $K$'); ax[1].set_ylabel(r'Number of scheduled challenges'); ax[1].set_title(r'Challenge scheduling, not feasibility, drives scale'); ax[1].legend(loc='upper left',frameon=False)
 ax[1].text(.04,.06,r'\shortstack{CPU digit prototype: suite every 25 epochs\\median diagnostic cost $=0.39\times$ training time}',transform=ax[1].transAxes,fontsize=7,bbox=dict(boxstyle='round,pad=.2',fc='white',ec='.75'))
 fig.tight_layout(w_pad=1.2); save(fig,out,'scaling_and_cost')

def digits_summary(mon,out):
 B0=mon['B0']; lrs=mon['lrs']; frac=[]; acc=[]; sd=[]; grad=[]; representative=[]
 for lr in lrs:
  rr=mon['runs'][f'{lr:.0e}']; regions=[]; aa=[]; gg=[]
  for r in rr:
   h=r['history']; f=h[-1]; regions.append('red' if f['loss']>B0+1e-9 else ('yellow' if f['loss']>f['G']+1e-9 else 'green')); aa.append(f['test_accuracy']); gg.append(f['gradient_norm'])
  frac.append(np.mean(np.array(regions)=='green')); acc.append(np.mean(aa)); sd.append(np.std(aa)); grad.append(np.median(gg)); representative.append(rr[int(np.argsort(aa)[len(aa)//2])])
 x=np.arange(len(lrs)); labels=[r'$10^{-4}$',r'$3\!\times\!10^{-4}$',r'$10^{-3}$',r'$3\!\times\!10^{-3}$',r'$10^{-2}$',r'$3\!\times\!10^{-2}$']
 fig,ax=plt.subplots(1,2,figsize=(8.5,3.4)); ax[0].plot(x,frac,marker='s',lw=2,color=PALETTE['green'],label=r'Fraction Green--0'); ax[0].errorbar(x,acc,yerr=sd,marker='o',lw=2,capsize=3,color=PALETTE['blue'],label=r'Audit accuracy'); ax[0].set_xticks(x,labels); ax[0].set_ylim(0,1.05); ax[0].set_ylabel(r'Fraction / accuracy'); ax[0].set_xlabel(r'Learning rate'); ax[0].set_title(r'Aggregate outcome over ten seeds'); ax[0].legend(loc='lower right',frameon=False)
 ax[1].plot(x,grad,marker='o',lw=2,color=PALETTE['orange']); ax[1].set_yscale('log'); ax[1].set_xticks(x,labels); ax[1].set_xlabel(r'Learning rate'); ax[1].set_ylabel(r'Final full-batch gradient norm'); ax[1].set_title(r'Local convergence and cloud status are distinct'); fig.subplots_adjust(bottom=.20,wspace=.28); save(fig,out,'digits_summary_monotone')
 # representative clouds
 fig,axes=plt.subplots(2,3,figsize=(10.6,6.0),sharex=True,sharey=True)
 for ax,lr,r in zip(axes.ravel(),lrs,representative):
  h=r['history']; ep=np.array([z['epoch'] for z in h]); loss=np.array([z['loss'] for z in h]); G=np.array([z['G'] for z in h]); ymax=max(.06,loss.max()*1.1); ymin=max(1e-5,min(loss.min(),G.min())*.7)
  ax.fill_between(ep,B0,ymax,color=PALETTE['lightred'],alpha=.8); ax.fill_between(ep,G,B0,color=PALETTE['lightyellow'],alpha=.9); ax.fill_between(ep,ymin,G,color=PALETTE['lightgreen'],alpha=.9); ax.plot(ep,loss,color=PALETTE['blue'],lw=1.8); ax.axhline(B0,color=PALETTE['red'],ls='--',lw=1.2); ax.plot(ep,G,color=PALETTE['green'],ls='-.',lw=1.3); ax.set_yscale('log'); ax.set_title(rf'Adam, $\eta={lr:g}$')
 for a in axes[:,0]: a.set_ylabel(r'Mean squared loss')
 for a in axes[1]: a.set_xlabel(r'Epoch')
 handles=[mpl.lines.Line2D([],[],color=PALETTE['blue'],lw=2,label=r'Training loss'),mpl.lines.Line2D([],[],color=PALETTE['red'],ls='--',label=r'YES--0'),mpl.lines.Line2D([],[],color=PALETTE['green'],ls='-.',label=r'Monotone envelope')]
 fig.legend(handles=handles,loc='lower center',ncol=3,frameon=False,bbox_to_anchor=(.5,-.005)); fig.suptitle(r'Real-data monitoring retains the strongest challenger found so far',y=.995); fig.subplots_adjust(bottom=.13,top=.91,wspace=.14,hspace=.25); save(fig,out,'digits_clouds_monotone')

def main():
 import argparse
 ap=argparse.ArgumentParser(); ap.add_argument('--results',type=Path,required=True); ap.add_argument('--figures',type=Path,required=True); a=ap.parse_args(); a.figures.mkdir(parents=True,exist_ok=True); config()
 c1=json.load(open(a.results/'core_part1.json')); c2=json.load(open(a.results/'core_part2.json')); cr=json.load(open(a.results/'crossfit.json')); db=json.load(open(a.results/'digits_benchmark_summary.json')); faultdata=json.load(open(a.results/'fault_benchmark.json')); mon=json.load(open(a.results/'digits_monotone_raw.json'))
 minibatch(c1,a.figures); power(c1,a.figures); variable(c1,a.figures); crossfit(cr,a.figures); rarity(c2,a.figures); separation(c2,a.figures); fault(faultdata,a.figures); cost(db,a.figures); digits_summary(mon,a.figures)
if __name__=='__main__': main()


==> anc/qnn/code/analyze_repair_staircase_core.py <==
#!/usr/bin/env python3
"""Validate and visualize the returned core repair/staircase post-processing archive."""
from __future__ import annotations

import json
import math
from collections import Counter
from pathlib import Path
from typing import Any

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
RAW = ROOT / "results" / "repair_staircase_core_raw"
FIG = ROOT / "figures"
OUT = ROOT / "results"

NUM_TOL = 1e-6
MAT_ABS = 5e-4
MAT_REL = 1e-2
HIT_REL = 5e-3


def materiality(a: float, b: float) -> float:
    return max(NUM_TOL, MAT_ABS, MAT_REL * max(abs(a), abs(b), 1e-12))


def hit_tol(target: float) -> float:
    return max(NUM_TOL, HIT_REL * max(abs(target), 1e-12))


def close(a: float, b: float, atol: float = 2e-10) -> bool:
    return math.isclose(float(a), float(b), rel_tol=1e-10, abs_tol=atol)


def load_records() -> list[dict[str, Any]]:
    paths = sorted((RAW / "completed_runs").glob("*.json"))
    if len(paths) != 16:
        raise AssertionError(f"expected 16 completed records, found {len(paths)}")
    return [json.loads(path.read_text()) for path in paths]


def validate(records: list[dict[str, Any]]) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame, dict[str, Any]]:
    summary = pd.read_csv(RAW / "summary.csv")
    tracking = pd.read_csv(RAW / "tracking_trajectories.csv")
    closure = pd.read_csv(RAW / "closure_trajectories.csv")
    if len(summary) != 16 or summary.run_id.nunique() != 16:
        raise AssertionError("summary must contain 16 unique runs")

    by_id = {d["run_id"]: d for d in records}
    if set(summary.run_id) != set(by_id):
        raise AssertionError("CSV/JSON run identifiers disagree")

    failures = Counter()
    accepted_ids: list[str] = []
    hit_ids: list[str] = []
    green_above_ids: list[str] = []
    all_finite = True
    for row in summary.itertuples(index=False):
        d = by_id[row.run_id]
        cfg = d["config"]
        for section, csv_prefix in [
            ("original", "original"),
            ("green_incumbent", "green"),
            ("first_stair", "stair"),
        ]:
            if not close(d[section]["objective"], getattr(row, f"{csv_prefix}_objective")):
                raise AssertionError(f"objective mismatch for {row.run_id}: {section}")
            if not close(d[section]["audit_accuracy"], getattr(row, f"{csv_prefix}_audit_accuracy")):
                raise AssertionError(f"audit mismatch for {row.run_id}: {section}")

        accepted = d["first_stair"]["objective"] < d["green_incumbent"]["objective"] - materiality(
            d["green_incumbent"]["objective"], d["first_stair"]["objective"]
        )
        if bool(d["first_stair"]["accepted"]) != accepted or bool(row.stair_accepted) != accepted:
            raise AssertionError(f"acceptance mismatch for {row.run_id}")
        if accepted:
            accepted_ids.append(row.run_id)

        trajectory = [float(x) for x in d["trainer_tracking"]["trajectory"]]
        if not all(np.isfinite(trajectory)):
            all_finite = False
        target = float(d["trainer_tracking"]["target"])
        hit = min(trajectory) <= target + hit_tol(target)
        # A non-accepted candidate is not a tracking experiment, even if numerically equal.
        hit = bool(accepted and hit)
        if bool(d["trainer_tracking"]["hit"]) != hit or bool(row.trainer_hit_stair) != hit:
            raise AssertionError(f"tracking-hit mismatch for {row.run_id}")
        if hit:
            hit_ids.append(row.run_id)
        if bool(d["trainer_tracking"]["green_but_above_stair"]):
            green_above_ids.append(row.run_id)
        if not close(trajectory[-1], d["trainer_tracking"]["final_objective"]):
            raise AssertionError(f"tracking final mismatch for {row.run_id}")

        records_cl = d["closure"]["records"]
        if not close(records_cl[-1]["objective"], row.closure_final_objective):
            raise AssertionError(f"closure final mismatch for {row.run_id}")
        if not bool(d["closure"]["saturated"]):
            raise AssertionError(f"closure did not saturate within logged budget for {row.run_id}")
        last = records_cl[-1]
        if last["source"] != "saturation":
            raise AssertionError(f"final closure record is not saturation for {row.run_id}")
        margin = materiality(float(records_cl[-2]["objective"]), float(last["best_attempt"]))
        if float(last["best_attempt"]) < float(records_cl[-2]["objective"]) - margin - 1e-10:
            raise AssertionError(f"saturation rule violated for {row.run_id}")

        for failure in d["first_stair"]["failures"] + d["closure"]["failures"]:
            failures[(cfg["architecture"], failure["name"], failure["error"])] += 1

    s = summary.copy()
    for stage in ["green", "stair", "tracking_final", "closure_final"]:
        s[f"{stage}_relative_reduction"] = (
            s.original_objective - s[f"{stage}_objective"]
        ) / s.original_objective
        s[f"{stage}_audit_delta_pp"] = 100.0 * (
            s[f"{stage}_audit_accuracy"] - s.original_audit_accuracy
        )
    s["accepted_or_green_objective"] = np.where(
        s.stair_accepted, s.stair_objective, s.green_objective
    )
    s["closure_from_initial_reduction"] = (
        s.accepted_or_green_objective - s.closure_final_objective
    ) / s.accepted_or_green_objective

    resnet_block_failures = sum(
        count for (arch, name, error), count in failures.items()
        if arch == "resnet18" and name.startswith("block_refine") and error == "non-finite candidate"
    )
    # Eight ResNet runs, first portfolio plus sum of closure attempts, four block attempts per portfolio.
    resnet_closure_attempts = int(s.loc[s.architecture == "resnet18", "closure_rounds"].sum())
    resnet_total_block_attempts = 4 * (8 + resnet_closure_attempts)

    metrics: dict[str, Any] = {
        "runs": int(len(s)),
        "architectures": sorted(s.architecture.unique().tolist()),
        "conditions": sorted(s.condition.unique().tolist()),
        "historical_frontier_adoption_lower_objective_count": int((s.green_objective < s.original_objective).sum()),
        "green_objective_reduction_median": float(s.green_relative_reduction.median()),
        "green_objective_reduction_mean": float(s.green_relative_reduction.mean()),
        "green_objective_reduction_range": [
            float(s.green_relative_reduction.min()), float(s.green_relative_reduction.max())
        ],
        "green_audit_delta_pp_median": float(s.green_audit_delta_pp.median()),
        "green_audit_delta_pp_mean": float(s.green_audit_delta_pp.mean()),
        "green_audit_improved_count": int((s.green_audit_delta_pp > 0).sum()),
        "green_audit_declined_count": int((s.green_audit_delta_pp < 0).sum()),
        "accepted_first_stairs": int(s.stair_accepted.sum()),
        "accepted_first_stair_ids": accepted_ids,
        "same_family_restart_hits": int(s.trainer_hit_stair.sum()),
        "same_family_restart_hit_ids": hit_ids,
        "green_above_stair_endpoints": int(s.green_but_above_stair.sum()),
        "green_above_stair_ids": green_above_ids,
        "all_logged_closure_attempts_saturated": bool(s.closure_saturated.all()),
        "closure_round_distribution": {
            str(int(k)): int(v) for k, v in s.closure_rounds.value_counts().sort_index().items()
        },
        "runs_with_extra_closure_adoption": int((s.closure_from_initial_reduction > 1e-12).sum()),
        "closure_final_reduction_from_original_median": float(s.closure_final_relative_reduction.median()),
        "vit_full_policy_saturation_runs": 8,
        "resnet_valid_subportfolio_saturation_runs": 8,
        "resnet_nonfinite_block_attempts": int(resnet_block_failures),
        "resnet_total_block_attempts": int(resnet_total_block_attempts),
        "all_logged_objectives_finite": bool(all_finite),
        "interpretive_limits": [
            "The adopted model attains the historical retained frontier; the online suite was not rerun at that state, so current-state Green is not established.",
            "The tracking test uses a freshly initialized optimizer from the same family, not the original optimizer state.",
            "For ResNet-18, non-finite block-refinement candidates prevent a full declared-portfolio closure claim.",
            "The returned ZIP does not contain the repaired parameter-state files, so numerical values are internally validated but not independently forward-replayed from this export alone.",
        ],
    }

    s.to_csv(OUT / "repair_staircase_core_validated_summary.csv", index=False)
    (OUT / "repair_staircase_core_validation.json").write_text(json.dumps(metrics, indent=2))
    return s, tracking, closure, metrics


def configure_matplotlib() -> None:
    plt.rcParams.update({
        "text.usetex": True,
        "font.family": "serif",
        "font.size": 9.2,
        "axes.titlesize": 10.2,
        "axes.labelsize": 9.4,
        "legend.fontsize": 8.0,
        "xtick.labelsize": 8.2,
        "ytick.labelsize": 8.2,
        "figure.dpi": 150,
        "savefig.bbox": "tight",
    })


def make_figure(s: pd.DataFrame, tracking: pd.DataFrame, closure: pd.DataFrame, metrics: dict[str, Any]) -> None:
    configure_matplotlib()
    fig = plt.figure(figsize=(11.4, 7.4))
    gs = fig.add_gridspec(2, 2, height_ratios=[1.03, 1.0], hspace=0.38, wspace=0.30)
    ax1 = fig.add_subplot(gs[0, 0])
    ax2 = fig.add_subplot(gs[0, 1])
    ax3 = fig.add_subplot(gs[1, 0])
    ax4 = fig.add_subplot(gs[1, 1])

    stages = ["Original", "Historical\nfrontier", "Strong candidate\n(if material)", "Final adopted\nstate"]
    x = np.arange(4)
    arch_colors = {"resnet18": "C0", "vit_tiny": "C1"}
    arch_styles = {
        "resnet18": dict(marker="o", linestyle="-", alpha=0.30, color=arch_colors["resnet18"]),
        "vit_tiny": dict(marker="s", linestyle="-", alpha=0.30, color=arch_colors["vit_tiny"]),
    }
    for row in s.itertuples(index=False):
        vals = np.array([
            row.original_objective,
            row.green_objective,
            row.stair_objective if row.stair_accepted else row.green_objective,
            row.closure_final_objective,
        ]) / row.original_objective
        ax1.plot(x, vals, linewidth=1.0, markersize=3.0, **arch_styles[row.architecture])
    for arch, marker in [("resnet18", "o"), ("vit_tiny", "s")]:
        sub = s[s.architecture == arch]
        med = np.median(np.c_[
            np.ones(len(sub)),
            sub.green_objective / sub.original_objective,
            np.where(sub.stair_accepted, sub.stair_objective, sub.green_objective) / sub.original_objective,
            sub.closure_final_objective / sub.original_objective,
        ], axis=0)
        ax1.plot(x, med, marker=marker, linewidth=2.5, markersize=6.0, color=arch_colors[arch], label=arch.replace("resnet18", "ResNet-18").replace("vit_tiny", "compact ViT"))
    ax1.set_xticks(x, stages)
    ax1.set_ylabel(r"objective relative to original checkpoint")
    ax1.set_ylim(0.25, 1.04)
    ax1.set_title(r"Historical-frontier adoption lowers every core objective")
    ax1.grid(axis="y", alpha=0.22)
    ax1.legend(frameon=False, loc="upper right")

    conditions = sorted(s.condition.unique())
    condition_markers = {c: m for c, m in zip(conditions, ["o", "s", "^", "D", "P", "X"])}
    for arch in ["resnet18", "vit_tiny"]:
        for cond in conditions:
            sub = s[(s.architecture == arch) & (s.condition == cond)]
            if sub.empty:
                continue
            ax2.scatter(
                100.0 * sub.closure_final_relative_reduction,
                sub.closure_final_audit_delta_pp,
                marker=condition_markers[cond], s=46,
                color=arch_colors[arch], alpha=0.82,
            )
    ax2.axhline(0.0, linewidth=0.9, linestyle="--")
    ax2.set_xlabel(r"objective reduction after iterative adoption (\%)")
    ax2.set_ylabel(r"protected audit-accuracy change (percentage points)")
    ax2.set_title(r"Optimization repair and task audit remain distinct")
    ax2.grid(alpha=0.22)
    from matplotlib.lines import Line2D
    arch_handles = [
        Line2D([0], [0], marker="o", linestyle="none", color=arch_colors["resnet18"], label="ResNet-18"),
        Line2D([0], [0], marker="s", linestyle="none", color=arch_colors["vit_tiny"], label="compact ViT"),
    ]
    cond_handles = [
        Line2D([0], [0], marker=condition_markers[c], linestyle="none", color="0.35", label=c.replace("_", " "))
        for c in conditions
    ]
    leg1 = ax2.legend(handles=arch_handles, frameon=False, loc="lower left", bbox_to_anchor=(0.00, 0.01), handletextpad=0.4)
    ax2.add_artist(leg1)
    ax2.legend(handles=cond_handles, frameon=False, loc="lower left", bbox_to_anchor=(0.00, 0.15), ncol=2, columnspacing=0.8, handletextpad=0.35)

    accepted = s[s.stair_accepted].copy()
    for row in accepted.itertuples(index=False):
        sub = tracking[tracking.run_id == row.run_id].sort_values("step")
        y = sub.objective.to_numpy() / row.green_objective
        label = ("ResNet" if row.architecture == "resnet18" else "ViT") + ": " + row.condition.replace("_", " ") + f", seed {row.seed}"
        ax3.plot(sub.step, y, linewidth=1.7, marker="o", markersize=2.7, label=label)
        ax3.axhline(row.stair_objective / row.green_objective, linewidth=0.7, linestyle=":", alpha=0.55)
    ax3.axhline(1.0, linewidth=0.9, linestyle="--", label="historical frontier")
    ax3.set_yscale("log")
    ax3.set_xlabel(r"fresh same-family continuation epoch")
    ax3.set_ylabel(r"certification objective / historical-frontier objective")
    ax3.set_title(r"Same-family continuation need not reach a stronger post-adoption candidate")
    ax3.grid(alpha=0.22)
    ax3.legend(frameon=False, loc="upper left", bbox_to_anchor=(0.0, 1.01))

    for rid, sub in closure.groupby("run_id"):
        sub = sub.sort_values("round")
        start = float(sub.iloc[0].objective)
        change = 100.0 * (sub.objective.to_numpy() / start - 1.0)
        arch = s.loc[s.run_id == rid, "architecture"].iloc[0]
        linestyle = "-" if arch == "vit_tiny" else "--"
        ax4.plot(sub["round"], change, marker="o", markersize=3.0, linewidth=1.1, linestyle=linestyle, color=arch_colors[arch], alpha=0.46)
    ax4.axhline(-1.0, linewidth=0.9, linestyle=":", label=r"1\% materiality scale")
    ax4.set_xticks([0, 1, 2, 3])
    ax4.set_xlabel(r"iterative-adoption round")
    ax4.set_ylabel(r"change from closure starting value (\%)")
    ax4.set_title(r"Iterative adoption reaches executed-policy materiality saturation")
    ax4.grid(alpha=0.22)
    ax4.text(
        0.03, 0.96,
        r"ViT: full declared policy, $8/8$ runs" "\n"
        r"ResNet: valid subportfolio only; $58/72$ block attempts non-finite",
        transform=ax4.transAxes, va="top", ha="left", fontsize=7.8,
        bbox=dict(boxstyle="round,pad=0.25", facecolor="white", alpha=0.84, linewidth=0.5),
    )

    fig.suptitle(r"Saved-checkpoint repair separates objective improvement, attainability, and task audit", y=0.995, fontsize=12.0)
    FIG.mkdir(exist_ok=True)
    fig.savefig(FIG / "resnet_vit_repair_staircase_core.pdf")
    fig.savefig(FIG / "resnet_vit_repair_staircase_core.png", dpi=240)
    plt.close(fig)


def main() -> None:
    records = load_records()
    summary, tracking, closure, metrics = validate(records)
    make_figure(summary, tracking, closure, metrics)
    print(json.dumps(metrics, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/coverage/make_adapter_coverage_figure.py <==
#!/usr/bin/env python3
from pathlib import Path
import json
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

ROOT=Path(__file__).resolve().parents[2]
FIG=ROOT/'figures'; FIG.mkdir(exist_ok=True)
RES=ROOT/'results'/'coverage_rev15'

mpl.rcParams.update({
 'text.usetex': True,
 'text.latex.preamble': r'\usepackage{amsmath}',
 'font.family':'serif','font.size':9.0,'axes.titlesize':9.2,
 'axes.labelsize':8.5,'legend.fontsize':7.7,'xtick.labelsize':7.8,'ytick.labelsize':7.8,
 'figure.dpi':180,'savefig.bbox':'tight'
})
NAVY='#203A5F'; BLUE='#2B6CB0'; GREEN='#238B57'; TEAL='#188A8A'; PURPLE='#7B4FA3'; GRAY='#606770'; ORANGE='#B06B00'

h=pd.read_csv(RES/'corrected_exact_history'/'relu_certificate_history.csv')
s=pd.read_csv(RES/'adapter_expansion'/'synthetic_adapter_coverage.csv')
d=pd.read_csv(RES/'adapter_expansion'/'digits_frozen_cnn_adapter.csv')
summary=json.load(open(RES/'adapter_expansion'/'adapter_expansion_summary.json'))

fig=plt.figure(figsize=(6.25,4.85))
gs=fig.add_gridspec(2,2,height_ratios=[1.12,1.0],hspace=.43,wspace=.34,
                    left=.105,right=.985,bottom=.105,top=.90)

ax=fig.add_subplot(gs[0,:])
ax.semilogy(h.iteration,h.retained_upper_bound,lw=1.75,marker='o',ms=3.0,markevery=5,
            label=r'executable ceiling $U_t$',color=BLUE)
ax.semilogy(h.iteration,h.retained_dual_lower_bound,lw=1.75,marker='s',ms=2.8,markevery=5,
            label=r'certified floor $L_t$',color=ORANGE)
ax.fill_between(h.iteration,h.retained_dual_lower_bound,h.retained_upper_bound,
                alpha=.15,color=GRAY,label=r'certified bracket')
ax.set_xlabel('column-generation event')
ax.set_ylabel('declared adapter objective')
ax.set_title(r'\textbf{(a) Executable models lower the ceiling while dual separation raises the floor}',
             loc='left',color=NAVY,pad=5)
ax.legend(loc='upper right',frameon=True,facecolor='white',edgecolor='#D0D4D8',
          framealpha=.94,ncol=1,handlelength=2.0,borderpad=.35)
ax.grid(alpha=.18)

ax=fig.add_subplot(gs[1,0])
for n,marker,color in [(20,'o',TEAL),(40,'s',PURPLE)]:
 sub=s[s.n_samples==n].reset_index(drop=True)
 ax.semilogy(np.arange(len(sub)),sub.relative_width,linestyle='none',marker=marker,ms=4.0,
             label=rf'$n={n}$',color=color,alpha=.9)
med=s.relative_width.median()
ax.axhline(med,ls='--',lw=1.0,color=GRAY,label='overall median')
ax.set_xlabel('registered instance')
ax.set_ylabel(r'relative width $(U-L)/U$')
ax.set_title(r'\textbf{(b) Tight brackets recur across instances}',loc='left',color=NAVY,pad=5)
ax.legend(loc='upper right',frameon=False,ncol=1,handletextpad=.35)
ax.grid(alpha=.18)

ax=fig.add_subplot(gs[1,1])
seeds=d.seed.to_numpy(); cert=100*d.cert_mse_reduction_fraction.to_numpy(); audit=100*d.audit_mse_reduction_fraction.to_numpy()
for i,(c,a) in enumerate(zip(cert,audit)):
 ax.plot([i-.11,i+.11],[c,a],color='#B8BEC5',lw=1.0,zorder=1)
ax.scatter(seeds-.11,cert,s=30,marker='o',label='certification MSE',color=GREEN,zorder=3)
ax.scatter(seeds+.11,audit,s=31,marker='D',label='held-out MSE',color=PURPLE,zorder=3)
ax.axhline(0,color=GRAY,lw=.9)
ax.set_xticks(seeds)
ax.set_xlabel('frozen-CNN seed')
ax.set_ylabel(r'MSE reduction (\%)')
ax.set_title(r'\textbf{(c) Global empirical certification and task audit remain distinct}',
             loc='left',color=NAVY,pad=5)
ax.legend(loc='upper right',frameon=False,handletextpad=.35)
ax.grid(axis='y',alpha=.18)

fig.suptitle(r'\textbf{Proof-bearing neural coverage: a computable global bracket in a declared adapter class}',
             fontsize=10.6,color=NAVY,y=.975)
fig.savefig(FIG/'adapter_primal_dual_coverage_rev15.pdf')
fig.savefig(FIG/'adapter_primal_dual_coverage_rev15.png',dpi=280)
plt.close(fig)


==> anc/qnn/code/coverage/make_statistical_coverage_figure.py <==
#!/usr/bin/env python3
from pathlib import Path
import json
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

ROOT=Path(__file__).resolve().parents[2]
FIG=ROOT/'figures'; FIG.mkdir(exist_ok=True)
BASE=ROOT/'results'/'coverage_rev15'/'statistical_exact'
comp=pd.read_csv(BASE/'results'/'statistical_sample_complexity.csv')
sel=pd.read_csv(BASE/'results'/'statistical_selection_reuse.csv')
summary=json.load(open(BASE/'results'/'statistical_coverage_summary.json'))

mpl.rcParams.update({
 'text.usetex':True,'text.latex.preamble':r'\usepackage{amsmath}',
 'font.family':'serif','font.size':9.0,'axes.titlesize':9.2,'axes.labelsize':8.5,
 'legend.fontsize':7.5,'xtick.labelsize':7.8,'ytick.labelsize':7.8,
 'figure.dpi':180,'savefig.bbox':'tight'
})
NAVY='#203A5F'; BLUE='#2B6CB0'; GREEN='#238B57'; PURPLE='#7B4FA3'; GRAY='#606770'; RED='#C8374A'
colors={10:BLUE,30:GREEN,100:PURPLE}

fig=plt.figure(figsize=(6.25,4.85))
gs=fig.add_gridspec(2,2,height_ratios=[1.0,.95],hspace=.45,wspace=.35,
                    left=.105,right=.985,bottom=.105,top=.90)

ax=fig.add_subplot(gs[0,0])
for m in sorted(comp.trials_per_checkpoint.unique()):
 sub=comp[comp.trials_per_checkpoint==m].sort_values('calibration_checkpoints')
 ax.plot(sub.calibration_checkpoints,sub.empirical_exact_coverage,marker='o',ms=3.2,lw=1.45,
         color=colors[int(m)],label=rf'valid, $m={int(m)}$')
 ax.plot(sub.calibration_checkpoints,sub.empirical_naive_coverage,marker='x',ms=3.6,lw=.95,ls=':',
         color=colors[int(m)],alpha=.78)
ax.axhline(.95,ls='--',lw=1.0,color=GRAY,label=r'nominal 95\%')
ax.set_ylim(.70,1.015)
ax.set_xlabel('calibration checkpoints')
ax.set_ylabel('empirical confidence coverage')
ax.set_title(r'\textbf{(a) Finite-trial correction preserves validity}',loc='left',color=NAVY,pad=5)
ax.legend(loc='lower right',frameon=False,ncol=1,handlelength=1.7,handletextpad=.35)
ax.grid(alpha=.18)

ax=fig.add_subplot(gs[0,1])
for m in sorted(comp.trials_per_checkpoint.unique()):
 sub=comp[comp.trials_per_checkpoint==m].sort_values('calibration_checkpoints')
 ax.plot(sub.calibration_checkpoints,sub.median_exact_bound,marker='o',ms=3.2,lw=1.45,
         color=colors[int(m)],label=rf'$m={int(m)}$')
true_q=float(comp.true_beta_quantile.iloc[0])
ax.axhline(true_q,ls='--',lw=1.0,color=GRAY)
ax.set_xlim(comp.calibration_checkpoints.min()-40,comp.calibration_checkpoints.max()+115)
ax.set_xlabel('calibration checkpoints')
ax.set_ylabel(r'median certified $p_L$')
ax.set_title(r'\textbf{(b) More checkpoints and trials strengthen the card}',loc='left',color=NAVY,pad=5)
for m in sorted(comp.trials_per_checkpoint.unique()):
 sub=comp[comp.trials_per_checkpoint==m].sort_values('calibration_checkpoints')
 ax.text(sub.calibration_checkpoints.iloc[-1]+18,sub.median_exact_bound.iloc[-1],rf'$m={int(m)}$',
         color=colors[int(m)],va='center',ha='left',fontsize=7.5)
ax.text(comp.calibration_checkpoints.min()+20,true_q-.015,'true 10th percentile',color=GRAY,
        va='top',ha='left',fontsize=7.4,
        bbox=dict(boxstyle='round,pad=.12',fc='white',ec='none',alpha=.82))
ax.grid(alpha=.18)

ax=fig.add_subplot(gs[1,:])
vals=[sel.fixed_valid.mean(),sel.same_calibration_valid.mean(),sel.bonferroni_valid.mean()]
labels=['policy frozen before calibration','best-of-20 reused calibration','best-of-20 with correction']
x=np.arange(3)
bars=ax.bar(x,vals,color=[GREEN,RED,BLUE],width=.55,edgecolor='black',linewidth=.55)
ax.axhline(.95,ls='--',lw=1.0,color=GRAY,label=r'nominal 95\%')
ax.set_ylim(0,1.08)
ax.set_xticks(x,labels)
ax.set_ylabel('empirical confidence coverage')
ax.set_title(r'\textbf{(c) Reusing calibration data for policy selection destroys coverage}',
             loc='left',color=NAVY,pad=5)
for b,v in zip(bars,vals):
 ax.text(b.get_x()+b.get_width()/2,max(.05,v-.055),rf'{v:.3f}',ha='center',va='center',
         fontsize=8.4,color='white',fontweight='bold')
ax.text(1.48,.965,r'nominal 95\%',color=GRAY,ha='center',va='bottom',fontsize=7.6,
        bbox=dict(boxstyle='round,pad=.12',fc='white',ec='none',alpha=.88))
ax.grid(axis='y',alpha=.18)

fig.suptitle(r'\textbf{Population coverage for a frozen learned or randomized challenge policy}',
             fontsize=10.6,color=NAVY,y=.975)
fig.savefig(FIG/'statistical_generator_coverage_rev15.pdf')
fig.savefig(FIG/'statistical_generator_coverage_rev15.png',dpi=280)
plt.close(fig)


==> anc/qnn/code/coverage/run_adapter_coverage_expansion.py <==
#!/usr/bin/env python3
"""Expanded validation for the proof-bearing frozen-backbone ReLU-adapter certificate.

Produces (i) a 54-instance rank-two synthetic sweep and (ii) five independently
trained frozen CNN representations of sklearn digits.  The theorem is applied
only to the scalar adapter objective on the fixed certification features; held-
out MSE/accuracy are separate audits.
"""
from __future__ import annotations

import importlib.util
import json
import math
import sys
from dataclasses import asdict
from fractions import Fraction
from pathlib import Path

import numpy as np
import pandas as pd
import torch
import torch.nn as nn
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split

ROOT = Path(__file__).resolve().parents[2]
CODE = Path(__file__).with_name("run_relu_primal_dual_certificate_exact_history.py")
OUT = ROOT / "results" / "coverage_rev15" / "adapter_expansion"
OUT.mkdir(parents=True, exist_ok=True)

spec = importlib.util.spec_from_file_location("adapter_cert_exact", CODE)
cert = importlib.util.module_from_spec(spec)
sys.modules[spec.name] = cert
assert spec.loader is not None
spec.loader.exec_module(cert)


def q_from_record(rec: dict) -> Fraction:
    return Fraction(int(rec["numerator"]), int(rec["denominator"]))


def run_synthetic() -> pd.DataFrame:
    rows: list[dict] = []
    for n in (20, 40):
        for lam in (0.08, 0.15, 0.30):
            for noise in (0.0, 0.05):
                for seed in (0, 1, 2):
                    cfg = cert.Config(
                        seed=seed,
                        n_samples=n,
                        regularization=lam,
                        noise_std=noise,
                        max_columns=40,
                        restricted_gap_tolerance=1e-8,
                        global_gap_tolerance=5e-5,
                        separator_relative_tolerance=1e-10,
                        dense_grid_points=65_536,
                        sqrt_enclosure_bits=180,
                    )
                    X, y, _ = cert.make_controlled_instance(cfg)
                    history, final, _ = cert.run_column_generation(X, y, cfg, exact_history=False)
                    upper = q_from_record(final["upper_exact"])
                    lower = q_from_record(final["lower_exact"])
                    zero = cert.exact_zero_objective(y)
                    width = upper - lower
                    witness = zero - upper
                    gap_upper = zero - lower
                    ratio = float(gap_upper / witness) if witness > 0 else math.nan
                    rows.append({
                        "n_samples": n,
                        "regularization": lam,
                        "noise_std": noise,
                        "seed": seed,
                        "upper": float(upper),
                        "lower": float(lower),
                        "width": float(width),
                        "relative_width": float(width / max(upper, Fraction(1, 10**18))),
                        "zero_objective": float(zero),
                        "witness_improvement": float(witness),
                        "global_gap_upper": float(gap_upper),
                        "global_gap_upper_to_witness": ratio,
                        "active_width": final["active_width"],
                        "columns": final["columns"],
                        "runtime_seconds": final["runtime_seconds"],
                        "iterations": int(history["iteration"].max()),
                    })
                    print(f"synthetic {len(rows):02d}/36 n={n} lam={lam} noise={noise} seed={seed} width={float(width):.2e}", flush=True)
                    pd.DataFrame(rows).to_csv(OUT / "synthetic_adapter_coverage_progress.csv", index=False)
    df = pd.DataFrame(rows)
    df.to_csv(OUT / "synthetic_adapter_coverage.csv", index=False)
    return df


class TinyCNN(nn.Module):
    def __init__(self) -> None:
        super().__init__()
        self.body = nn.Sequential(
            nn.Conv2d(1, 8, 3, padding=1),
            nn.ReLU(),
            nn.MaxPool2d(2),
            nn.Conv2d(8, 8, 3, padding=1),
            nn.ReLU(),
        )
        self.feature = nn.Linear(8 * 4 * 4, 2)
        self.head = nn.Linear(2, 1)

    def forward(self, x: torch.Tensor, return_feature: bool = False):
        h = self.feature(self.body(x).flatten(1))
        pred = self.head(h).squeeze(-1)
        return (pred, h) if return_feature else pred


def adapter_predict(Z: np.ndarray, hidden: np.ndarray, output: np.ndarray) -> np.ndarray:
    return np.maximum(Z @ hidden.T, 0.0) @ output


def run_digits() -> pd.DataFrame:
    X, digit = load_digits(return_X_y=True)
    X = (X.reshape(-1, 1, 8, 8) / 16.0).astype(np.float32)
    target = np.where(digit < 5, -1.0, 1.0).astype(np.float32)
    rows: list[dict] = []

    for seed in range(5):
        np.random.seed(seed)
        torch.manual_seed(seed)
        train_idx, test_idx = train_test_split(
            np.arange(len(target)), test_size=0.35, random_state=seed, stratify=target
        )
        model = TinyCNN()
        optimizer = torch.optim.Adam(model.parameters(), lr=1e-2, weight_decay=1e-4)
        x_train = torch.tensor(X[train_idx])
        y_train = torch.tensor(target[train_idx])
        for _ in range(8):
            perm = torch.randperm(len(train_idx))
            for batch in perm.split(128):
                optimizer.zero_grad(set_to_none=True)
                loss = torch.mean((model(x_train[batch]) - y_train[batch]) ** 2)
                loss.backward()
                optimizer.step()

        model.eval()
        with torch.no_grad():
            base_pred_t, feature_t = model(torch.tensor(X), return_feature=True)
        base_pred = base_pred_t.numpy()
        feature = feature_t.numpy()

        rng = np.random.default_rng(seed)
        cert_idx = rng.choice(train_idx, 200, replace=False)
        audit_idx = rng.choice(test_idx, 300, replace=False)
        residual = target[cert_idx] - base_pred[cert_idx]
        cfg = cert.Config(
            seed=seed,
            n_samples=len(cert_idx),
            regularization=0.03,
            noise_std=0.0,
            max_columns=65,
            restricted_gap_tolerance=1e-8,
            global_gap_tolerance=1e-5,
            separator_relative_tolerance=1e-10,
            dense_grid_points=65_536,
            sqrt_enclosure_bits=180,
        )
        history, final, retained = cert.run_column_generation(
            feature[cert_idx], residual, cfg, exact_history=False
        )
        adapter_all = adapter_predict(
            feature, retained["hidden_weights"], retained["output_weights"]
        )
        repaired = base_pred + adapter_all
        cert_before = float(np.mean((target[cert_idx] - base_pred[cert_idx]) ** 2))
        cert_after = float(np.mean((target[cert_idx] - repaired[cert_idx]) ** 2))
        audit_before = float(np.mean((target[audit_idx] - base_pred[audit_idx]) ** 2))
        audit_after = float(np.mean((target[audit_idx] - repaired[audit_idx]) ** 2))
        acc_before = float(np.mean(np.sign(base_pred[audit_idx]) == target[audit_idx]))
        acc_after = float(np.mean(np.sign(repaired[audit_idx]) == target[audit_idx]))
        rows.append({
            "seed": seed,
            "cert_mse_before": cert_before,
            "cert_mse_after": cert_after,
            "cert_mse_reduction_fraction": (cert_before - cert_after) / cert_before,
            "audit_mse_before": audit_before,
            "audit_mse_after": audit_after,
            "audit_mse_reduction_fraction": (audit_before - audit_after) / audit_before,
            "audit_accuracy_before": acc_before,
            "audit_accuracy_after": acc_after,
            "certified_global_gap": final["certified_global_gap"],
            "relative_bracket_width": final["final_gap_relative_to_upper"],
            "active_width": final["active_width"],
            "runtime_seconds": final["runtime_seconds"],
            "certification_samples": len(cert_idx),
            "audit_samples": len(audit_idx),
        })
        print(f"digits seed={seed} cert_red={(cert_before-cert_after)/cert_before:.3f} audit_red={(audit_before-audit_after)/audit_before:.3f}", flush=True)
    df = pd.DataFrame(rows)
    df.to_csv(OUT / "digits_frozen_cnn_adapter.csv", index=False)
    return df


def main() -> None:
    synthetic = run_synthetic()
    digits = run_digits()
    summary = {
        "synthetic": {
            "instances": int(len(synthetic)),
            "median_relative_width": float(synthetic.relative_width.median()),
            "max_relative_width": float(synthetic.relative_width.max()),
            "median_gap_upper_to_witness": float(synthetic.global_gap_upper_to_witness.median()),
            "max_gap_upper_to_witness": float(synthetic.global_gap_upper_to_witness.max()),
            "median_runtime_seconds": float(synthetic.runtime_seconds.median()),
            "max_runtime_seconds": float(synthetic.runtime_seconds.max()),
        },
        "digits": {
            "seeds": int(len(digits)),
            "all_cert_mse_improved": bool((digits.cert_mse_reduction_fraction > 0).all()),
            "all_audit_mse_improved": bool((digits.audit_mse_reduction_fraction > 0).all()),
            "median_cert_mse_reduction_fraction": float(digits.cert_mse_reduction_fraction.median()),
            "median_audit_mse_reduction_fraction": float(digits.audit_mse_reduction_fraction.median()),
            "median_accuracy_change": float((digits.audit_accuracy_after - digits.audit_accuracy_before).median()),
            "max_relative_bracket_width": float(digits.relative_bracket_width.max()),
        },
    }
    (OUT / "adapter_expansion_summary.json").write_text(json.dumps(summary, indent=2))
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/coverage/run_relu_primal_dual_certificate.py <==
#!/usr/bin/env python3
"""Proof-bearing primal--dual coverage for a frozen-backbone ReLU adapter.

The trainable class is

  1/2 ||y - sum_j a_j ReLU(X u_j)||_2^2
  + lambda/2 sum_j (a_j^2 + ||u_j||_2^2).

Balanced positive homogeneity converts this to an atomic Lasso.  Column
generation supplies executable primal models; a complete two-dimensional
activation-pattern separator supplies a global dual floor.

The final certificate is not based on a heuristic floating-point guard:
serialized IEEE-754 inputs, the final residual dual candidate, and the final
materialized model weights are treated as exact rational numbers. Intermediate
column-generation geometry is used only to propose executable atoms; it is not
trusted as the certificate.  The 2-D separator maximum
squared is computed exactly with fractions; its square root is enclosed above
by an exact dyadic rational; the dual value and executable neural objective are
then evaluated exactly as rational numbers.  Floating values in CSV/figures are
outward rounded views of those exact endpoints.
"""
from __future__ import annotations

import argparse
import json
import math
import time
import warnings
from dataclasses import asdict, dataclass
from fractions import Fraction
from functools import cmp_to_key
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import lasso_path

warnings.filterwarnings("ignore", category=ConvergenceWarning)


@dataclass(frozen=True)
class Config:
    seed: int = 2
    n_samples: int = 40
    regularization: float = 0.15
    noise_std: float = 0.03
    max_columns: int = 100
    restricted_gap_tolerance: float = 1e-11
    global_gap_tolerance: float = 1e-8
    separator_relative_tolerance: float = 1e-11
    dense_grid_points: int = 262_144
    sqrt_enclosure_bits: int = 180


def _fraction(x: float) -> Fraction:
    return Fraction.from_float(float(x))


def _dot2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> Fraction:
    return a[0] * b[0] + a[1] * b[1]


def _cross2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> Fraction:
    return a[0] * b[1] - a[1] * b[0]


def _add2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> tuple[Fraction, Fraction]:
    return (a[0] + b[0], a[1] + b[1])


def _neg2(a: tuple[Fraction, Fraction]) -> tuple[Fraction, Fraction]:
    return (-a[0], -a[1])


def _ray_half(v: tuple[Fraction, Fraction]) -> int:
    x, y = v
    return 0 if (y > 0 or (y == 0 and x >= 0)) else 1


def _compare_rays(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> int:
    ha, hb = _ray_half(a), _ray_half(b)
    if ha != hb:
        return -1 if ha < hb else 1
    cross = _cross2(a, b)
    if cross > 0:
        return -1
    if cross < 0:
        return 1
    return 0


def _same_ray(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> bool:
    return _cross2(a, b) == 0 and _dot2(a, b) > 0


def _ceil_sqrt_integer(n: int) -> int:
    r = math.isqrt(n)
    return r if r * r == n else r + 1


def sqrt_fraction_upper(q: Fraction, bits: int = 180) -> Fraction:
    """Exact dyadic upper bound on sqrt(q), q >= 0."""
    if q < 0:
        raise ValueError("q must be nonnegative")
    if q == 0:
        return Fraction(0)
    scale = 1 << bits
    scaled_num = q.numerator * scale * scale
    n = (scaled_num + q.denominator - 1) // q.denominator
    return Fraction(_ceil_sqrt_integer(n), scale)


def outward_float_lower(q: Fraction) -> float:
    x = float(q)
    if _fraction(x) > q:
        x = math.nextafter(x, -math.inf)
    return x


def outward_float_upper(q: Fraction) -> float:
    x = float(q)
    if _fraction(x) < q:
        x = math.nextafter(x, math.inf)
    return x


def fraction_record(q: Fraction) -> dict[str, str | float | int]:
    return {
        "decimal_nearest": float(q),
        "numerator": str(q.numerator),
        "denominator": str(q.denominator),
        "numerator_bits": q.numerator.bit_length(),
        "denominator_bits": q.denominator.bit_length(),
    }


class ExactReLUSeparator2D:
    """Exact rational separator geometry for serialized 2-D float data."""

    def __init__(self, X: np.ndarray):
        X = np.asarray(X, dtype=float)
        if X.ndim != 2 or X.shape[1] != 2:
            raise ValueError("X must have shape (n,2)")
        self.Xq: list[tuple[Fraction, Fraction]] = [
            (_fraction(row[0]), _fraction(row[1])) for row in X
        ]
        rays: list[tuple[Fraction, Fraction]] = []
        for a, b in self.Xq:
            if a == 0 and b == 0:
                continue
            rays.append((-b, a))
            rays.append((b, -a))
        if not rays:
            self.rays = []
            self.boundary_positive_dots = []
            self.region_active = []
            return
        rays.sort(key=cmp_to_key(_compare_rays))
        unique: list[tuple[Fraction, Fraction]] = []
        for ray in rays:
            if not unique or not _same_ray(unique[-1], ray):
                unique.append(ray)
        if len(unique) > 1 and _same_ray(unique[0], unique[-1]):
            unique.pop()
        self.rays = unique
        self.boundary_positive_dots: list[list[Fraction]] = []
        for ray in unique:
            dots = [_dot2(row, ray) for row in self.Xq]
            self.boundary_positive_dots.append([max(Fraction(0), d) for d in dots])

        self.region_active: list[tuple[bool, ...]] = []
        m = len(unique)
        for i, left in enumerate(unique):
            right = unique[(i + 1) % m]
            cross = _cross2(left, right)
            if cross > 0:
                witness = _add2(left, right)
            elif cross == 0 and _dot2(left, right) < 0:
                # A half-circle sector (possible only in a degenerate one-line arrangement).
                witness = (-left[1], left[0])
            else:
                # Central arrangements should have no clockwise adjacent gap; use a
                # rational positive combination as a defensive fallback.
                witness = _add2(left, right)
                if witness == (0, 0):
                    witness = (-left[1], left[0])
            active = tuple(_dot2(row, witness) > 0 for row in self.Xq)
            if active not in self.region_active:
                self.region_active.append(active)

    def _in_pattern_closure(
        self, v: tuple[Fraction, Fraction], active: tuple[bool, ...]
    ) -> bool:
        for row, is_active in zip(self.Xq, active, strict=True):
            d = _dot2(row, v)
            if is_active and d < 0:
                return False
            if (not is_active) and d > 0:
                return False
        return True

    def sigma_squared(self, nu: np.ndarray) -> Fraction:
        nuq = [_fraction(x) for x in np.asarray(nu, dtype=float)]
        if len(nuq) != len(self.Xq):
            raise ValueError("nu has incompatible shape")
        best = Fraction(0)

        # Every activation boundary ray is a candidate.
        for ray, positive_dots in zip(
            self.rays, self.boundary_positive_dots, strict=True
        ):
            norm2 = _dot2(ray, ray)
            if norm2 == 0:
                continue
            value_num = sum((n * d for n, d in zip(nuq, positive_dots, strict=True)), Fraction(0))
            candidate = value_num * value_num / norm2
            if candidate > best:
                best = candidate

        # In each open activation sector, the objective is c^T u.  An interior
        # extremum is +/-c/||c|| when that direction lies in the sector closure.
        for active in self.region_active:
            c0 = sum(
                (n * row[0] for n, row, flag in zip(nuq, self.Xq, active, strict=True) if flag),
                Fraction(0),
            )
            c1 = sum(
                (n * row[1] for n, row, flag in zip(nuq, self.Xq, active, strict=True) if flag),
                Fraction(0),
            )
            c = (c0, c1)
            norm2 = _dot2(c, c)
            if norm2 == 0:
                continue
            if self._in_pattern_closure(c, active) or self._in_pattern_closure(_neg2(c), active):
                if norm2 > best:
                    best = norm2
        return best

    def certify_dual(
        self,
        nu: np.ndarray,
        y: np.ndarray,
        regularization: float,
        sqrt_bits: int,
    ) -> dict[str, Fraction]:
        sigma2 = self.sigma_squared(nu)
        sigma_upper = sqrt_fraction_upper(sigma2, sqrt_bits)
        lam = _fraction(regularization)
        rho = Fraction(1) if sigma_upper <= lam else lam / sigma_upper
        nuq = [_fraction(x) for x in np.asarray(nu, dtype=float)]
        yq = [_fraction(x) for x in np.asarray(y, dtype=float)]
        y_dot_nu = sum((a * b for a, b in zip(yq, nuq, strict=True)), Fraction(0))
        nu_norm2 = sum((x * x for x in nuq), Fraction(0))
        dual = rho * y_dot_nu - Fraction(1, 2) * rho * rho * nu_norm2
        return {
            "sigma_squared": sigma2,
            "sigma_upper": sigma_upper,
            "rho": rho,
            "dual_lower": dual,
        }


def exact_network_objective(
    X: np.ndarray,
    y: np.ndarray,
    hidden_weights: np.ndarray,
    output_weights: np.ndarray,
    regularization: float,
) -> Fraction:
    Xq = [[_fraction(v) for v in row] for row in np.asarray(X, dtype=float)]
    yq = [_fraction(v) for v in np.asarray(y, dtype=float)]
    Wq = [[_fraction(v) for v in row] for row in np.asarray(hidden_weights, dtype=float)]
    aq = [_fraction(v) for v in np.asarray(output_weights, dtype=float)]
    loss = Fraction(0)
    for row, target in zip(Xq, yq, strict=True):
        pred = Fraction(0)
        for w, a in zip(Wq, aq, strict=True):
            z = sum((x * u for x, u in zip(row, w, strict=True)), Fraction(0))
            if z > 0:
                pred += a * z
        err = target - pred
        loss += err * err
    reg = sum((u * u for row in Wq for u in row), Fraction(0))
    reg += sum((a * a for a in aq), Fraction(0))
    return Fraction(1, 2) * loss + Fraction(1, 2) * _fraction(regularization) * reg


def exact_zero_objective(y: np.ndarray) -> Fraction:
    return Fraction(1, 2) * sum((_fraction(v) ** 2 for v in np.asarray(y, dtype=float)), Fraction(0))


def _angle_mod(theta: float) -> float:
    return float(theta % (2.0 * math.pi))


def floating_separator_2d(X: np.ndarray, nu: np.ndarray) -> tuple[float, np.ndarray, np.ndarray, int]:
    """Real-arithmetic 2-D arc separator used to propose the next atom."""
    X = np.asarray(X, dtype=float)
    nu = np.asarray(nu, dtype=float)
    breakpoints: list[float] = []
    for row in X:
        if float(np.linalg.norm(row)) == 0.0:
            continue
        phi = math.atan2(float(row[1]), float(row[0]))
        breakpoints.extend([_angle_mod(phi + math.pi / 2), _angle_mod(phi - math.pi / 2)])
    if not breakpoints:
        u = np.array([1.0, 0.0])
        return 0.0, u, np.zeros(X.shape[0]), 0
    angles = np.unique(np.round(np.asarray(breakpoints), decimals=14))
    angles.sort()
    ext = np.concatenate([angles, [angles[0] + 2 * math.pi]])
    best = -1.0
    best_u = np.array([1.0, 0.0])
    best_h = np.maximum(X @ best_u, 0.0)
    evaluated = 0
    for i in range(angles.size):
        left, right = float(ext[i]), float(ext[i + 1])
        mid = 0.5 * (left + right)
        u_mid = np.array([math.cos(mid), math.sin(mid)])
        active = X @ u_mid > 0
        c = X[active].T @ nu[active] if np.any(active) else np.zeros(2)
        candidates = [left, right]
        cn = float(np.linalg.norm(c))
        if cn > 0:
            base = math.atan2(float(c[1]), float(c[0]))
            for a in (base, base + math.pi):
                while a < left:
                    a += 2 * math.pi
                while a > right:
                    a -= 2 * math.pi
                if left - 1e-13 <= a <= right + 1e-13:
                    candidates.append(a)
        for a in candidates:
            u = np.array([math.cos(a), math.sin(a)])
            h = np.maximum(X @ u, 0.0)
            value = abs(float(nu @ h))
            evaluated += 1
            if value > best:
                best, best_u, best_h = value, u, h
    return best, best_u, best_h, evaluated


def dense_grid_separator_lower(X: np.ndarray, nu: np.ndarray, points: int) -> float:
    best = 0.0
    chunk = 16_384
    for start in range(0, points, chunk):
        stop = min(points, start + chunk)
        theta = 2 * math.pi * np.arange(start, stop) / points
        U = np.stack([np.cos(theta), np.sin(theta)], axis=0)
        H = np.maximum(X @ U, 0.0)
        best = max(best, float(np.max(np.abs(nu @ H))))
    return best


def dual_value_float(nu: np.ndarray, y: np.ndarray) -> float:
    return float(y @ nu - 0.5 * (nu @ nu))


def restricted_master_cd(
    H: np.ndarray,
    y: np.ndarray,
    regularization: float,
    initial: np.ndarray | None,
    tolerance: float,
    max_epochs: int = 1_000_000,
) -> tuple[np.ndarray, np.ndarray, dict]:
    n, p = H.shape
    if p == 0:
        residual = y.copy()
        primal = 0.5 * float(y @ y)
        return np.zeros(0), residual, {
            "epochs": 0,
            "primal": primal,
            "restricted_dual": 0.0,
            "restricted_gap": primal,
        }
    if initial is None:
        init = np.zeros(p)
    elif initial.size == p:
        init = initial.copy()
    elif initial.size == p - 1:
        init = np.concatenate([initial, [0.0]])
    else:
        raise ValueError("incompatible warm start")
    alpha = regularization / n
    _, path, gaps, iterations = lasso_path(
        np.asarray(H, order="F"),
        y,
        alphas=[alpha],
        coef_init=init,
        tol=max(tolerance / max(n, 1), 1e-15),
        max_iter=max_epochs,
        return_n_iter=True,
        selection="cyclic",
    )
    c = path[:, 0]
    residual = y - H @ c
    primal = 0.5 * float(residual @ residual) + regularization * float(np.sum(np.abs(c)))
    corr = float(np.max(np.abs(H.T @ residual)))
    scale = min(1.0, regularization / max(corr, np.finfo(float).tiny))
    restricted_dual = dual_value_float(scale * residual, y)
    return c, residual, {
        "epochs": int(iterations[0]),
        "primal": primal,
        "restricted_dual": restricted_dual,
        "restricted_gap": max(0.0, primal - restricted_dual),
        "solver_reported_gap": float(gaps[0]) * n,
    }


def make_controlled_instance(config: Config) -> tuple[np.ndarray, np.ndarray, dict]:
    rng = np.random.default_rng(config.seed)
    angles = rng.uniform(0, 2 * math.pi, config.n_samples)
    radii = rng.uniform(0.5, 1.5, config.n_samples)
    X = np.column_stack([radii * np.cos(angles), radii * np.sin(angles)])
    true_angles = np.array([0.0, 2.1, 4.2])
    directions = np.column_stack([np.cos(true_angles), np.sin(true_angles)])
    coefficients = np.array([1.5, -1.0, 0.8])
    clean = sum(c * np.maximum(X @ v, 0.0) for c, v in zip(coefficients, directions, strict=True))
    y = clean + config.noise_std * rng.normal(size=config.n_samples)
    return X, y, {
        "directions": directions.tolist(),
        "coefficients": coefficients.tolist(),
        "clean_response_norm": float(np.linalg.norm(clean)),
    }


def materialize_balanced_network(
    directions: np.ndarray, coefficients: np.ndarray, tolerance: float = 1e-10
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    active = np.abs(coefficients) > tolerance
    c = coefficients[active]
    v = directions[active]
    scales = np.sqrt(np.abs(c))
    return scales[:, None] * v, np.sign(c) * scales, active


def certify_candidate(
    geometry: ExactReLUSeparator2D,
    X: np.ndarray,
    y: np.ndarray,
    directions: np.ndarray,
    coefficients: np.ndarray,
    residual: np.ndarray,
    config: Config,
) -> tuple[dict, np.ndarray, np.ndarray, np.ndarray]:
    hidden, output, active = materialize_balanced_network(directions, coefficients)
    upper_q = exact_network_objective(X, y, hidden, output, config.regularization)
    dual = geometry.certify_dual(
        residual, y, config.regularization, config.sqrt_enclosure_bits
    )
    return {
        "upper_q": upper_q,
        "lower_q": dual["dual_lower"],
        "sigma2_q": dual["sigma_squared"],
        "sigma_upper_q": dual["sigma_upper"],
        "rho_q": dual["rho"],
        "active_width": int(np.count_nonzero(active)),
    }, hidden, output, active


def run_column_generation(
    X: np.ndarray,
    y: np.ndarray,
    config: Config,
    *,
    exact_history: bool = True,
) -> tuple[pd.DataFrame, dict, dict]:
    lam = config.regularization
    H = np.empty((X.shape[0], 0))
    directions = np.empty((0, 2))
    coefficients: np.ndarray | None = None
    geometry = ExactReLUSeparator2D(X)
    records: list[dict] = []
    retained_lower: Fraction | None = None
    retained_upper: Fraction | None = None
    best_model: dict | None = None
    start = time.perf_counter()

    for iteration in range(config.max_columns + 1):
        coefficients, residual, master = restricted_master_cd(
            H, y, lam, coefficients, config.restricted_gap_tolerance
        )
        sigma_float, direction, feature, candidates = floating_separator_2d(X, residual)

        if exact_history:
            cert, hidden, output, active = certify_candidate(
                geometry, X, y, directions, coefficients, residual, config
            )
            lower_q, upper_q = cert["lower_q"], cert["upper_q"]
        else:
            # Fast internal values for scaling runs; a rational certificate is
            # recomputed for the final candidate below.
            sigma_upper = math.nextafter(sigma_float, math.inf)
            rho = min(1.0, lam / max(sigma_upper, np.finfo(float).tiny))
            lower_q = _fraction(dual_value_float(rho * residual, y))
            upper_q = _fraction(float(master["primal"]))
            hidden, output, active = materialize_balanced_network(directions, coefficients)
            cert = {"active_width": int(np.count_nonzero(active))}

        if retained_lower is None or lower_q > retained_lower:
            retained_lower = lower_q
        if retained_upper is None or upper_q < retained_upper:
            retained_upper = upper_q
            best_model = {
                "directions": directions.copy(),
                "coefficients": coefficients.copy(),
                "hidden_weights": hidden.copy(),
                "output_weights": output.copy(),
                "residual": residual.copy(),
                "upper_q": upper_q,
            }
        assert retained_lower is not None and retained_upper is not None
        gap_q = retained_upper - retained_lower
        records.append({
            "iteration": iteration,
            "columns": int(H.shape[1]),
            "active_columns": int(cert["active_width"]),
            "retained_upper_bound": outward_float_upper(retained_upper),
            "retained_dual_lower_bound": outward_float_lower(retained_lower),
            "retained_certified_gap": outward_float_upper(gap_q),
            "current_upper_bound": outward_float_upper(upper_q),
            "current_dual_lower_bound": outward_float_lower(lower_q),
            "restricted_dual_gap": float(master["restricted_gap"]),
            "separator_sigma_float": sigma_float,
            "master_epochs": int(master["epochs"]),
            "separator_candidates": int(candidates),
            "elapsed_seconds": time.perf_counter() - start,
        })

        if float(gap_q) <= config.global_gap_tolerance:
            break
        if sigma_float <= lam * (1 + config.separator_relative_tolerance):
            break
        if iteration >= config.max_columns:
            break
        if H.shape[1] and float(np.min(np.linalg.norm(H - feature[:, None], axis=0))) <= 1e-11 * (1 + np.linalg.norm(feature)):
            break
        H = np.column_stack([H, feature])
        directions = np.vstack([directions, direction])

    assert best_model is not None and retained_lower is not None and retained_upper is not None
    # Recompute the final retained model and its dual candidate exactly even in
    # fast-history mode.
    final_cert, hidden, output, active = certify_candidate(
        geometry,
        X,
        y,
        best_model["directions"],
        best_model["coefficients"],
        best_model["residual"],
        config,
    )
    retained_upper = final_cert["upper_q"]
    retained_lower = max(retained_lower if exact_history else final_cert["lower_q"], final_cert["lower_q"])
    gap_q = retained_upper - retained_lower
    best_model.update({"hidden_weights": hidden, "output_weights": output})
    final = {
        "upper_bound": outward_float_upper(retained_upper),
        "global_dual_lower_bound": outward_float_lower(retained_lower),
        "certified_global_gap": outward_float_upper(gap_q),
        "final_gap_relative_to_upper": outward_float_upper(gap_q / retained_upper),
        "active_width": int(np.count_nonzero(active)),
        "columns": int(best_model["directions"].shape[0]),
        "runtime_seconds": time.perf_counter() - start,
        "upper_exact": fraction_record(retained_upper),
        "lower_exact": fraction_record(retained_lower),
        "gap_exact": fraction_record(gap_q),
        "separator_sigma_squared_exact": fraction_record(final_cert["sigma2_q"]),
        "separator_sigma_upper_exact": fraction_record(final_cert["sigma_upper_q"]),
        "dual_scale_exact": fraction_record(final_cert["rho_q"]),
    }
    return pd.DataFrame.from_records(records), final, best_model


def run_scaling_audit(base: Config) -> pd.DataFrame:
    rows = []
    for n in (20, 40, 80, 160):
        cfg = Config(**{
            **asdict(base),
            "n_samples": n,
            "max_columns": 60,
            "restricted_gap_tolerance": 1e-8,
            "global_gap_tolerance": 1e-5,
            "dense_grid_points": min(base.dense_grid_points, 65_536),
        })
        X, y, _ = make_controlled_instance(cfg)
        history, final, _ = run_column_generation(X, y, cfg, exact_history=False)
        rows.append({
            "n_samples": n,
            "iterations": int(history["iteration"].max()),
            "upper_bound": final["upper_bound"],
            "global_dual_lower_bound": final["global_dual_lower_bound"],
            "certified_global_gap": final["certified_global_gap"],
            "active_width": final["active_width"],
            "runtime_seconds": final["runtime_seconds"],
        })
    return pd.DataFrame(rows)


def save_figures(history: pd.DataFrame, figure_dir: Path) -> None:
    plt.figure(figsize=(7.0, 4.4))
    plt.plot(history["iteration"], history["retained_upper_bound"], marker="o", label="Executable primal upper bound")
    plt.plot(history["iteration"], history["retained_dual_lower_bound"], marker="s", label="Exact rational dual lower bound")
    plt.xlabel("Column-generation iteration")
    plt.ylabel("Objective value (log scale)")
    plt.yscale("log")
    plt.legend()
    plt.tight_layout()
    plt.savefig(figure_dir / "relu_certificate_bracket.png", dpi=240)
    plt.savefig(figure_dir / "relu_certificate_bracket.pdf")
    plt.close()

    plt.figure(figsize=(7.0, 4.4))
    plt.semilogy(history["iteration"], np.maximum(history["retained_certified_gap"], 1e-18), marker="o", label="Certified full-class bracket width")
    plt.semilogy(history["iteration"], np.maximum(history["restricted_dual_gap"], 1e-18), marker="s", label="Restricted-master gap")
    plt.xlabel("Column-generation iteration")
    plt.ylabel("Gap")
    plt.legend()
    plt.tight_layout()
    plt.savefig(figure_dir / "relu_certificate_gap.png", dpi=240)
    plt.savefig(figure_dir / "relu_certificate_gap.pdf")
    plt.close()


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--output-root", type=Path, required=True)
    p.add_argument("--seed", type=int, default=2)
    p.add_argument("--n-samples", type=int, default=40)
    p.add_argument("--regularization", type=float, default=0.15)
    p.add_argument("--dense-grid-points", type=int, default=262_144)
    p.add_argument("--skip-scaling", action="store_true")
    return p.parse_args()


def main() -> None:
    args = parse_args()
    root = args.output_root
    result_dir, figure_dir = root / "results", root / "figures"
    result_dir.mkdir(parents=True, exist_ok=True)
    figure_dir.mkdir(parents=True, exist_ok=True)
    cfg = Config(
        seed=args.seed,
        n_samples=args.n_samples,
        regularization=args.regularization,
        dense_grid_points=args.dense_grid_points,
    )
    X, y, truth = make_controlled_instance(cfg)
    history, final, model = run_column_generation(X, y, cfg, exact_history=False)

    zero_q = exact_zero_objective(y)
    upper_q = Fraction(final["upper_exact"]["numerator"]) / Fraction(final["upper_exact"]["denominator"])
    lower_q = Fraction(final["lower_exact"]["numerator"]) / Fraction(final["lower_exact"]["denominator"])
    witness_q = zero_q - upper_q
    upper_gap_q = zero_q - lower_q
    final.update({
        "zero_checkpoint_objective": outward_float_upper(zero_q),
        "zero_checkpoint_realized_challenge_improvement": outward_float_lower(witness_q),
        "zero_checkpoint_global_gap_upper_bound": outward_float_upper(upper_gap_q),
        "zero_checkpoint_gap_upper_to_witness_ratio": outward_float_upper(upper_gap_q / witness_q),
        "certified_width_sufficiency": cfg.n_samples + 1,
        "exact_arithmetic_scope": "serialized IEEE-754 arrays and exported model weights treated as exact rational data",
    })

    # Independent dense-grid lower audit of the exact separator at the retained dual candidate.
    dense = dense_grid_separator_lower(X, model["residual"], cfg.dense_grid_points)
    sigma2 = Fraction(final["separator_sigma_squared_exact"]["numerator"]) / Fraction(final["separator_sigma_squared_exact"]["denominator"])
    sigma_upper = Fraction(final["separator_sigma_upper_exact"]["numerator"]) / Fraction(final["separator_sigma_upper_exact"]["denominator"])
    final["dense_grid_separator_lower_audit"] = dense
    final["exact_separator_nearest"] = math.sqrt(float(sigma2))
    final["exact_separator_upper"] = outward_float_upper(sigma_upper)
    final["exact_minus_dense_separator"] = math.sqrt(float(sigma2)) - dense

    history.to_csv(result_dir / "relu_certificate_history.csv", index=False)
    np.savez_compressed(
        result_dir / "relu_certificate_instance_and_model.npz",
        X=X,
        y=y,
        atom_directions=model["directions"],
        atomic_coefficients=model["coefficients"],
        hidden_weights=model["hidden_weights"],
        output_weights=model["output_weights"],
        residual=model["residual"],
    )
    (result_dir / "relu_certificate_summary.json").write_text(
        json.dumps({"config": asdict(cfg), "planted_truth": truth, "final": final}, indent=2),
        encoding="utf-8",
    )
    if not args.skip_scaling:
        run_scaling_audit(cfg).to_csv(result_dir / "relu_certificate_scaling.csv", index=False)
    save_figures(history, figure_dir)
    print(json.dumps(final, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/coverage/run_relu_primal_dual_certificate_exact_history.py <==
#!/usr/bin/env python3
"""Proof-bearing primal--dual coverage for a frozen-backbone ReLU adapter.

The trainable class is

  1/2 ||y - sum_j a_j ReLU(X u_j)||_2^2
  + lambda/2 sum_j (a_j^2 + ||u_j||_2^2).

Balanced positive homogeneity converts this to an atomic Lasso.  Column
generation supplies executable primal models; a complete two-dimensional
activation-pattern separator supplies a global dual floor.

The final certificate is not based on a heuristic floating-point guard:
serialized IEEE-754 inputs, the final residual dual candidate, and the final
materialized model weights are treated as exact rational numbers. Intermediate
column-generation geometry is used only to propose executable atoms; it is not
trusted as the certificate.  The 2-D separator maximum
squared is computed exactly with fractions; its square root is enclosed above
by an exact dyadic rational; the dual value and executable neural objective are
then evaluated exactly as rational numbers.  Floating values in CSV/figures are
outward rounded views of those exact endpoints.
"""
from __future__ import annotations

import argparse
import json
import math
import time
import warnings
from dataclasses import asdict, dataclass
from fractions import Fraction
from functools import cmp_to_key
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import lasso_path

warnings.filterwarnings("ignore", category=ConvergenceWarning)


@dataclass(frozen=True)
class Config:
    seed: int = 2
    n_samples: int = 40
    regularization: float = 0.15
    noise_std: float = 0.03
    max_columns: int = 100
    restricted_gap_tolerance: float = 1e-11
    global_gap_tolerance: float = 1e-8
    separator_relative_tolerance: float = 1e-11
    dense_grid_points: int = 262_144
    sqrt_enclosure_bits: int = 180


def _fraction(x: float) -> Fraction:
    return Fraction.from_float(float(x))


def _dot2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> Fraction:
    return a[0] * b[0] + a[1] * b[1]


def _cross2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> Fraction:
    return a[0] * b[1] - a[1] * b[0]


def _add2(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> tuple[Fraction, Fraction]:
    return (a[0] + b[0], a[1] + b[1])


def _neg2(a: tuple[Fraction, Fraction]) -> tuple[Fraction, Fraction]:
    return (-a[0], -a[1])


def _ray_half(v: tuple[Fraction, Fraction]) -> int:
    x, y = v
    return 0 if (y > 0 or (y == 0 and x >= 0)) else 1


def _compare_rays(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> int:
    ha, hb = _ray_half(a), _ray_half(b)
    if ha != hb:
        return -1 if ha < hb else 1
    cross = _cross2(a, b)
    if cross > 0:
        return -1
    if cross < 0:
        return 1
    return 0


def _same_ray(a: tuple[Fraction, Fraction], b: tuple[Fraction, Fraction]) -> bool:
    return _cross2(a, b) == 0 and _dot2(a, b) > 0


def _ceil_sqrt_integer(n: int) -> int:
    r = math.isqrt(n)
    return r if r * r == n else r + 1


def sqrt_fraction_upper(q: Fraction, bits: int = 180) -> Fraction:
    """Exact dyadic upper bound on sqrt(q), q >= 0."""
    if q < 0:
        raise ValueError("q must be nonnegative")
    if q == 0:
        return Fraction(0)
    scale = 1 << bits
    scaled_num = q.numerator * scale * scale
    n = (scaled_num + q.denominator - 1) // q.denominator
    return Fraction(_ceil_sqrt_integer(n), scale)


def outward_float_lower(q: Fraction) -> float:
    x = float(q)
    if _fraction(x) > q:
        x = math.nextafter(x, -math.inf)
    return x


def outward_float_upper(q: Fraction) -> float:
    x = float(q)
    if _fraction(x) < q:
        x = math.nextafter(x, math.inf)
    return x


def fraction_record(q: Fraction) -> dict[str, str | float | int]:
    return {
        "decimal_nearest": float(q),
        "numerator": str(q.numerator),
        "denominator": str(q.denominator),
        "numerator_bits": q.numerator.bit_length(),
        "denominator_bits": q.denominator.bit_length(),
    }


class ExactReLUSeparator2D:
    """Exact rational separator geometry for serialized 2-D float data."""

    def __init__(self, X: np.ndarray):
        X = np.asarray(X, dtype=float)
        if X.ndim != 2 or X.shape[1] != 2:
            raise ValueError("X must have shape (n,2)")
        self.Xq: list[tuple[Fraction, Fraction]] = [
            (_fraction(row[0]), _fraction(row[1])) for row in X
        ]
        rays: list[tuple[Fraction, Fraction]] = []
        for a, b in self.Xq:
            if a == 0 and b == 0:
                continue
            rays.append((-b, a))
            rays.append((b, -a))
        if not rays:
            self.rays = []
            self.boundary_positive_dots = []
            self.region_active = []
            return
        rays.sort(key=cmp_to_key(_compare_rays))
        unique: list[tuple[Fraction, Fraction]] = []
        for ray in rays:
            if not unique or not _same_ray(unique[-1], ray):
                unique.append(ray)
        if len(unique) > 1 and _same_ray(unique[0], unique[-1]):
            unique.pop()
        self.rays = unique
        self.boundary_positive_dots: list[list[Fraction]] = []
        for ray in unique:
            dots = [_dot2(row, ray) for row in self.Xq]
            self.boundary_positive_dots.append([max(Fraction(0), d) for d in dots])

        self.region_active: list[tuple[bool, ...]] = []
        m = len(unique)
        for i, left in enumerate(unique):
            right = unique[(i + 1) % m]
            cross = _cross2(left, right)
            if cross > 0:
                witness = _add2(left, right)
            elif cross == 0 and _dot2(left, right) < 0:
                # A half-circle sector (possible only in a degenerate one-line arrangement).
                witness = (-left[1], left[0])
            else:
                # Central arrangements should have no clockwise adjacent gap; use a
                # rational positive combination as a defensive fallback.
                witness = _add2(left, right)
                if witness == (0, 0):
                    witness = (-left[1], left[0])
            active = tuple(_dot2(row, witness) > 0 for row in self.Xq)
            if active not in self.region_active:
                self.region_active.append(active)

    def _in_pattern_closure(
        self, v: tuple[Fraction, Fraction], active: tuple[bool, ...]
    ) -> bool:
        for row, is_active in zip(self.Xq, active, strict=True):
            d = _dot2(row, v)
            if is_active and d < 0:
                return False
            if (not is_active) and d > 0:
                return False
        return True

    def sigma_squared(self, nu: np.ndarray) -> Fraction:
        nuq = [_fraction(x) for x in np.asarray(nu, dtype=float)]
        if len(nuq) != len(self.Xq):
            raise ValueError("nu has incompatible shape")
        best = Fraction(0)

        # Every activation boundary ray is a candidate.
        for ray, positive_dots in zip(
            self.rays, self.boundary_positive_dots, strict=True
        ):
            norm2 = _dot2(ray, ray)
            if norm2 == 0:
                continue
            value_num = sum((n * d for n, d in zip(nuq, positive_dots, strict=True)), Fraction(0))
            candidate = value_num * value_num / norm2
            if candidate > best:
                best = candidate

        # In each open activation sector, the objective is c^T u.  An interior
        # extremum is +/-c/||c|| when that direction lies in the sector closure.
        for active in self.region_active:
            c0 = sum(
                (n * row[0] for n, row, flag in zip(nuq, self.Xq, active, strict=True) if flag),
                Fraction(0),
            )
            c1 = sum(
                (n * row[1] for n, row, flag in zip(nuq, self.Xq, active, strict=True) if flag),
                Fraction(0),
            )
            c = (c0, c1)
            norm2 = _dot2(c, c)
            if norm2 == 0:
                continue
            if self._in_pattern_closure(c, active) or self._in_pattern_closure(_neg2(c), active):
                if norm2 > best:
                    best = norm2
        return best

    def certify_dual(
        self,
        nu: np.ndarray,
        y: np.ndarray,
        regularization: float,
        sqrt_bits: int,
    ) -> dict[str, Fraction]:
        sigma2 = self.sigma_squared(nu)
        sigma_upper = sqrt_fraction_upper(sigma2, sqrt_bits)
        lam = _fraction(regularization)
        rho = Fraction(1) if sigma_upper <= lam else lam / sigma_upper
        nuq = [_fraction(x) for x in np.asarray(nu, dtype=float)]
        yq = [_fraction(x) for x in np.asarray(y, dtype=float)]
        y_dot_nu = sum((a * b for a, b in zip(yq, nuq, strict=True)), Fraction(0))
        nu_norm2 = sum((x * x for x in nuq), Fraction(0))
        dual = rho * y_dot_nu - Fraction(1, 2) * rho * rho * nu_norm2
        return {
            "sigma_squared": sigma2,
            "sigma_upper": sigma_upper,
            "rho": rho,
            "dual_lower": dual,
        }


def exact_network_objective(
    X: np.ndarray,
    y: np.ndarray,
    hidden_weights: np.ndarray,
    output_weights: np.ndarray,
    regularization: float,
) -> Fraction:
    Xq = [[_fraction(v) for v in row] for row in np.asarray(X, dtype=float)]
    yq = [_fraction(v) for v in np.asarray(y, dtype=float)]
    Wq = [[_fraction(v) for v in row] for row in np.asarray(hidden_weights, dtype=float)]
    aq = [_fraction(v) for v in np.asarray(output_weights, dtype=float)]
    loss = Fraction(0)
    for row, target in zip(Xq, yq, strict=True):
        pred = Fraction(0)
        for w, a in zip(Wq, aq, strict=True):
            z = sum((x * u for x, u in zip(row, w, strict=True)), Fraction(0))
            if z > 0:
                pred += a * z
        err = target - pred
        loss += err * err
    reg = sum((u * u for row in Wq for u in row), Fraction(0))
    reg += sum((a * a for a in aq), Fraction(0))
    return Fraction(1, 2) * loss + Fraction(1, 2) * _fraction(regularization) * reg


def exact_zero_objective(y: np.ndarray) -> Fraction:
    return Fraction(1, 2) * sum((_fraction(v) ** 2 for v in np.asarray(y, dtype=float)), Fraction(0))


def _angle_mod(theta: float) -> float:
    return float(theta % (2.0 * math.pi))


def floating_separator_2d(X: np.ndarray, nu: np.ndarray) -> tuple[float, np.ndarray, np.ndarray, int]:
    """Real-arithmetic 2-D arc separator used to propose the next atom."""
    X = np.asarray(X, dtype=float)
    nu = np.asarray(nu, dtype=float)
    breakpoints: list[float] = []
    for row in X:
        if float(np.linalg.norm(row)) == 0.0:
            continue
        phi = math.atan2(float(row[1]), float(row[0]))
        breakpoints.extend([_angle_mod(phi + math.pi / 2), _angle_mod(phi - math.pi / 2)])
    if not breakpoints:
        u = np.array([1.0, 0.0])
        return 0.0, u, np.zeros(X.shape[0]), 0
    angles = np.unique(np.round(np.asarray(breakpoints), decimals=14))
    angles.sort()
    ext = np.concatenate([angles, [angles[0] + 2 * math.pi]])
    best = -1.0
    best_u = np.array([1.0, 0.0])
    best_h = np.maximum(X @ best_u, 0.0)
    evaluated = 0
    for i in range(angles.size):
        left, right = float(ext[i]), float(ext[i + 1])
        mid = 0.5 * (left + right)
        u_mid = np.array([math.cos(mid), math.sin(mid)])
        active = X @ u_mid > 0
        c = X[active].T @ nu[active] if np.any(active) else np.zeros(2)
        candidates = [left, right]
        cn = float(np.linalg.norm(c))
        if cn > 0:
            base = math.atan2(float(c[1]), float(c[0]))
            for a in (base, base + math.pi):
                while a < left:
                    a += 2 * math.pi
                while a > right:
                    a -= 2 * math.pi
                if left - 1e-13 <= a <= right + 1e-13:
                    candidates.append(a)
        for a in candidates:
            u = np.array([math.cos(a), math.sin(a)])
            h = np.maximum(X @ u, 0.0)
            value = abs(float(nu @ h))
            evaluated += 1
            if value > best:
                best, best_u, best_h = value, u, h
    return best, best_u, best_h, evaluated


def dense_grid_separator_lower(X: np.ndarray, nu: np.ndarray, points: int) -> float:
    best = 0.0
    chunk = 16_384
    for start in range(0, points, chunk):
        stop = min(points, start + chunk)
        theta = 2 * math.pi * np.arange(start, stop) / points
        U = np.stack([np.cos(theta), np.sin(theta)], axis=0)
        H = np.maximum(X @ U, 0.0)
        best = max(best, float(np.max(np.abs(nu @ H))))
    return best


def dual_value_float(nu: np.ndarray, y: np.ndarray) -> float:
    return float(y @ nu - 0.5 * (nu @ nu))


def restricted_master_cd(
    H: np.ndarray,
    y: np.ndarray,
    regularization: float,
    initial: np.ndarray | None,
    tolerance: float,
    max_epochs: int = 1_000_000,
) -> tuple[np.ndarray, np.ndarray, dict]:
    n, p = H.shape
    if p == 0:
        residual = y.copy()
        primal = 0.5 * float(y @ y)
        return np.zeros(0), residual, {
            "epochs": 0,
            "primal": primal,
            "restricted_dual": 0.0,
            "restricted_gap": primal,
        }
    if initial is None:
        init = np.zeros(p)
    elif initial.size == p:
        init = initial.copy()
    elif initial.size == p - 1:
        init = np.concatenate([initial, [0.0]])
    else:
        raise ValueError("incompatible warm start")
    alpha = regularization / n
    _, path, gaps, iterations = lasso_path(
        np.asarray(H, order="F"),
        y,
        alphas=[alpha],
        coef_init=init,
        tol=max(tolerance / max(n, 1), 1e-15),
        max_iter=max_epochs,
        return_n_iter=True,
        selection="cyclic",
    )
    c = path[:, 0]
    residual = y - H @ c
    primal = 0.5 * float(residual @ residual) + regularization * float(np.sum(np.abs(c)))
    corr = float(np.max(np.abs(H.T @ residual)))
    scale = min(1.0, regularization / max(corr, np.finfo(float).tiny))
    restricted_dual = dual_value_float(scale * residual, y)
    return c, residual, {
        "epochs": int(iterations[0]),
        "primal": primal,
        "restricted_dual": restricted_dual,
        "restricted_gap": max(0.0, primal - restricted_dual),
        "solver_reported_gap": float(gaps[0]) * n,
    }


def make_controlled_instance(config: Config) -> tuple[np.ndarray, np.ndarray, dict]:
    rng = np.random.default_rng(config.seed)
    angles = rng.uniform(0, 2 * math.pi, config.n_samples)
    radii = rng.uniform(0.5, 1.5, config.n_samples)
    X = np.column_stack([radii * np.cos(angles), radii * np.sin(angles)])
    true_angles = np.array([0.0, 2.1, 4.2])
    directions = np.column_stack([np.cos(true_angles), np.sin(true_angles)])
    coefficients = np.array([1.5, -1.0, 0.8])
    clean = sum(c * np.maximum(X @ v, 0.0) for c, v in zip(coefficients, directions, strict=True))
    y = clean + config.noise_std * rng.normal(size=config.n_samples)
    return X, y, {
        "directions": directions.tolist(),
        "coefficients": coefficients.tolist(),
        "clean_response_norm": float(np.linalg.norm(clean)),
    }


def materialize_balanced_network(
    directions: np.ndarray, coefficients: np.ndarray, tolerance: float = 1e-10
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    active = np.abs(coefficients) > tolerance
    c = coefficients[active]
    v = directions[active]
    scales = np.sqrt(np.abs(c))
    return scales[:, None] * v, np.sign(c) * scales, active


def certify_candidate(
    geometry: ExactReLUSeparator2D,
    X: np.ndarray,
    y: np.ndarray,
    directions: np.ndarray,
    coefficients: np.ndarray,
    residual: np.ndarray,
    config: Config,
) -> tuple[dict, np.ndarray, np.ndarray, np.ndarray]:
    hidden, output, active = materialize_balanced_network(directions, coefficients)
    upper_q = exact_network_objective(X, y, hidden, output, config.regularization)
    dual = geometry.certify_dual(
        residual, y, config.regularization, config.sqrt_enclosure_bits
    )
    return {
        "upper_q": upper_q,
        "lower_q": dual["dual_lower"],
        "sigma2_q": dual["sigma_squared"],
        "sigma_upper_q": dual["sigma_upper"],
        "rho_q": dual["rho"],
        "active_width": int(np.count_nonzero(active)),
    }, hidden, output, active


def run_column_generation(
    X: np.ndarray,
    y: np.ndarray,
    config: Config,
    *,
    exact_history: bool = True,
) -> tuple[pd.DataFrame, dict, dict]:
    lam = config.regularization
    H = np.empty((X.shape[0], 0))
    directions = np.empty((0, 2))
    coefficients: np.ndarray | None = None
    geometry = ExactReLUSeparator2D(X)
    records: list[dict] = []
    retained_lower: Fraction | None = None
    retained_upper: Fraction | None = None
    best_model: dict | None = None
    start = time.perf_counter()

    for iteration in range(config.max_columns + 1):
        coefficients, residual, master = restricted_master_cd(
            H, y, lam, coefficients, config.restricted_gap_tolerance
        )
        sigma_float, direction, feature, candidates = floating_separator_2d(X, residual)

        if exact_history:
            cert, hidden, output, active = certify_candidate(
                geometry, X, y, directions, coefficients, residual, config
            )
            lower_q, upper_q = cert["lower_q"], cert["upper_q"]
        else:
            # Fast internal values for scaling runs; a rational certificate is
            # recomputed for the final candidate below.
            sigma_upper = math.nextafter(sigma_float, math.inf)
            rho = min(1.0, lam / max(sigma_upper, np.finfo(float).tiny))
            lower_q = _fraction(dual_value_float(rho * residual, y))
            upper_q = _fraction(float(master["primal"]))
            hidden, output, active = materialize_balanced_network(directions, coefficients)
            cert = {"active_width": int(np.count_nonzero(active))}

        if retained_lower is None or lower_q > retained_lower:
            retained_lower = lower_q
        if retained_upper is None or upper_q < retained_upper:
            retained_upper = upper_q
            best_model = {
                "directions": directions.copy(),
                "coefficients": coefficients.copy(),
                "hidden_weights": hidden.copy(),
                "output_weights": output.copy(),
                "residual": residual.copy(),
                "upper_q": upper_q,
            }
        assert retained_lower is not None and retained_upper is not None
        gap_q = retained_upper - retained_lower
        records.append({
            "iteration": iteration,
            "columns": int(H.shape[1]),
            "active_columns": int(cert["active_width"]),
            "retained_upper_bound": outward_float_upper(retained_upper),
            "retained_dual_lower_bound": outward_float_lower(retained_lower),
            "retained_certified_gap": outward_float_upper(gap_q),
            "current_upper_bound": outward_float_upper(upper_q),
            "current_dual_lower_bound": outward_float_lower(lower_q),
            "restricted_dual_gap": float(master["restricted_gap"]),
            "separator_sigma_float": sigma_float,
            "master_epochs": int(master["epochs"]),
            "separator_candidates": int(candidates),
            "elapsed_seconds": time.perf_counter() - start,
        })

        if float(gap_q) <= config.global_gap_tolerance:
            break
        if sigma_float <= lam * (1 + config.separator_relative_tolerance):
            break
        if iteration >= config.max_columns:
            break
        if H.shape[1] and float(np.min(np.linalg.norm(H - feature[:, None], axis=0))) <= 1e-11 * (1 + np.linalg.norm(feature)):
            break
        H = np.column_stack([H, feature])
        directions = np.vstack([directions, direction])

    assert best_model is not None and retained_lower is not None and retained_upper is not None
    # Recompute the final retained model and its dual candidate exactly even in
    # fast-history mode.
    final_cert, hidden, output, active = certify_candidate(
        geometry,
        X,
        y,
        best_model["directions"],
        best_model["coefficients"],
        best_model["residual"],
        config,
    )
    retained_upper = final_cert["upper_q"]
    retained_lower = max(retained_lower if exact_history else final_cert["lower_q"], final_cert["lower_q"])
    gap_q = retained_upper - retained_lower
    best_model.update({"hidden_weights": hidden, "output_weights": output})
    final = {
        "upper_bound": outward_float_upper(retained_upper),
        "global_dual_lower_bound": outward_float_lower(retained_lower),
        "certified_global_gap": outward_float_upper(gap_q),
        "final_gap_relative_to_upper": outward_float_upper(gap_q / retained_upper),
        "active_width": int(np.count_nonzero(active)),
        "columns": int(best_model["directions"].shape[0]),
        "runtime_seconds": time.perf_counter() - start,
        "upper_exact": fraction_record(retained_upper),
        "lower_exact": fraction_record(retained_lower),
        "gap_exact": fraction_record(gap_q),
        "separator_sigma_squared_exact": fraction_record(final_cert["sigma2_q"]),
        "separator_sigma_upper_exact": fraction_record(final_cert["sigma_upper_q"]),
        "dual_scale_exact": fraction_record(final_cert["rho_q"]),
    }
    return pd.DataFrame.from_records(records), final, best_model


def run_scaling_audit(base: Config) -> pd.DataFrame:
    rows = []
    for n in (20, 40, 80, 160):
        cfg = Config(**{
            **asdict(base),
            "n_samples": n,
            "max_columns": 60,
            "restricted_gap_tolerance": 1e-8,
            "global_gap_tolerance": 1e-5,
            "dense_grid_points": min(base.dense_grid_points, 65_536),
        })
        X, y, _ = make_controlled_instance(cfg)
        history, final, _ = run_column_generation(X, y, cfg, exact_history=False)
        rows.append({
            "n_samples": n,
            "iterations": int(history["iteration"].max()),
            "upper_bound": final["upper_bound"],
            "global_dual_lower_bound": final["global_dual_lower_bound"],
            "certified_global_gap": final["certified_global_gap"],
            "active_width": final["active_width"],
            "runtime_seconds": final["runtime_seconds"],
        })
    return pd.DataFrame(rows)


def save_figures(history: pd.DataFrame, figure_dir: Path) -> None:
    plt.figure(figsize=(7.0, 4.4))
    plt.plot(history["iteration"], history["retained_upper_bound"], marker="o", label="Executable primal upper bound")
    plt.plot(history["iteration"], history["retained_dual_lower_bound"], marker="s", label="Exact rational dual lower bound")
    plt.xlabel("Column-generation iteration")
    plt.ylabel("Objective value (log scale)")
    plt.yscale("log")
    plt.legend()
    plt.tight_layout()
    plt.savefig(figure_dir / "relu_certificate_bracket.png", dpi=240)
    plt.savefig(figure_dir / "relu_certificate_bracket.pdf")
    plt.close()

    plt.figure(figsize=(7.0, 4.4))
    plt.semilogy(history["iteration"], np.maximum(history["retained_certified_gap"], 1e-18), marker="o", label="Certified full-class bracket width")
    plt.semilogy(history["iteration"], np.maximum(history["restricted_dual_gap"], 1e-18), marker="s", label="Restricted-master gap")
    plt.xlabel("Column-generation iteration")
    plt.ylabel("Gap")
    plt.legend()
    plt.tight_layout()
    plt.savefig(figure_dir / "relu_certificate_gap.png", dpi=240)
    plt.savefig(figure_dir / "relu_certificate_gap.pdf")
    plt.close()


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--output-root", type=Path, required=True)
    p.add_argument("--seed", type=int, default=2)
    p.add_argument("--n-samples", type=int, default=40)
    p.add_argument("--regularization", type=float, default=0.15)
    p.add_argument("--dense-grid-points", type=int, default=262_144)
    p.add_argument("--skip-scaling", action="store_true")
    return p.parse_args()


def main() -> None:
    args = parse_args()
    root = args.output_root
    result_dir, figure_dir = root / "results", root / "figures"
    result_dir.mkdir(parents=True, exist_ok=True)
    figure_dir.mkdir(parents=True, exist_ok=True)
    cfg = Config(
        seed=args.seed,
        n_samples=args.n_samples,
        regularization=args.regularization,
        dense_grid_points=args.dense_grid_points,
    )
    X, y, truth = make_controlled_instance(cfg)
    history, final, model = run_column_generation(X, y, cfg, exact_history=True)

    zero_q = exact_zero_objective(y)
    upper_q = Fraction(final["upper_exact"]["numerator"]) / Fraction(final["upper_exact"]["denominator"])
    lower_q = Fraction(final["lower_exact"]["numerator"]) / Fraction(final["lower_exact"]["denominator"])
    witness_q = zero_q - upper_q
    upper_gap_q = zero_q - lower_q
    final.update({
        "zero_checkpoint_objective": outward_float_upper(zero_q),
        "zero_checkpoint_realized_challenge_improvement": outward_float_lower(witness_q),
        "zero_checkpoint_global_gap_upper_bound": outward_float_upper(upper_gap_q),
        "zero_checkpoint_gap_upper_to_witness_ratio": outward_float_upper(upper_gap_q / witness_q),
        "certified_width_sufficiency": cfg.n_samples + 1,
        "exact_arithmetic_scope": "serialized IEEE-754 arrays and exported model weights treated as exact rational data",
    })

    # Independent dense-grid lower audit of the exact separator at the retained dual candidate.
    dense = dense_grid_separator_lower(X, model["residual"], cfg.dense_grid_points)
    sigma2 = Fraction(final["separator_sigma_squared_exact"]["numerator"]) / Fraction(final["separator_sigma_squared_exact"]["denominator"])
    sigma_upper = Fraction(final["separator_sigma_upper_exact"]["numerator"]) / Fraction(final["separator_sigma_upper_exact"]["denominator"])
    final["dense_grid_separator_lower_audit"] = dense
    final["exact_separator_nearest"] = math.sqrt(float(sigma2))
    final["exact_separator_upper"] = outward_float_upper(sigma_upper)
    final["exact_minus_dense_separator"] = math.sqrt(float(sigma2)) - dense

    history.to_csv(result_dir / "relu_certificate_history.csv", index=False)
    np.savez_compressed(
        result_dir / "relu_certificate_instance_and_model.npz",
        X=X,
        y=y,
        atom_directions=model["directions"],
        atomic_coefficients=model["coefficients"],
        hidden_weights=model["hidden_weights"],
        output_weights=model["output_weights"],
        residual=model["residual"],
    )
    (result_dir / "relu_certificate_summary.json").write_text(
        json.dumps({"config": asdict(cfg), "planted_truth": truth, "final": final}, indent=2),
        encoding="utf-8",
    )
    if not args.skip_scaling:
        run_scaling_audit(cfg).to_csv(result_dir / "relu_certificate_scaling.csv", index=False)
    save_figures(history, figure_dir)
    print(json.dumps(final, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/coverage/run_statistical_coverage_calibration.py <==
#!/usr/bin/env python3
"""Finite-sample calibration of randomized or learned challenge generators.

A generator may be trained and selected on independent development data, then
is frozen.  Calibration samples materially bad checkpoints.  At checkpoint i,
S_i detections are observed in m_i independent executable challenge trials,
with latent checkpoint-specific probability q_i.

For fixed count cutoffs c_i, Z_i=1{S_i <= c_i}.  Under the null that at least a
beta fraction of checkpoint probabilities satisfy q_i <= p,

  P(Z_i=1) >= beta * BinomCDF(c_i; m_i, p).

Thus sum_i Z_i stochastically dominates a computable Poisson-binomial variable.
Inverting its lower-tail test gives a distribution-free lower confidence bound
p_L such that, with confidence at least 1-alpha over calibration,

  P_checkpoint(q >= p_L) >= 1-beta.

The script implements the general unequal-trial inversion, the exact equal-
trial closed form, an independent-development cutoff choice, controlled
coverage studies, a conservative CP+Wilks baseline, and a same-calibration
policy-selection failure stress test.
"""
from __future__ import annotations

import argparse
import json
import math
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Iterable

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import brentq
from scipy.special import betaln
from scipy.stats import beta as beta_dist
from scipy.stats import betabinom, binom


@dataclass(frozen=True)
class Config:
    seed: int = 20260803
    alpha: float = 0.05
    beta_uncovered: float = 0.10
    development_checkpoints: int = 4000
    calibration_checkpoints: int = 500
    trials_per_checkpoint: int = 30
    deployment_attempts: int = 10
    repetitions: int = 2000
    selection_repetitions: int = 5000
    selection_candidates: int = 20


@dataclass(frozen=True)
class BetaMixture:
    weights: tuple[float, ...]
    shapes: tuple[tuple[float, float], ...]

    def __post_init__(self) -> None:
        if len(self.weights) != len(self.shapes) or not self.weights:
            raise ValueError("weights and shapes must have equal positive length")
        if any(w < 0 for w in self.weights) or not math.isclose(sum(self.weights), 1.0, rel_tol=0, abs_tol=1e-12):
            raise ValueError("weights must be nonnegative and sum to one")
        if any(a <= 0 or b <= 0 for a, b in self.shapes):
            raise ValueError("beta shapes must be positive")

    def sample(self, rng: np.random.Generator, size: int | tuple[int, ...]) -> np.ndarray:
        shape = (size,) if isinstance(size, int) else tuple(size)
        component = rng.choice(len(self.weights), size=shape, p=self.weights)
        out = np.empty(shape, dtype=float)
        for j, (a, b) in enumerate(self.shapes):
            mask = component == j
            if np.any(mask):
                out[mask] = rng.beta(a, b, size=int(np.count_nonzero(mask)))
        return out

    def cdf(self, x: float) -> float:
        return float(sum(w * beta_dist.cdf(x, a, b) for w, (a, b) in zip(self.weights, self.shapes, strict=True)))

    def quantile(self, probability: float) -> float:
        if not 0 < probability < 1:
            raise ValueError("probability must lie in (0,1)")
        return float(brentq(lambda x: self.cdf(x) - probability, 1e-13, 1 - 1e-13))

    def miss_probability(self, attempts: int) -> float:
        # E[(1-Q)^k] for Q ~ Beta(a,b) is B(a,b+k)/B(a,b).
        return float(sum(
            w * math.exp(betaln(a, b + attempts) - betaln(a, b))
            for w, (a, b) in zip(self.weights, self.shapes, strict=True)
        ))

    def count_cdf(self, cutoff: int, trials: int) -> float:
        # Marginal S is a mixture of beta-binomial distributions.
        return float(sum(
            w * betabinom.cdf(cutoff, trials, a, b)
            for w, (a, b) in zip(self.weights, self.shapes, strict=True)
        ))


def poisson_binomial_cdf(t: int, probabilities: Iterable[float]) -> float:
    """P(sum Bernoulli(p_i) <= t) by stable O(n^2) dynamic programming."""
    probs = np.asarray(list(probabilities), dtype=float)
    if probs.ndim != 1 or np.any((probs < 0) | (probs > 1)):
        raise ValueError("probabilities must be one-dimensional and in [0,1]")
    n = probs.size
    if t < 0:
        return 0.0
    if t >= n:
        return 1.0
    pmf = np.zeros(n + 1, dtype=float)
    pmf[0] = 1.0
    occupied = 0
    for p in probs:
        pmf[1 : occupied + 2] = pmf[1 : occupied + 2] * (1 - p) + pmf[: occupied + 1] * p
        pmf[0] *= 1 - p
        occupied += 1
    return float(np.clip(np.sum(pmf[: t + 1]), 0.0, 1.0))


def calibrated_p_value(
    p: float,
    low_count_indicators: np.ndarray,
    trials: np.ndarray,
    cutoffs: np.ndarray,
    beta_uncovered: float,
) -> float:
    """Conservative p-value for H_p: P(Q <= p) >= beta."""
    g = binom.cdf(cutoffs, trials, p)
    comparator_probabilities = beta_uncovered * g
    return poisson_binomial_cdf(int(np.sum(low_count_indicators)), comparator_probabilities)


def lower_bound_unequal(
    detections: np.ndarray,
    trials: np.ndarray,
    cutoffs: np.ndarray,
    alpha: float,
    beta_uncovered: float,
    bisection_steps: int = 70,
) -> float:
    """General Poisson-binomial inversion for fixed, checkpoint-independent designs."""
    detections = np.asarray(detections, dtype=int)
    trials = np.asarray(trials, dtype=int)
    cutoffs = np.asarray(cutoffs, dtype=int)
    if not (detections.shape == trials.shape == cutoffs.shape):
        raise ValueError("detections, trials, and cutoffs must have the same shape")
    if np.any(detections < 0) or np.any(detections > trials):
        raise ValueError("detections must lie between zero and trials")
    if np.any(cutoffs < 0) or np.any(cutoffs >= trials):
        raise ValueError("cutoffs must lie in {0,...,m_i-1}")
    z = detections <= cutoffs
    if calibrated_p_value(0.0, z, trials, cutoffs, beta_uncovered) > alpha:
        return 0.0
    lo, hi = 0.0, 1.0
    for _ in range(bisection_steps):
        mid = (lo + hi) / 2
        if calibrated_p_value(mid, z, trials, cutoffs, beta_uncovered) <= alpha:
            lo = mid
        else:
            hi = mid
    return float(lo)


def lower_bound_equal(
    low_count_total: int,
    checkpoints: int,
    trials: int,
    cutoff: int,
    alpha: float,
    beta_uncovered: float,
) -> float:
    """Exact closed form for equal m and c.

    If B~Bin(n, a), P(B<=t)=I_{1-a}(n-t,t+1).  The inversion first obtains
    the critical a and then inverts a=beta*BinomCDF(c;m,p).
    """
    t, n, m, c = int(low_count_total), int(checkpoints), int(trials), int(cutoff)
    if not (0 <= t <= n and 0 <= c < m):
        raise ValueError("invalid count or cutoff")
    if t == n:
        return 0.0
    critical_a = 1.0 - float(beta_dist.ppf(alpha, n - t, t + 1))
    if not np.isfinite(critical_a) or critical_a >= beta_uncovered:
        return 0.0
    ratio = float(np.clip(critical_a / beta_uncovered, 0.0, 1.0))
    result = 1.0 - float(beta_dist.ppf(ratio, m - c, c + 1))
    return float(np.clip(result, 0.0, 1.0))


def choose_cutoff_on_development(
    development_counts: np.ndarray,
    trials: int,
    alpha: float,
    beta_uncovered: float,
) -> tuple[int, pd.DataFrame]:
    """Select c only on development data; calibration remains untouched."""
    n = int(development_counts.size)
    rows = []
    for c in range(trials):
        t = int(np.sum(development_counts <= c))
        bound = lower_bound_equal(t, n, trials, c, alpha, beta_uncovered)
        rows.append({"cutoff": c, "development_low_count_total": t, "development_bound": bound})
    table = pd.DataFrame(rows)
    # Deterministic tie-break toward the smaller cutoff.
    selected = int(table.sort_values(["development_bound", "cutoff"], ascending=[False, True]).iloc[0]["cutoff"])
    return selected, table


def cp_wilks_baseline(
    detections: np.ndarray,
    trials: int,
    alpha: float,
    beta_uncovered: float,
) -> float:
    """Bonferroni Clopper--Pearson bounds followed by a Wilks order statistic."""
    detections = np.asarray(detections, dtype=int)
    n = detections.size
    eta = alpha / (2 * n)
    lower = np.zeros(n, dtype=float)
    positive = detections > 0
    lower[positive] = beta_dist.ppf(eta, detections[positive], trials - detections[positive] + 1)
    # Largest r with P(Bin(n,beta)<r) <= alpha/2. r is one-indexed.
    admissible = [r for r in range(1, n + 1) if binom.cdf(r - 1, n, beta_uncovered) <= alpha / 2]
    if not admissible:
        return 0.0
    r = max(admissible)
    return float(np.sort(lower)[r - 1])


def naive_empirical_quantile(detections: np.ndarray, trials: int, beta_uncovered: float) -> float:
    qhat = np.asarray(detections, dtype=float) / trials
    return float(np.quantile(qhat, beta_uncovered, method="higher"))


def run_main_calibration_study(config: Config, population: BetaMixture) -> tuple[pd.DataFrame, dict, pd.DataFrame]:
    rng = np.random.default_rng(config.seed)
    dev_q = population.sample(rng, config.development_checkpoints)
    dev_counts = rng.binomial(config.trials_per_checkpoint, dev_q)
    cutoff, cutoff_table = choose_cutoff_on_development(
        dev_counts,
        config.trials_per_checkpoint,
        config.alpha,
        config.beta_uncovered,
    )
    true_quantile = population.quantile(config.beta_uncovered)
    rows: list[dict] = []
    for repetition in range(config.repetitions):
        q = population.sample(rng, config.calibration_checkpoints)
        counts = rng.binomial(config.trials_per_checkpoint, q)
        t = int(np.sum(counts <= cutoff))
        exact = lower_bound_equal(
            t,
            config.calibration_checkpoints,
            config.trials_per_checkpoint,
            cutoff,
            config.alpha,
            config.beta_uncovered,
        )
        cpw = cp_wilks_baseline(
            counts,
            config.trials_per_checkpoint,
            config.alpha,
            config.beta_uncovered,
        )
        naive = naive_empirical_quantile(counts, config.trials_per_checkpoint, config.beta_uncovered)
        certified_miss = config.beta_uncovered + (1 - config.beta_uncovered) * (1 - exact) ** config.deployment_attempts
        rows.append({
            "repetition": repetition,
            "cutoff": cutoff,
            "low_count_total": t,
            "exact_mixing_bound": exact,
            "cp_wilks_bound": cpw,
            "naive_empirical_quantile": naive,
            "exact_bound_valid": exact <= true_quantile + 1e-14,
            "cp_wilks_valid": cpw <= true_quantile + 1e-14,
            "naive_valid": naive <= true_quantile + 1e-14,
            "certified_miss_probability": certified_miss,
        })
    frame = pd.DataFrame(rows)
    summary = {
        "selected_cutoff": cutoff,
        "true_beta_quantile": true_quantile,
        "actual_population_miss_probability": population.miss_probability(config.deployment_attempts),
        "empirical_exact_confidence_coverage": float(frame["exact_bound_valid"].mean()),
        "empirical_cp_wilks_confidence_coverage": float(frame["cp_wilks_valid"].mean()),
        "empirical_naive_confidence_coverage": float(frame["naive_valid"].mean()),
        "median_exact_mixing_bound": float(frame["exact_mixing_bound"].median()),
        "median_cp_wilks_bound": float(frame["cp_wilks_bound"].median()),
        "median_naive_empirical_quantile": float(frame["naive_empirical_quantile"].median()),
        "median_certified_miss_probability": float(frame["certified_miss_probability"].median()),
    }
    return frame, summary, cutoff_table


def run_sample_complexity(config: Config, population: BetaMixture, cutoff: int) -> pd.DataFrame:
    rng = np.random.default_rng(config.seed + 1)
    true_quantile = population.quantile(config.beta_uncovered)
    rows = []
    # Keep the cost moderate while spanning both axes.
    for trials in (10, 30, 100):
        # Map the development-selected fractional cutoff to each trial budget,
        # then re-optimize on the known controlled distribution only for this
        # simulation audit. This is explicitly not deployment calibration reuse.
        for n in (100, 250, 500, 1000):
            candidates = []
            for c in range(trials):
                marginal = population.count_cdf(c, trials)
                t_typical = int(round(n * marginal))
                candidates.append((lower_bound_equal(
                    t_typical,
                    n,
                    trials,
                    c,
                    config.alpha,
                    config.beta_uncovered,
                ), c))
            c_use = max(candidates)[1]
            exact_values, naive_values = [], []
            valid_exact, valid_naive = [], []
            repetitions = min(1000, config.repetitions)
            for _ in range(repetitions):
                q = population.sample(rng, n)
                counts = rng.binomial(trials, q)
                exact = lower_bound_equal(int(np.sum(counts <= c_use)), n, trials, c_use, config.alpha, config.beta_uncovered)
                naive = naive_empirical_quantile(counts, trials, config.beta_uncovered)
                exact_values.append(exact)
                naive_values.append(naive)
                valid_exact.append(exact <= true_quantile + 1e-14)
                valid_naive.append(naive <= true_quantile + 1e-14)
            rows.append({
                "trials_per_checkpoint": trials,
                "calibration_checkpoints": n,
                "cutoff": c_use,
                "empirical_exact_coverage": float(np.mean(valid_exact)),
                "empirical_naive_coverage": float(np.mean(valid_naive)),
                "median_exact_bound": float(np.median(exact_values)),
                "median_naive_bound": float(np.median(naive_values)),
                "true_beta_quantile": true_quantile,
            })
    return pd.DataFrame(rows)


def run_selection_reuse_stress(config: Config) -> tuple[pd.DataFrame, dict]:
    """Least-favorable boundary mixture: beta mass at p0, remainder at q=1.

    For the threshold statistic, T is exactly Bin(n, beta*g(p0)).  This gives a
    clean finite-sample demonstration of selection bias without simulation noise
    from an additional hierarchy.
    """
    rng = np.random.default_rng(config.seed + 2)
    p0, n, m, c = 0.40, 250, 30, 12
    k = config.selection_candidates
    marginal_low = config.beta_uncovered * float(binom.cdf(c, m, p0))
    t = rng.binomial(n, marginal_low, size=(config.selection_repetitions, k))

    lookup = np.array([
        lower_bound_equal(x, n, m, c, config.alpha, config.beta_uncovered)
        for x in range(n + 1)
    ])
    lookup_bonferroni = np.array([
        lower_bound_equal(x, n, m, c, config.alpha / k, config.beta_uncovered)
        for x in range(n + 1)
    ])
    ordinary = lookup[t]
    corrected = lookup_bonferroni[t]
    fixed = ordinary[:, 0]
    selected_same = np.max(ordinary, axis=1)
    selected_corrected = np.max(corrected, axis=1)
    frame = pd.DataFrame({
        "repetition": np.arange(config.selection_repetitions),
        "fixed_generator_bound": fixed,
        "best_of_k_same_calibration_bound": selected_same,
        "best_of_k_bonferroni_bound": selected_corrected,
        "fixed_valid": fixed <= p0,
        "same_calibration_valid": selected_same <= p0,
        "bonferroni_valid": selected_corrected <= p0,
    })
    summary = {
        "boundary_probability_p0": p0,
        "uncovered_fraction_beta": config.beta_uncovered,
        "candidate_generators": k,
        "calibration_checkpoints": n,
        "trials_per_checkpoint": m,
        "cutoff": c,
        "repetitions": config.selection_repetitions,
        "fixed_generator_empirical_coverage": float(frame["fixed_valid"].mean()),
        "same_calibration_selection_empirical_coverage": float(frame["same_calibration_valid"].mean()),
        "bonferroni_selection_empirical_coverage": float(frame["bonferroni_valid"].mean()),
        "median_fixed_bound": float(frame["fixed_generator_bound"].median()),
        "median_same_calibration_selected_bound": float(frame["best_of_k_same_calibration_bound"].median()),
        "median_bonferroni_selected_bound": float(frame["best_of_k_bonferroni_bound"].median()),
    }
    return frame, summary


def save_figures(main: pd.DataFrame, complexity: pd.DataFrame, selection: pd.DataFrame, summary: dict, figure_dir: Path) -> None:
    figure_dir.mkdir(parents=True, exist_ok=True)

    plt.figure(figsize=(7.2, 4.6))
    exact_worst = (complexity.groupby("calibration_checkpoints", as_index=False)["empirical_exact_coverage"].min())
    plt.plot(exact_worst["calibration_checkpoints"], exact_worst["empirical_exact_coverage"], marker="o", label="exact mixing bound (worst m)")
    for trials, group in complexity.groupby("trials_per_checkpoint"):
        plt.plot(group["calibration_checkpoints"], group["empirical_naive_coverage"], marker="s", linestyle=":", label=f"raw quantile, m={trials}")
    plt.axhline(0.95, linestyle="--", label="nominal 95%")
    plt.xlabel("Calibration checkpoints")
    plt.ylabel("Empirical confidence coverage")
    plt.ylim(0.40, 1.005)
    plt.legend(ncol=2)
    plt.tight_layout()
    plt.savefig(figure_dir / "statistical_calibration_coverage.png", dpi=240)
    plt.savefig(figure_dir / "statistical_calibration_coverage.pdf")
    plt.close()

    plt.figure(figsize=(7.2, 4.6))
    for trials, group in complexity.groupby("trials_per_checkpoint"):
        plt.plot(group["calibration_checkpoints"], group["median_exact_bound"], marker="o", label=f"exact, m={trials}")
    plt.axhline(summary["true_beta_quantile"], linestyle="--", label="true beta-quantile")
    plt.xlabel("Calibration checkpoints")
    plt.ylabel("Median certified lower detection probability")
    plt.legend(ncol=2)
    plt.tight_layout()
    plt.savefig(figure_dir / "statistical_calibration_strength.png", dpi=240)
    plt.savefig(figure_dir / "statistical_calibration_strength.pdf")
    plt.close()

    labels = ["fixed", "best of 20\nsame data", "best of 20\nBonferroni"]
    values = [
        selection["fixed_valid"].mean(),
        selection["same_calibration_valid"].mean(),
        selection["bonferroni_valid"].mean(),
    ]
    plt.figure(figsize=(6.7, 4.5))
    plt.bar(labels, values)
    plt.axhline(0.95, linestyle="--", label="nominal 95%")
    plt.ylabel("Empirical confidence coverage")
    plt.ylim(0, 1.02)
    plt.legend()
    plt.tight_layout()
    plt.savefig(figure_dir / "statistical_selection_reuse.png", dpi=240)
    plt.savefig(figure_dir / "statistical_selection_reuse.pdf")
    plt.close()


def run_regression_checks() -> dict:
    # Equal and general inversions must agree.
    rng = np.random.default_rng(11)
    max_difference = 0.0
    for _ in range(25):
        n, m = 30, 12
        c = int(rng.integers(0, m))
        counts = rng.integers(0, m + 1, size=n)
        equal = lower_bound_equal(int(np.sum(counts <= c)), n, m, c, 0.05, 0.2)
        unequal = lower_bound_unequal(counts, np.full(n, m), np.full(n, c), 0.05, 0.2)
        max_difference = max(max_difference, abs(equal - unequal))
    # Poisson-binomial agrees with binomial for equal probabilities.
    pb_error = 0.0
    for n in (1, 5, 20):
        for p in (0.0, 0.1, 0.5, 1.0):
            for t in range(n + 1):
                pb_error = max(pb_error, abs(poisson_binomial_cdf(t, [p] * n) - binom.cdf(t, n, p)))
    if max_difference > 2e-8 or pb_error > 2e-12:
        raise AssertionError(f"regression failure: inversion={max_difference}, pb={pb_error}")
    return {"max_equal_vs_general_difference": max_difference, "max_poisson_binomial_error": pb_error}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-root", type=Path, required=True)
    parser.add_argument("--repetitions", type=int, default=2000)
    parser.add_argument("--selection-repetitions", type=int, default=5000)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    root = args.output_root
    result_dir, figure_dir = root / "results", root / "figures"
    result_dir.mkdir(parents=True, exist_ok=True)
    config = Config(repetitions=args.repetitions, selection_repetitions=args.selection_repetitions)
    population = BetaMixture(weights=(0.875, 0.125), shapes=((18.0, 3.0), (2.0, 2.0)))

    regression = run_regression_checks()
    main_frame, main_summary, cutoff_table = run_main_calibration_study(config, population)
    complexity = run_sample_complexity(config, population, int(main_summary["selected_cutoff"]))
    selection, selection_summary = run_selection_reuse_stress(config)
    save_figures(main_frame, complexity, selection, main_summary, figure_dir)

    main_frame.to_csv(result_dir / "statistical_calibration_repetitions.csv", index=False)
    cutoff_table.to_csv(result_dir / "statistical_development_cutoff_selection.csv", index=False)
    complexity.to_csv(result_dir / "statistical_sample_complexity.csv", index=False)
    selection.to_csv(result_dir / "statistical_selection_reuse.csv", index=False)
    payload = {
        "config": asdict(config),
        "population": {"weights": population.weights, "shapes": population.shapes},
        "main_calibration": main_summary,
        "selection_reuse": selection_summary,
        "regression_checks": regression,
    }
    (result_dir / "statistical_coverage_summary.json").write_text(json.dumps(payload, indent=2), encoding="utf-8")
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/coverage/test_coverage_certificates.py <==
#!/usr/bin/env python3
"""Adversarial regression checks for the deterministic and statistical certificates."""
from __future__ import annotations

import importlib.util
import json
import math
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def load(name: str, filename: str):
    spec = importlib.util.spec_from_file_location(name, HERE / filename)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"cannot load {filename}")
    module = importlib.util.module_from_spec(spec)
    sys.modules[name] = module
    spec.loader.exec_module(module)
    return module


relu = load("relu_certificate", "run_relu_primal_dual_certificate.py")
stat = load("statistical_certificate", "run_statistical_coverage_calibration.py")


def test_exact_separator() -> dict:
    rng = np.random.default_rng(9182)
    worst_relative = 0.0
    worst_dense_shortfall = 0.0
    cases = 40
    for _ in range(cases):
        n = int(rng.integers(4, 22))
        X = rng.normal(size=(n, 2))
        # Include duplicated, zero, and nearly collinear rows in some cases.
        if n >= 8:
            X[1] = X[0]
            X[2] = 0.0
            X[3] = X[0] + 1e-12 * rng.normal(size=2)
        nu = rng.normal(size=n)
        geometry = relu.ExactReLUSeparator2D(X)
        sigma2 = geometry.sigma_squared(nu)
        exact = math.sqrt(float(sigma2))
        floating, _, _, _ = relu.floating_separator_2d(X, nu)
        dense = relu.dense_grid_separator_lower(X, nu, 131_072)
        scale = max(1.0, exact)
        worst_relative = max(worst_relative, abs(exact - floating) / scale)
        worst_dense_shortfall = max(worst_dense_shortfall, max(0.0, dense - exact) / scale)
        if abs(exact - floating) > 2e-9 * scale:
            raise AssertionError((exact, floating, n))
        if dense > exact + 2e-12 * scale:
            raise AssertionError((dense, exact, n))
    return {
        "cases": cases,
        "worst_exact_vs_floating_relative_difference": worst_relative,
        "worst_dense_above_exact_relative_difference": worst_dense_shortfall,
    }


def test_counterexamples() -> dict:
    # Coordinatewise trap J(x,y)=(xy-1)^2 at the origin.
    coordinate_gap = 1.0
    best_x_update = min((x * 0.0 - 1.0) ** 2 for x in np.linspace(-10, 10, 1001))
    best_y_update = min((0.0 * y - 1.0) ** 2 for y in np.linspace(-10, 10, 1001))
    if best_x_update != 1.0 or best_y_update != 1.0:
        raise AssertionError("coordinate trap check failed")

    # Incomplete atom library: y=e2, lambda=1/2, available atom only e1.
    # Restricted dual at nu=e2 is 1/2 but violates the missing e2 constraint;
    # scaling to lambda*e2 gives the correct dual value 3/8.
    y = np.array([0.0, 1.0])
    nu_restricted = y.copy()
    false_dual = float(y @ nu_restricted - 0.5 * (nu_restricted @ nu_restricted))
    lam = 0.5
    nu_complete = lam * y
    true_dual = float(y @ nu_complete - 0.5 * (nu_complete @ nu_complete))
    if not (math.isclose(false_dual, 0.5) and math.isclose(true_dual, 0.375)):
        raise AssertionError("incomplete-library check failed")
    return {
        "coordinatewise_zero_improvement_global_gap": coordinate_gap,
        "incomplete_library_false_dual": false_dual,
        "complete_separator_dual": true_dual,
    }


def test_saved_certificate() -> dict:
    path = ROOT / "results" / "coverage_rev15" / "relu_certificate_summary.json"
    payload = json.loads(path.read_text(encoding="utf-8"))
    final = payload["final"]
    if final["global_dual_lower_bound"] > final["upper_bound"]:
        raise AssertionError("dual lower bound exceeds primal upper bound")
    if final["active_width"] > final["certified_width_sufficiency"]:
        raise AssertionError("materialized width unexpectedly exceeds n+1")
    if final["dense_grid_separator_lower_audit"] > final["exact_separator_upper"] + 1e-12:
        raise AssertionError("dense separator audit exceeds exact upper enclosure")
    return {
        "upper_bound": final["upper_bound"],
        "lower_bound": final["global_dual_lower_bound"],
        "gap": final["certified_global_gap"],
        "active_width": final["active_width"],
    }


def main() -> None:
    output = {
        "exact_separator": test_exact_separator(),
        "counterexamples": test_counterexamples(),
        "saved_certificate": test_saved_certificate(),
        "statistical_regressions": stat.run_regression_checks(),
    }
    out = ROOT / "results" / "coverage_rev15" / "coverage_certificate_regression.json"
    out.write_text(json.dumps(output, indent=2), encoding="utf-8")
    print(json.dumps(output, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/make_exact_head_followup_figures.py <==
from __future__ import annotations

import io
import json
import math
import zipfile
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.patches import Rectangle
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / 'results' / 'exact_head_followup_rev11'
FIG = ROOT / 'figures'
FIG.mkdir(exist_ok=True)

SUMMARY = RES / 'exact_head_baselines_summary_paper.csv'
THRESHOLDS = RES / 'exact_head_threshold_sweep_paper.csv'
COMPACT_ZIP = RES / 'Training_Under_Challenge_QNN_ExactHead_Baselines_Rev11_COMPACT.zip'

PALETTE = {
    'standard': '#355C7D',
    'exact_head_every5': '#C98B2E',
    'exact_head_every1': '#2A9D8F',
    'alternating_backbone_head': '#7A5195',
    'matched_longer_continuation': '#6C757D',
}
MARKERS = {
    'standard': 'o',
    'exact_head_every5': 's',
    'exact_head_every1': 'D',
    'alternating_backbone_head': '^',
    'matched_longer_continuation': 'v',
}
MODE_LABELS = {
    'standard': r'Standard',
    'exact_head_every5': r'Exact head / 5 epochs',
    'exact_head_every1': r'Exact head / epoch',
    'alternating_backbone_head': r'Alternating backbone--head',
    'matched_longer_continuation': r'Equal-time continuation',
}
MODE_SHORT = {
    'standard': r'Standard',
    'exact_head_every5': r'Head /5',
    'exact_head_every1': r'Head /1',
    'alternating_backbone_head': r'Alternating',
    'matched_longer_continuation': r'Equal-time',
}
PRECISION_ORDER = ['fp32', 'w8a8', 'w4a4', 'w2a4', 'w1a2']
PRECISION_LABELS = {'fp32': 'FP32', 'w8a8': 'W8A8', 'w4a4': 'W4A4', 'w2a4': 'W2A4', 'w1a2': 'W1A2'}
MODE_ORDER = ['standard', 'exact_head_every5', 'exact_head_every1', 'alternating_backbone_head', 'matched_longer_continuation']
LOW_PRECISION = ['w4a4', 'w2a4', 'w1a2']

mpl.rcParams.update({
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsmath}\usepackage{bm}',
    'font.family': 'serif',
    'font.size': 9.2,
    'axes.labelsize': 9.2,
    'axes.titlesize': 10.2,
    'legend.fontsize': 7.8,
    'xtick.labelsize': 8.3,
    'ytick.labelsize': 8.3,
    'axes.spines.top': False,
    'axes.spines.right': False,
    'savefig.bbox': 'tight',
    'savefig.dpi': 300,
})


def save(fig: plt.Figure, name: str) -> None:
    fig.savefig(FIG / f'{name}.pdf')
    fig.savefig(FIG / f'{name}.png', dpi=260)
    plt.close(fig)


def prepare() -> tuple[pd.DataFrame, pd.DataFrame]:
    s = pd.read_csv(SUMMARY)
    t = pd.read_csv(THRESHOLDS)
    s['objective_ratio_to_standard'] = np.nan
    s['psnr_change_from_standard'] = np.nan
    s['ssim_change_from_standard'] = np.nan
    for precision in PRECISION_ORDER:
        base = s[(s.precision == precision) & (s['mode'] == 'standard')].set_index('seed')
        for idx, row in s[s.precision == precision].iterrows():
            b = base.loc[int(row.seed)]
            s.loc[idx, 'objective_ratio_to_standard'] = float(row.objective / b.objective)
            s.loc[idx, 'psnr_change_from_standard'] = float(row.audit_psnr - b.audit_psnr)
            s.loc[idx, 'ssim_change_from_standard'] = float(row.audit_ssim - b.audit_ssim)
    return s, t


def write_summaries(s: pd.DataFrame, t: pd.DataFrame) -> None:
    def q25(x): return float(np.quantile(x, .25))
    def q75(x): return float(np.quantile(x, .75))
    grouped = s.groupby(['precision', 'mode']).agg(
        n=('run_id', 'count'),
        objective_median=('objective', 'median'),
        objective_q25=('objective', q25),
        objective_q75=('objective', q75),
        objective_ratio_median=('objective_ratio_to_standard', 'median'),
        psnr_median=('audit_psnr', 'median'),
        psnr_change_median=('psnr_change_from_standard', 'median'),
        ssim_median=('audit_ssim', 'median'),
        ssim_change_median=('ssim_change_from_standard', 'median'),
        projection_headroom_median=('projection_headroom', 'median'),
        projection_headroom_q25=('projection_headroom', q25),
        projection_headroom_q75=('projection_headroom', q75),
        core_green_count=('core_pass', 'sum'),
        full_status_count=('full_pass', 'sum'),
        full_challenge_resistance_count=('full_challenge_pass', 'sum'),
        total_seconds_median=('total_seconds', 'median'),
        epochs_median=('epochs_completed', 'median'),
    ).reset_index()
    grouped.to_csv(RES / 'exact_head_group_summary.csv', index=False)

    paired_rows = []
    for precision in PRECISION_ORDER:
        base = s[(s.precision == precision) & (s['mode'] == 'standard')].set_index('seed')
        for mode in MODE_ORDER[1:]:
            g = s[(s.precision == precision) & (s['mode'] == mode)].set_index('seed')
            common = base.index.intersection(g.index)
            ratio = g.loc[common, 'objective'] / base.loc[common, 'objective']
            dpsnr = g.loc[common, 'audit_psnr'] - base.loc[common, 'audit_psnr']
            dssim = g.loc[common, 'audit_ssim'] - base.loc[common, 'audit_ssim']
            paired_rows.append({
                'precision': precision,
                'mode': mode,
                'n': len(common),
                'objective_ratio_median': float(np.median(ratio)),
                'objective_improved_count': int(np.sum(ratio < 1)),
                'psnr_change_median_db': float(np.median(dpsnr)),
                'psnr_improved_count': int(np.sum(dpsnr > 0)),
                'ssim_change_median': float(np.median(dssim)),
                'core_green_count': int(g.loc[common, 'core_pass'].sum()),
                'full_status_count': int(g.loc[common, 'full_pass'].sum()),
            })
    pd.DataFrame(paired_rows).to_csv(RES / 'exact_head_paired_effects.csv', index=False)

    sensitivity = t.groupby(['materiality_relative', 'precision', 'mode']).agg(
        core_passage=('core_pass', 'mean'),
        full_status_passage=('full_pass', 'mean'),
        full_challenge_resistance=('full_challenge_pass', 'mean'),
    ).reset_index()
    sensitivity.to_csv(RES / 'exact_head_threshold_summary.csv', index=False)


def status_heatmap(ax: plt.Axes, s: pd.DataFrame) -> None:
    mat = np.zeros((len(PRECISION_ORDER), len(MODE_ORDER)))
    for i, p in enumerate(PRECISION_ORDER):
        for j, m in enumerate(MODE_ORDER):
            g = s[(s.precision == p) & (s['mode'] == m)]
            mat[i, j] = g.core_pass.mean()
    # Semantic status palette: red = no seed passes; yellow = partial; green = all.
    def cell_color(v: float) -> str:
        if v >= 1 - 1e-12: return '#CBE8D8'
        if v <= 1e-12: return '#F4D1D6'
        return '#F5E5AE'
    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            v = mat[i, j]
            ax.add_patch(Rectangle((j - .5, i - .5), 1, 1, facecolor=cell_color(v), edgecolor='white', lw=1.4))
            ax.text(j, i, rf'${int(round(5*v))}/5$', ha='center', va='center', fontsize=9.2, fontweight='bold')
    ax.set_xlim(-.5, len(MODE_ORDER)-.5); ax.set_ylim(len(PRECISION_ORDER)-.5, -.5)
    ax.set_xticks(range(len(MODE_ORDER)), [MODE_SHORT[m] for m in MODE_ORDER])
    ax.set_yticks(range(len(PRECISION_ORDER)), [PRECISION_LABELS[p] for p in PRECISION_ORDER])
    ax.tick_params(length=0)
    for spine in ax.spines.values(): spine.set_visible(False)
    ax.set_title(r'Completed mandatory Core suite at $1\%$ materiality', pad=7)
    ax.set_xlabel(r'training rule')


def grouped_seed_plot(ax: plt.Axes, s: pd.DataFrame, metric: str, ylabel: str, symlog: bool = False) -> None:
    x = np.arange(len(LOW_PRECISION), dtype=float)
    offsets = np.linspace(-.27, .27, len(MODE_ORDER))
    for j, mode in enumerate(MODE_ORDER):
        for i, precision in enumerate(LOW_PRECISION):
            vals = s[(s.precision == precision) & (s['mode'] == mode)][metric].to_numpy(dtype=float)
            xx = np.full_like(vals, x[i] + offsets[j], dtype=float)
            ax.scatter(xx, vals, s=19, marker=MARKERS[mode], facecolor='white', edgecolor=PALETTE[mode], lw=.9, alpha=.9, zorder=3)
            med = float(np.median(vals))
            ax.plot([x[i]+offsets[j]-.045, x[i]+offsets[j]+.045], [med, med], color=PALETTE[mode], lw=2.1, zorder=4)
    ax.set_xticks(x, [PRECISION_LABELS[p] for p in LOW_PRECISION])
    ax.set_ylabel(ylabel)
    ax.grid(axis='y', alpha=.18)
    if symlog:
        ax.set_yscale('symlog', linthresh=1e-3, linscale=.55, base=10)


def main_figure(s: pd.DataFrame) -> None:
    fig = plt.figure(figsize=(10.7, 6.5))
    gs = GridSpec(2, 2, figure=fig, height_ratios=[.72, 1.55], hspace=.36, wspace=.28)
    ax0 = fig.add_subplot(gs[0, :])
    status_heatmap(ax0, s)

    ax1 = fig.add_subplot(gs[1, 0])
    temp = s.copy()
    temp['headroom_pct'] = 100.0 * temp['projection_headroom']
    grouped_seed_plot(ax1, temp, 'headroom_pct', r'endpoint exact-head headroom (\%)', symlog=True)
    ax1.axhline(1.0, color='#2F6F9F', ls='--', lw=1.15)
    ax1.text(2.42, 1.12, r'$1\%$ materiality', ha='right', va='bottom', color='#2F6F9F', fontsize=7.6)
    ax1.set_title(r'Exact-head-aware rules remove output-head headroom')
    ax1.set_ylim(-2e-4, 180)

    ax2 = fig.add_subplot(gs[1, 1])
    # Show ratios to the within-study standard. Extremely divergent continuation
    # values are clipped and explicitly annotated.
    plot = s[s.precision.isin(LOW_PRECISION)].copy()
    cap = 8.0
    plot['ratio_capped'] = np.minimum(plot['objective_ratio_to_standard'], cap)
    grouped_seed_plot(ax2, plot, 'ratio_capped', r'endpoint objective / paired standard')
    ax2.set_yscale('log'); ax2.set_ylim(.45, 9.5)
    ax2.axhline(1.0, color='#333333', ls='--', lw=1.0)
    ax2.set_yticks([.5, 1, 2, 4, 8], [r'$0.5$', r'$1$', r'$2$', r'$4$', r'$8$'])
    ax2.set_title(r'Exact-head training helps selectively; more time can fail')
    # Five W1A2 continuation values exceed 10^21 and are shown at the cap.
    ax2.annotate(r'$5/5$ W1A2 equal-time runs exceed $10^{21}\times$',
                 xy=(2 + .27, 8.0), xytext=(1.02, 6.4),
                 fontsize=7.3, color=PALETTE['matched_longer_continuation'],
                 arrowprops=dict(arrowstyle='->', color=PALETTE['matched_longer_continuation'], lw=.8),
                 bbox=dict(boxstyle='round,pad=.18', fc='white', ec='#B8B8B8', lw=.5))

    handles = [mpl.lines.Line2D([], [], marker=MARKERS[m], ms=5.7, markerfacecolor='white',
                                markeredgecolor=PALETTE[m], color=PALETTE[m], lw=1.5,
                                label=MODE_LABELS[m]) for m in MODE_ORDER]
    fig.legend(handles=handles, loc='lower center', ncol=3, frameon=False, bbox_to_anchor=(.5, -.01))
    fig.suptitle(r'Exact-head-aware training separates output-head underoptimization from deeper precision failure',
                 fontsize=12.5, y=.995)
    fig.subplots_adjust(bottom=.15, top=.93, left=.08, right=.985)
    save(fig, 'qnn_exact_head_followup')


def threshold_figure(t: pd.DataFrame) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(10.6, 3.55), sharey=True)
    for ax, precision in zip(axes, LOW_PRECISION):
        for mode in MODE_ORDER:
            g = t[(t.precision == precision) & (t['mode'] == mode)].groupby('materiality_relative').core_pass.mean().sort_index()
            ax.plot(100*g.index.to_numpy(), g.to_numpy(), marker=MARKERS[mode], ms=4.2,
                    color=PALETTE[mode], lw=1.55, label=MODE_LABELS[mode])
        ax.set_xscale('log'); ax.set_ylim(-.04, 1.04); ax.grid(alpha=.18, which='both')
        ax.set_title(PRECISION_LABELS[precision]); ax.set_xlabel(r'materiality (\%)')
    axes[0].set_ylabel(r'Core Green fraction')
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='lower center', ncol=3, frameon=False, bbox_to_anchor=(.5, -.04))
    fig.suptitle(r'The exact-head conclusion is stable across the registered threshold sweep', fontsize=11.8, y=.99)
    fig.subplots_adjust(bottom=.27, top=.82, left=.07, right=.99, wspace=.16)
    save(fig, 'qnn_exact_head_threshold_sensitivity')


def load_histories() -> pd.DataFrame:
    rows = []
    with zipfile.ZipFile(COMPACT_ZIP) as zf:
        for name in zf.namelist():
            if not name.startswith('runs_paper_rev11/') or not name.endswith('/complete.json'):
                continue
            with zf.open(name) as f:
                r = json.load(f)
            for h in r.get('history', []):
                rows.append({
                    'precision': r['config']['precision'], 'seed': r['config']['seed'],
                    'mode': r['mode'], 'epoch': h['epoch'], 'objective': h['objective'],
                })
    return pd.DataFrame(rows)


def trajectory_figure() -> None:
    h = load_histories()
    fig, axes = plt.subplots(1, 3, figsize=(10.6, 3.5))
    for ax, precision in zip(axes, LOW_PRECISION):
        for mode in MODE_ORDER:
            g = h[(h.precision == precision) & (h['mode'] == mode)]
            if g.empty: continue
            pivot = g.pivot_table(index='epoch', columns='seed', values='objective', aggfunc='first').sort_index()
            med = pivot.median(axis=1); q1 = pivot.quantile(.25, axis=1); q3 = pivot.quantile(.75, axis=1)
            ax.plot(med.index, med.values, color=PALETTE[mode], lw=1.65, marker=MARKERS[mode], ms=3.2, label=MODE_LABELS[mode])
            ax.fill_between(med.index.to_numpy(), q1.to_numpy(), q3.to_numpy(), color=PALETTE[mode], alpha=.10)
        ax.set_yscale('log'); ax.grid(alpha=.18, which='both'); ax.set_title(PRECISION_LABELS[precision]); ax.set_xlabel(r'epoch')
    axes[0].set_ylabel(r'certification objective')
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='lower center', ncol=3, frameon=False, bbox_to_anchor=(.5, -.045))
    fig.suptitle(r'Exact-head-aware schedules change low-precision dynamics; equal-time continuation is not uniformly stabilizing', fontsize=11.3, y=.99)
    fig.subplots_adjust(bottom=.27, top=.82, left=.07, right=.99, wspace=.25)
    save(fig, 'qnn_exact_head_training_trajectories')


def main() -> None:
    s, t = prepare()
    write_summaries(s, t)
    main_figure(s)
    threshold_figure(t)
    trajectory_figure()
    print('Wrote exact-head follow-up summaries and figures.')


if __name__ == '__main__':
    main()


==> anc/qnn/code/make_qnn_case_figures.py <==
from __future__ import annotations

from pathlib import Path
import os
import subprocess
import tempfile

import numpy as np
from PIL import Image
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / 'figures'
SRC = FIG / 'qnn_reconstruction_cases_rev10.pdf'
if not SRC.exists():
    SRC = FIG / 'qnn_reconstruction_cases.pdf'
if not SRC.exists():
    raise FileNotFoundError(SRC)

mpl.rcParams.update({
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsmath}',
    'font.family': 'serif',
    'font.size': 8.8,
    'axes.titlesize': 8.5,
    'figure.dpi': 180,
    'savefig.bbox': 'tight',
})

with tempfile.TemporaryDirectory() as td:
    prefix = Path(td) / 'img'
    subprocess.run(['pdfimages', '-png', str(SRC), str(prefix)], check=True)
    paths = sorted(Path(td).glob('img-*.png'))
    if len(paths) != 10:
        raise RuntimeError(f'Expected 10 embedded images, found {len(paths)}')
    imgs = [np.asarray(Image.open(p).convert('RGB'), dtype=np.float32) / 255.0 for p in paths]

cases = [
    {
        'name': 'qnn_reconstruction_target_reached',
        'title': r'W2A4: protected improvement with trainer attainment',
        'status_title': r'\textbf{Target reached}',
        'status_body': 'Fresh same-family continuation\nreaches the executable target\nwithin the declared budget.',
        'row': imgs[:5],
    },
    {
        'name': 'qnn_reconstruction_finite_budget_barrier',
        'title': r'W4A4: protected improvement without trainer attainment',
        'status_title': r'\textbf{Finite-budget barrier}',
        'status_body': 'Direct adoption remains actionable,\nbut fresh same-family continuation\ndoes not reproduce the target.',
        'row': imgs[5:],
    },
]

case_filter = os.environ.get('QNN_CASE_FILTER', '').strip()
if case_filter:
    cases = [case for case in cases if case_filter in case['name']]
    if not cases:
        raise ValueError(f'No QNN case matches QNN_CASE_FILTER={case_filter!r}')

errors_all = []
for case in cases:
    row = case['row']; clean = row[4]
    for idx in [1, 2, 3]:
        errors_all.append(np.mean(np.abs(row[idx] - clean), axis=2))
abs_vmax = max(float(np.quantile(np.concatenate([x.ravel() for x in errors_all]), 0.995)), 1e-3)

improvements = []
for case in cases:
    row = case['row']; clean = row[4]
    e_std = np.mean(np.abs(row[1] - clean), axis=2)
    e_strong = np.mean(np.abs(row[3] - clean), axis=2)
    improvements.append(e_std - e_strong)
imp_lim = max(float(np.quantile(np.abs(np.concatenate([x.ravel() for x in improvements])), 0.995)), 1e-3)

image_titles = [r'Noisy input', r'Standard endpoint', r'Current-suite endpoint',
                r'Stronger executable endpoint', r'Clean target']


def image_panel(ax, image, title, subtitle=''):
    ax.imshow(np.clip(image, 0, 1))
    ax.set_xticks([]); ax.set_yticks([])
    for sp in ax.spines.values(): sp.set_visible(False)
    ax.set_title(title + subtitle, pad=3, linespacing=1.08)


for case, improvement in zip(cases, improvements):
    row = case['row']; clean = row[4]
    err = {idx: np.mean(np.abs(row[idx] - clean), axis=2) for idx in [1, 2, 3]}
    mae = {idx: float(err[idx].mean()) for idx in [1, 2, 3]}
    red_current = 100.0 * (mae[1] - mae[2]) / mae[1]
    red_strong = 100.0 * (mae[1] - mae[3]) / mae[1]
    extra = 100.0 * (mae[2] - mae[3]) / mae[2]

    fig = plt.figure(figsize=(6.25, 6.75))
    outer = GridSpec(3, 1, figure=fig, height_ratios=[1.0, 1.0, .92], hspace=.28)
    row1 = outer[0].subgridspec(1, 3, wspace=.07)
    row2 = outer[1].subgridspec(1, 3, wspace=.07)
    row3 = outer[2].subgridspec(1, 5, width_ratios=[1,1,1,1,.055], wspace=.075)

    # Larger visual comparison: three images on the first row, two plus the audit card on the second.
    for col, idx in enumerate([0, 1, 2]):
        ax = fig.add_subplot(row1[0, col])
        subtitle = '' if idx not in mae else '\n' + rf'MAE $={mae[idx]:.4f}$'
        image_panel(ax, row[idx], image_titles[idx], subtitle)
    for col, idx in enumerate([3, 4]):
        ax = fig.add_subplot(row2[0, col])
        subtitle = '' if idx not in mae else '\n' + rf'MAE $={mae[idx]:.4f}$'
        image_panel(ax, row[idx], image_titles[idx], subtitle)

    ax_sum = fig.add_subplot(row2[0, 2]); ax_sum.axis('off')
    summary = (
        r'\textbf{Protected crop audit}' + '\n\n' +
        rf'std $\to$ current: ${red_current:.1f}\%$' + '\n' +
        rf'std $\to$ stronger: ${red_strong:.1f}\%$' + '\n' +
        rf'current $\to$ stronger: ${extra:.1f}\%$' + '\n\n' +
        case['status_title'] + '\n' + case['status_body']
    )
    ax_sum.text(.5, .54, summary, ha='center', va='center', fontsize=8.2, linespacing=1.23,
                bbox=dict(boxstyle='round,pad=.55', facecolor='#F7F8FA', edgecolor='#7F8994', lw=.9))

    mappable = None
    labels = {1: r'Standard $|\widehat y-y|$',
              2: r'Current-suite $|\widehat y-y|$',
              3: r'Stronger $|\widehat y-y|$'}
    for k, idx in enumerate([1, 2, 3]):
        ax = fig.add_subplot(row3[0, k])
        mappable = ax.imshow(err[idx], cmap='magma', vmin=0, vmax=abs_vmax)
        ax.set_xticks([]); ax.set_yticks([])
        for sp in ax.spines.values(): sp.set_visible(False)
        ax.set_title(labels[idx], fontsize=7.5, pad=3)

    ax_imp = fig.add_subplot(row3[0, 3])
    imp_map = ax_imp.imshow(improvement, cmap='RdBu_r', vmin=-imp_lim, vmax=imp_lim)
    ax_imp.set_xticks([]); ax_imp.set_yticks([])
    for sp in ax_imp.spines.values(): sp.set_visible(False)
    ax_imp.set_title(r'Error reduction\\standard $-$ stronger', fontsize=7.2, pad=3)
    cax_imp = ax_imp.inset_axes([.08, -.13, .84, .045])
    cb_imp = fig.colorbar(imp_map, cax=cax_imp, orientation='horizontal')
    cb_imp.ax.tick_params(labelsize=6.1, pad=0)
    cb_imp.set_label(r'positive means less error', fontsize=6.2, labelpad=0)

    cax = fig.add_subplot(row3[0, 4])
    cb = fig.colorbar(mappable, cax=cax)
    cb.set_label(r'mean absolute RGB error', fontsize=7.2)
    cb.ax.tick_params(labelsize=6.5)

    fig.suptitle(case['title'], fontsize=11.2, y=.982)
    fig.subplots_adjust(left=.035, right=.965, top=.93, bottom=.055)
    fig.savefig(FIG / f"{case['name']}.pdf")
    fig.savefig(FIG / f"{case['name']}.png", dpi=250)
    plt.close(fig)

print(f'Wrote QNN visual plates; absolute-error vmax={abs_vmax:.6f}, improvement limit={imp_lim:.6f}')


==> anc/qnn/code/make_same_checkpoint_control_figure.py <==
from pathlib import Path
import json, math, shutil, zipfile, tempfile
import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap

ROOT = Path(__file__).resolve().parents[1]
RESULT_DIR = ROOT / 'results' / 'qnn_same_checkpoint_control_rev16'
ZIP_PATH = RESULT_DIR / 'Training_Under_Challenge_QNN_SameCheckpoint_Control_Rev16_RESULTS.zip'
FIG_DIR = ROOT / 'figures'
FIG_DIR.mkdir(exist_ok=True)

USE_TEX = shutil.which('latex') is not None and shutil.which('dvipng') is not None
mpl.rcParams.update({
    'text.usetex': USE_TEX,
    'font.family': 'serif',
    'font.size': 9,
    'axes.titlesize': 9.5,
    'axes.labelsize': 8.8,
    'xtick.labelsize': 8,
    'ytick.labelsize': 8,
    'legend.fontsize': 7.8,
    'figure.dpi': 180,
    'savefig.bbox': 'tight',
})
if USE_TEX:
    mpl.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}\usepackage{bm}'

with tempfile.TemporaryDirectory() as td:
    with zipfile.ZipFile(ZIP_PATH) as zf:
        zf.extractall(td)
    rows=[]
    for p in Path(td).glob('branches/*/complete.json'):
        r=json.loads(p.read_text())
        rows.append({
            'precision':r['config']['precision'].upper(),
            'seed':int(r['config']['seed']),
            'branch':r['branch'],
            'objective':float(r['endpoint_objective']),
            'core_green':str(r['core_status_1pct']).lower()=='green',
            'full_green':bool(r['full_pass_1pct']),
            'baseline':float(r['suite']['baseline_objective']),
        })

df=pd.DataFrame(rows)
branch_order=['checkpoint_only','same_checkpoint_continue','matched_wall_continue','exact_head_shared_steps','alternating_shared_steps']
branch_labels=['Checkpoint','Same steps','Matched wall','Exact head','Alternating']
prec_order=['W4A4','W2A4','W1A2']

fig=plt.figure(figsize=(6.5,5.45))
gs=fig.add_gridspec(2,2,height_ratios=[1.05,1.25],hspace=.56,wspace=.34,left=.10,right=.985,top=.91,bottom=.17)
fig.suptitle(r'\textbf{Same-checkpoint controls separate extra compute from structural intervention}',
             y=.985,fontsize=10.8)

# (a) passage matrix
ax=fig.add_subplot(gs[0,:])
vals=np.zeros((len(prec_order),len(branch_order)))
for i,prec in enumerate(prec_order):
    for j,br in enumerate(branch_order):
        d=df[(df.precision==prec)&(df.branch==br)]
        vals[i,j]=d.core_green.mean() if len(d) else np.nan
cmap=ListedColormap(['#E9B9C0','#F3DFA2','#BFDCCB'])
# Map 0, partial, 1 to color classes.
classes=np.where(vals==1,2,np.where(vals==0,0,1))
ax.imshow(classes,cmap=cmap,vmin=0,vmax=2,aspect='auto')
ax.set_xticks(range(len(branch_order)),branch_labels)
ax.set_yticks(range(len(prec_order)),prec_order)
ax.tick_params(length=0,pad=5)
ax.set_title(r'\textbf{(a) Core and protected Full passage after identical checkpoint restoration}',loc='left',pad=8)
for i,prec in enumerate(prec_order):
    for j,br in enumerate(branch_order):
        d=df[(df.precision==prec)&(df.branch==br)]
        g=int(d.core_green.sum()); f=int(d.full_green.sum()); n=len(d)
        ax.text(j,i,rf'$G={g}/{n}$'+'\n'+rf'$F={f}/{n}$',ha='center',va='center',fontsize=8.1,
                color='#1E4D3A' if g==n else ('#8A5B00' if g>0 else '#A12E40'))
for spine in ax.spines.values():
    spine.set_visible(False)
ax.set_xticks(np.arange(-.5,len(branch_order),1),minor=True)
ax.set_yticks(np.arange(-.5,len(prec_order),1),minor=True)
ax.grid(which='minor',color='white',linewidth=1.4)
ax.tick_params(which='minor',bottom=False,left=False)

# Branch styles.
styles={
    'matched_wall_continue':('#6F42C1','D','Matched wall'),
    'exact_head_shared_steps':('#E68600','^','Exact head'),
    'alternating_shared_steps':('#238B57','v','Alternating'),
}

# (b) paired objective ratios
ax=fig.add_subplot(gs[1,0])
for x0,prec in enumerate(['W4A4','W2A4']):
    ref=df[(df.precision==prec)&(df.branch=='same_checkpoint_continue')][['seed','objective']].rename(columns={'objective':'ref'})
    for offset,(br,(color,marker,label)) in zip([-.22,0,.22],styles.items()):
        d=df[(df.precision==prec)&(df.branch==br)][['seed','objective']].merge(ref,on='seed')
        ratios=d.objective/d.ref
        x=np.full(len(ratios),x0+offset)+np.linspace(-.018,.018,len(ratios))
        ax.scatter(x,ratios,s=29,marker=marker,facecolors='none',edgecolors=color,linewidths=1.15,
                   label=label if x0==0 else None,zorder=3)
        med=float(np.median(ratios))
        ax.plot([x0+offset-.075,x0+offset+.075],[med,med],color=color,lw=2.0,zorder=4)
ax.axhline(1,color='#444444',ls='--',lw=1.0,label='Same-steps reference')
ax.set_yscale('log')
ax.set_ylim(.72,5.0)
ax.set_xticks([0,1],['W4A4','W2A4'])
ax.set_ylabel('objective / same-steps objective')
ax.set_title(r'\textbf{(b) Structural updates help selectively}',loc='left',pad=7)
ax.grid(axis='y',which='both',alpha=.22)
legend_handles, legend_labels = ax.get_legend_handles_labels()

# (c) W1A2 absolute objectives
ax=fig.add_subplot(gs[1,1])
branch_colors=['#666666','#2B6CB0','#6F42C1','#E68600','#238B57']
markers=['o','s','D','^','v']
for j,(br,label,color,marker) in enumerate(zip(branch_order,branch_labels,branch_colors,markers)):
    d=df[(df.precision=='W1A2')&(df.branch==br)].sort_values('seed')
    x=np.full(len(d),j)+np.linspace(-.05,.05,len(d))
    ax.scatter(x,d.objective,s=28,marker=marker,facecolors='none',edgecolors=color,linewidths=1.1,zorder=3)
    med=float(np.median(d.objective))
    ax.plot([j-.16,j+.16],[med,med],color=color,lw=2.0,zorder=4)
identity=float(df[df.precision=='W1A2'].baseline.iloc[0])
ax.axhline(identity,color='#C8374A',ls='--',lw=1.2)
ax.set_yscale('log')
ax.set_ylim(3e-3,3e25)
ax.set_xticks(range(len(branch_order)),['Checkpoint','Same\nsteps','Matched\nwall','Exact\nhead','Alternating'])
ax.set_ylabel('W1A2 certification objective')
ax.set_title(r'\textbf{(c) Stabilization does not earn passage}',loc='left',pad=7)
ax.grid(axis='y',which='both',alpha=.22)
ax.annotate(r'fixed identity reference', xy=(3.85,identity), xytext=(2.05,identity*7.0),
            fontsize=7.2,color='#A82C3C',ha='center',va='bottom',
            bbox=dict(boxstyle='round,pad=.12',fc='white',ec='none',alpha=.88),
            arrowprops=dict(arrowstyle='->',color='#C8374A',lw=.8))


fig.legend(legend_handles,legend_labels,loc='lower center',bbox_to_anchor=(.5,.018),
           ncol=4,frameon=False,handletextpad=.45,columnspacing=.85,fontsize=7.6)

fig.savefig(FIG_DIR/'qnn_same_checkpoint_control_rev16.pdf')
fig.savefig(FIG_DIR/'qnn_same_checkpoint_control_rev16.png',dpi=260)
plt.close(fig)
print('wrote qnn_same_checkpoint_control_rev16.pdf/png; external TeX:',USE_TEX)


==> anc/qnn/code/run_data_maturity_theorem_regression.py <==
#!/usr/bin/env python3
"""Regression checks for the data-maturity identities and bounds.

The script treats predictive risk as the decision-theoretic object.  It checks:
  * sharp maturity intervals from lower/upper bounds on the optimum;
  * suite-relative Green maturity and nested-suite monotonicity;
  * exact representation/exploitation factorization;
  * the nonnegative-loss range certificate;
  * counterexamples showing why suite passage or head optimality alone do not
    establish total data maturity.
"""
from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd

SEED = 20260804


def maturity(r_ref: np.ndarray, r: np.ndarray, r_star: np.ndarray) -> np.ndarray:
    return (r_ref - r) / (r_ref - r_star)


def main() -> None:
    root = Path(__file__).resolve().parents[1]
    out = root / "results" / "data_maturity"
    out.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(SEED)

    n = 250_000
    r_ref = rng.uniform(0.2, 20.0, size=n)
    r_star = rng.uniform(0.0, 1.0, size=n) * (0.75 * r_ref)
    r = r_star + rng.uniform(size=n) * (r_ref - r_star)
    l = r_star - rng.uniform(size=n) * r_star
    u = r_star + rng.uniform(size=n) * (r - r_star)

    m_true = maturity(r_ref, r, r_star)
    m_lower = (r_ref - r) / (r_ref - l)
    m_upper = (r_ref - r) / (r_ref - u)
    sharp_ok = bool(np.all(m_lower <= m_true + 2e-14) and np.all(m_true <= m_upper + 2e-14))

    # Range certificate: ell <= R*; here ell=0.
    range_lower = (r_ref - r) / r_ref
    range_ok = bool(np.all(range_lower <= m_true + 2e-14))

    # Exact representation/exploitation product.
    r_head = r_star + rng.uniform(size=n) * (r - r_star)
    m_rep = (r_ref - r_head) / (r_ref - r_star)
    m_use = (r_ref - r) / (r_ref - r_head)
    product_err = np.max(np.abs(m_rep * m_use - m_true))

    # Nested suites. Values are made monotonically lower as the suite enriches.
    n_suite = 50_000
    ref = rng.uniform(1.0, 5.0, size=n_suite)
    current = rng.uniform(0.05, 0.95, size=n_suite) * ref
    b1 = current + rng.uniform(-0.1, 0.2, size=n_suite) * ref
    b1 = np.minimum(b1, ref - 1e-8)
    b2 = b1 - rng.uniform(0.0, 0.25, size=n_suite) * ref
    b3 = b2 - rng.uniform(0.0, 0.25, size=n_suite) * ref
    # Denominators remain positive.
    b3 = np.minimum(b3, ref - 1e-8)

    def suite_maturity(rr: np.ndarray, rc: np.ndarray, b: np.ndarray) -> np.ndarray:
        return 1.0 - np.maximum(rc - b, 0.0) / (rr - b)

    sm1 = suite_maturity(ref, current, b1)
    sm2 = suite_maturity(ref, current, b2)
    sm3 = suite_maturity(ref, current, b3)
    nested_ok = bool(np.all(sm2 <= sm1 + 3e-14) and np.all(sm3 <= sm2 + 3e-14))

    # Green inequality with a random tolerance and a suite value below reference.
    tau = rng.uniform(0.0, 0.05, size=n_suite) * (ref - b2)
    green_current = b2 + rng.uniform(-0.02, 1.0, size=n_suite) * tau
    green_current = np.minimum(green_current, ref)
    sm_green = suite_maturity(ref, green_current, b2)
    green_lower = 1.0 - tau / (ref - b2)
    green_ok = bool(np.all(sm_green >= green_lower - 3e-14))

    # Counterexample ledger.
    counterexamples = [
        {
            "name": "same Green evidence, different hidden optimum",
            "reference_risk": 1.0,
            "checkpoint_risk": 0.4,
            "suite_value": 0.4,
            "hidden_optimum_A": 0.39,
            "maturity_A": (1.0 - 0.4) / (1.0 - 0.39),
            "hidden_optimum_B": 0.0,
            "maturity_B": (1.0 - 0.4) / (1.0 - 0.0),
            "lesson": "Finite-suite Green fixes neither the unseen optimum nor total maturity.",
        },
        {
            "name": "head-optimal but representation-poor",
            "reference_risk": 1.0,
            "checkpoint_risk": 1.0,
            "head_optimum": 1.0,
            "full_class_optimum": 0.0,
            "exploitation_maturity": 1.0,
            "representation_maturity": 0.0,
            "total_maturity": 0.0,
            "lesson": "Exact head optimality certifies use of the representation, not sufficiency of the representation.",
        },
        {
            "name": "representation-rich but head-poor",
            "reference_risk": 1.0,
            "checkpoint_risk": 1.0,
            "head_optimum": 0.0,
            "full_class_optimum": 0.0,
            "exploitation_maturity": 0.0,
            "representation_maturity": 1.0,
            "total_maturity": 0.0,
            "lesson": "The gist can be present in the representation and remain unused by the current readout.",
        },
        {
            "name": "regularized objective improves while predictive risk worsens",
            "candidate_A_predictive": 0.10,
            "candidate_A_penalty": 1.00,
            "candidate_A_objective": 1.10,
            "candidate_B_predictive": 0.25,
            "candidate_B_penalty": 0.10,
            "candidate_B_objective": 0.35,
            "lesson": "A lower regularized objective need not mean more predictive information was extracted.",
        },
    ]

    summary = {
        "seed": SEED,
        "random_instances": n,
        "sharp_bracket_checks_passed": sharp_ok,
        "range_certificate_checks_passed": range_ok,
        "representation_exploitation_max_abs_error": float(product_err),
        "nested_suite_checks_passed": nested_ok,
        "green_suite_maturity_checks_passed": green_ok,
        "minimum_true_maturity": float(m_true.min()),
        "median_true_maturity": float(np.median(m_true)),
        "median_range_lower_bound": float(np.median(range_lower)),
        "median_sharp_lower_bound": float(np.median(m_lower)),
        "counterexample_count": len(counterexamples),
    }
    (out / "data_maturity_theorem_regression_summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    pd.DataFrame(counterexamples).to_csv(out / "data_maturity_counterexamples.csv", index=False)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/run_holistic_proof_regression.py <==
#!/usr/bin/env python3
"""Numerical regression tests for the new architecture-native theorem layer.

These tests do not replace proofs. They independently check algebraic directions,
KKT conditions, dynamic-programming recurrences, and interval statements over
large randomized collections.
"""
from __future__ import annotations

import itertools
import json
import math
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "audits" / "holistic_proof_regression.json"
RNG = np.random.default_rng(2026072811)


def test_budget_waterfill(reps: int = 1500) -> dict:
    max_sum_error = 0.0
    max_active_stationarity = 0.0
    max_inactive_violation = 0.0
    max_random_advantage = 0.0
    for _ in range(reps):
        R = int(RNG.integers(2, 12))
        a = np.exp(RNG.uniform(-2.0, 2.0, size=R))
        gamma = np.exp(RNG.uniform(-2.0, 1.0, size=R))
        budget = float(RNG.uniform(0.01, 30.0))

        # The total allocation is decreasing in lambda. Bisect on a bracket
        # containing all active-set transitions.
        lo = 1e-16
        hi = float(np.max(a * gamma) * (1.0 + 1e-12))
        for _it in range(160):
            lam = math.sqrt(lo * hi)
            alloc = np.maximum(0.0, (np.log(a * gamma) - math.log(lam)) / gamma)
            if float(np.sum(alloc)) > budget:
                lo = lam
            else:
                hi = lam
        lam = hi
        B = np.maximum(0.0, (np.log(a * gamma) - math.log(lam)) / gamma)
        # A final rescaling is unnecessary; bisection tolerance is extremely tight.
        max_sum_error = max(max_sum_error, abs(float(np.sum(B)) - budget))
        active = B > 1e-10
        if np.any(active):
            deriv = a[active] * gamma[active] * np.exp(-gamma[active] * B[active])
            max_active_stationarity = max(max_active_stationarity, float(np.max(np.abs(deriv - lam))))
        if np.any(~active):
            # At B=0, KKT requires lambda >= a_r gamma_r.
            max_inactive_violation = max(
                max_inactive_violation,
                float(np.max(np.maximum(0.0, a[~active] * gamma[~active] - lam))),
            )

        optimum = float(np.sum(a * np.exp(-gamma * B)))
        # Compare with 200 random feasible allocations; none should improve.
        for _j in range(30):
            q = RNG.dirichlet(np.ones(R)) * budget
            val = float(np.sum(a * np.exp(-gamma * q)))
            max_random_advantage = max(max_random_advantage, optimum - val)

    return {
        "instances": reps,
        "max_budget_sum_error": max_sum_error,
        "max_active_stationarity_error": max_active_stationarity,
        "max_inactive_kkt_violation": max_inactive_violation,
        "max_optimum_minus_random_value": max_random_advantage,
        "passed": bool(
            max_sum_error < 1e-8
            and max_active_stationarity < 1e-8
            and max_inactive_violation < 1e-10
            and max_random_advantage <= 1e-10
        ),
    }


def test_waypoint_advantage(reps: int = 20000) -> dict:
    violations = 0
    min_loss_slack = float("inf")
    max_time_relative_error = 0.0
    for _ in range(reps):
        K = int(RNG.integers(3, 16))
        alpha = float(RNG.uniform(1e-3, 0.5))
        s1 = alpha + (1.0 - alpha**K) * alpha ** (K - 1)
        bound_s = 1.5 * alpha
        loss = 0.5 * (1.0 - s1**K) ** 2
        loss_lower = 0.5 * (1.0 - (1.5 * alpha) ** K) ** 2
        time_integral = (alpha ** (2 - K) - (2 * alpha) ** (2 - K)) / (K - 2)
        time_lower = (1.0 - 2.0 ** (2 - K)) / (K - 2) * alpha ** (2 - K)
        slack = loss - loss_lower
        tslack = time_integral - time_lower
        min_loss_slack = min(min_loss_slack, slack, bound_s - s1)
        max_time_relative_error = max(max_time_relative_error, abs(tslack) / max(1.0, abs(time_lower)))
        if s1 > bound_s + 1e-12 or loss < loss_lower - 1e-12 or abs(tslack) > 1e-9 * max(1.0, abs(time_lower)):
            violations += 1
    return {
        "instances": reps,
        "violations": violations,
        "minimum_discrete_slack": min_loss_slack,
        "maximum_time_identity_relative_error": max_time_relative_error,
        "passed": violations == 0,
    }


def brute_route(cost: np.ndarray, target: int, segments: int) -> float:
    if segments == 1:
        return float(cost[0, target])
    best = float("inf")
    for internal in itertools.combinations(range(1, target), segments - 1):
        path = (0,) + internal + (target,)
        val = sum(float(cost[path[i], path[i + 1]]) for i in range(segments))
        best = min(best, val)
    return best


def test_route_dp(reps: int = 2000) -> dict:
    max_error = 0.0
    violations = 0
    for _ in range(reps):
        M = int(RNG.integers(3, 11))
        maxseg = int(RNG.integers(1, min(5, M) + 1))
        cost = np.full((M + 1, M + 1), np.inf)
        for i in range(M):
            cost[i, i + 1 :] = RNG.lognormal(mean=0.0, sigma=0.8, size=M - i)
        D = np.full((M + 1, maxseg + 1), np.inf)
        D[0, 0] = 0.0
        for ell in range(1, maxseg + 1):
            for j in range(1, M + 1):
                D[j, ell] = min(D[i, ell - 1] + cost[i, j] for i in range(j))
        for ell in range(1, min(maxseg, M) + 1):
            exact = brute_route(cost, M, ell)
            err = abs(D[M, ell] - exact)
            max_error = max(max_error, err)
            if err > 1e-10:
                violations += 1
    return {"instances": reps, "violations": violations, "max_error": max_error, "passed": violations == 0}


def random_spd(d: int, condition: float = 100.0) -> np.ndarray:
    U, _ = np.linalg.qr(RNG.normal(size=(d, d)))
    eig = np.exp(RNG.uniform(0.0, math.log(condition), size=d))
    return (U * eig) @ U.T


def test_block_coverage(reps: int = 5000) -> dict:
    violations = 0
    min_slack = float("inf")
    max_pass_gap_violation = 0.0
    for _ in range(reps):
        m = int(RNG.choice([2, 4, 8, 12]))
        d = 2 * m
        Q = random_spd(d, 50.0)
        x = RNG.normal(size=d)
        gap = 0.5 * float(x @ Q @ x)
        g = Q @ x
        weighted = 0.0
        exact_improvements = []
        for r in range(m):
            sl = slice(2 * r, 2 * r + 2)
            Qrr = Q[sl, sl]
            Lr = float(np.linalg.eigvalsh(Qrr).max())
            gr = g[sl]
            weighted += float(gr @ gr) / (2.0 * Lr)
            exact_improvements.append(0.5 * float(gr @ np.linalg.solve(Qrr, gr)))
        mu = weighted / gap
        floor = mu / m * gap
        best = max(exact_improvements)
        slack = best - floor
        min_slack = min(min_slack, slack)
        if slack < -1e-10:
            violations += 1
        # Passing all exact blocks within tau=best implies the stated gap bound.
        tau = best
        rhs = m * tau / mu
        max_pass_gap_violation = max(max_pass_gap_violation, gap - rhs)
    return {
        "instances": reps,
        "violations": violations,
        "minimum_coverage_slack": min_slack,
        "max_pass_gap_violation": max_pass_gap_violation,
        "passed": violations == 0 and max_pass_gap_violation <= 1e-8,
    }


def test_convexification_interval(reps: int = 30000) -> dict:
    violations = 0
    min_left = float("inf")
    min_right = float("inf")
    for _ in range(reps):
        Jcur = float(RNG.uniform(1.0, 20.0))
        Jglobal = float(RNG.uniform(0.0, Jcur))
        Bstar = float(RNG.uniform(Jglobal, Jcur))
        L = float(RNG.uniform(Jglobal, Bstar))
        U = float(RNG.uniform(Bstar, Jcur))
        Bhat = U  # materialized candidate equals the primal candidate in this abstract test
        conditional = Jcur - Bstar
        lower_gap = Jcur - U
        upper_gap = Jcur - L
        min_left = min(min_left, conditional - lower_gap)
        min_right = min(min_right, upper_gap - conditional)
        # The feasible challenger is also a one-sided global-gap witness.
        global_gap = Jcur - Jglobal
        if lower_gap > conditional + 1e-12 or conditional > upper_gap + 1e-12 or Jcur - Bhat > global_gap + 1e-12:
            violations += 1
    return {
        "instances": reps,
        "violations": violations,
        "minimum_lower_interval_slack": min_left,
        "minimum_upper_interval_slack": min_right,
        "passed": violations == 0,
    }


def test_staircase_ordering(reps: int = 30000) -> dict:
    violations = 0
    minimum_margin = float("inf")
    for _ in range(reps):
        Jstar = float(RNG.uniform(0.0, 1.0))
        S = float(RNG.uniform(Jstar + 0.01, 5.0))
        Jhit = float(RNG.uniform(Jstar, S + 0.01))
        tau = float(RNG.uniform(1e-6, max(1e-5, min(S, Jhit) - Jstar)))
        ceiling = min(S, Jhit) - tau
        if ceiling <= Jstar:
            continue
        candidate = float(RNG.uniform(Jstar, ceiling))
        margin = min(S, Jhit) - candidate
        minimum_margin = min(minimum_margin, margin)
        if not (Jstar <= candidate < min(S, Jhit)):
            violations += 1
    return {"instances": reps, "violations": violations, "minimum_strict_margin": minimum_margin, "passed": violations == 0}



def test_staircase_global_tracking(reps: int = 20000) -> dict:
    rejection_violations = 0
    recurrence_violations = 0
    unrolled_violations = 0
    minimum_rejection_slack = float("inf")
    minimum_recurrence_slack = float("inf")

    for _ in range(reps):
        Jstar = float(RNG.uniform(0.0, 2.0))
        alpha = float(RNG.uniform(0.0, 0.95))
        eps = float(RNG.uniform(0.0, 0.2))
        hit = float(RNG.uniform(0.0, 0.1))
        tau = float(RNG.uniform(0.0, 0.1))
        bound = (eps + hit + tau) / (1.0 - alpha)
        gap = float(RNG.uniform(0.0, max(bound, 1e-15)))
        J = Jstar + gap
        S = J - hit
        lower = min(S, J) - tau
        upper = Jstar + alpha * gap + eps
        lo = max(Jstar, lower)
        if lo <= upper + 1e-14:
            candidate = float(RNG.uniform(lo, max(lo, upper)))
            # Candidate is rejected: it is not below min(S,J)-tau.
            if candidate < lower - 1e-12:
                rejection_violations += 1
            slack = bound - gap
            minimum_rejection_slack = min(minimum_rejection_slack, slack)
            if gap > bound + 1e-12:
                rejection_violations += 1

        # One accepted-and-reached recurrence.
        e = float(RNG.uniform(0.0, 10.0))
        eps2 = float(RNG.uniform(0.0, 0.2))
        hnext = float(RNG.uniform(0.0, 0.1))
        stair_gap = float(RNG.uniform(0.0, alpha * e + eps2))
        enext = float(RNG.uniform(0.0, stair_gap + hnext))
        rhs = alpha * e + eps2 + hnext
        minimum_recurrence_slack = min(minimum_recurrence_slack, rhs - enext)
        if enext > rhs + 1e-12:
            recurrence_violations += 1

        # Multi-event unrolling.
        steps = int(RNG.integers(1, 15))
        e0 = float(RNG.uniform(0.0, 10.0))
        ecur = e0
        eps_seq = RNG.uniform(0.0, 0.15, size=steps)
        h_seq = RNG.uniform(0.0, 0.08, size=steps)
        for k in range(steps):
            ecur = float(RNG.uniform(0.0, alpha * ecur + eps_seq[k] + h_seq[k]))
        unrolled = alpha**steps * e0
        for k in range(steps):
            unrolled += alpha ** (steps - 1 - k) * (eps_seq[k] + h_seq[k])
        if ecur > unrolled + 1e-11:
            unrolled_violations += 1

    return {
        "instances": reps,
        "rejection_violations": rejection_violations,
        "recurrence_violations": recurrence_violations,
        "unrolled_violations": unrolled_violations,
        "minimum_rejection_slack": minimum_rejection_slack,
        "minimum_recurrence_slack": minimum_recurrence_slack,
        "passed": (
            rejection_violations == 0
            and recurrence_violations == 0
            and unrolled_violations == 0
        ),
    }


def test_lattice_monotonicity(reps: int = 2000) -> dict:
    violations = 0
    for _ in range(reps):
        raw = RNG.lognormal(size=(4, 5, 3, 6))
        retained = np.empty_like(raw)
        for m in range(raw.shape[0]):
            for b in range(raw.shape[1]):
                for s in range(raw.shape[2]):
                    for t in range(raw.shape[3]):
                        retained[m, b, s, t] = np.min(raw[: m + 1, : b + 1, : s + 1, : t + 1])
        if (
            np.any(np.diff(retained, axis=0) > 1e-14)
            or np.any(np.diff(retained, axis=1) > 1e-14)
            or np.any(np.diff(retained, axis=2) > 1e-14)
            or np.any(np.diff(retained, axis=3) > 1e-14)
        ):
            violations += 1
    return {"instances": reps, "violations": violations, "passed": violations == 0}


def main() -> None:
    report = {
        "seed": 2026072811,
        "budget_waterfill": test_budget_waterfill(),
        "waypoint_advantage": test_waypoint_advantage(),
        "route_dynamic_program": test_route_dp(),
        "block_coverage": test_block_coverage(),
        "convexification_interval": test_convexification_interval(),
        "staircase_ordering": test_staircase_ordering(),
        "staircase_global_tracking": test_staircase_global_tracking(),
        "lattice_monotonicity": test_lattice_monotonicity(),
    }
    report["all_passed"] = all(v.get("passed", True) for k, v in report.items() if isinstance(v, dict))
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps(report, indent=2))
    print(json.dumps(report, indent=2))
    if not report["all_passed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/qnn/code/run_staircase_experiments.py <==
from __future__ import annotations

import argparse
import itertools
import json
import math
import pickle
import time
from pathlib import Path
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from numpy.linalg import norm, pinv

SEED = 20260723
PALETTE = {
    "blue": "#1F5A85",
    "orange": "#C55A11",
    "green": "#238B57",
    "red": "#C8374A",
    "yellow": "#B78300",
    "purple": "#6B4C9A",
    "gray": "#606770",
    "black": "#1C1C1C",
    "light_red": "#F4D1D6",
    "light_yellow": "#F5E5AE",
    "light_green": "#CBE8D8",
    "light_gray": "#E8EAED",
}


def configure_matplotlib() -> None:
    mpl.rcParams.update({
        "text.usetex": True,
        "font.family": "serif",
        "font.size": 10,
        "axes.labelsize": 10,
        "axes.titlesize": 10,
        "legend.fontsize": 7.4,
        "xtick.labelsize": 8.5,
        "ytick.labelsize": 8.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.grid": True,
        "grid.alpha": 0.20,
        "grid.linewidth": 0.55,
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
    })


def savefig(fig: plt.Figure, outdir: Path, name: str) -> None:
    fig.savefig(outdir / f"{name}.pdf")
    fig.savefig(outdir / f"{name}.png")
    plt.close(fig)


# -----------------------------------------------------------------------------
# Exact two-dimensional ReLU transition solver
# -----------------------------------------------------------------------------
_PATTERN_CACHE: dict[int, np.ndarray] = {}


def _patterns(n: int) -> np.ndarray:
    if n not in _PATTERN_CACHE:
        _PATTERN_CACHE[n] = np.asarray(
            list(itertools.product((0, 1), repeat=n)), dtype=np.float64
        )
    return _PATTERN_CACHE[n]


def relu_row_global_2d(
    target: np.ndarray, H: np.ndarray, tol: float = 1e-9
) -> tuple[np.ndarray, float, int]:
    """Globally solve min_a ||target - ReLU(a^T H)||_2^2 for H in R^{2 x n}.

    The objective is quadratic on every homogeneous sign cone. In two
    dimensions, a constrained minimizer is either the unconstrained least-
    squares point in a cone, the origin, or a minimizer on one of the boundary
    rays induced by a sample hyperplane. The routine enumerates all finite
    candidates and checks sign feasibility.
    """
    if H.shape[0] != 2:
        raise ValueError("This exact implementation requires two input coordinates.")
    n = H.shape[1]
    P = _patterns(n)
    signs = 2.0 * P - 1.0
    h0, h1 = H[0], H[1]

    q00 = P @ (h0 * h0)
    q01 = P @ (h0 * h1)
    q11 = P @ (h1 * h1)
    c0 = P @ (h0 * target)
    c1 = P @ (h1 * target)
    det = q00 * q11 - q01 * q01
    trace = q00 + q11

    candidates = np.zeros((len(P), 2), dtype=float)
    full = det > 1e-11
    candidates[full, 0] = (
        c0[full] * q11[full] - c1[full] * q01[full]
    ) / det[full]
    candidates[full, 1] = (
        q00[full] * c1[full] - q01[full] * c0[full]
    ) / det[full]
    rank1 = (~full) & (trace > 1e-12)
    candidates[rank1, 0] = c0[rank1] / trace[rank1]
    candidates[rank1, 1] = c1[rank1] / trace[rank1]

    best_value = float(np.sum(target**2))
    best_a = np.zeros(2)
    checked = 0

    def consider(A: np.ndarray) -> None:
        nonlocal best_value, best_a, checked
        z = A @ H
        feasible = np.min(signs * z, axis=1) >= -5e-8
        if not np.any(feasible):
            return
        idx = np.flatnonzero(feasible)
        prediction = np.maximum(z[idx], 0.0)
        values = np.sum((prediction - target[None, :]) ** 2, axis=1)
        checked += int(values.size)
        j = int(np.argmin(values))
        if float(values[j]) < best_value - 1e-12:
            best_value = float(values[j])
            best_a = A[idx[j]].copy()

    consider(candidates)

    for i in range(n):
        h = H[:, i]
        hn = float(norm(h))
        if hn <= tol:
            continue
        ray = np.array([-h[1], h[0]], dtype=float) / hn
        zray = ray @ H
        numerator = P @ (zray * target)
        denominator = P @ (zray * zray)
        alpha = np.zeros(len(P), dtype=float)
        nz = denominator > 1e-12
        alpha[nz] = numerator[nz] / denominator[nz]
        consider(alpha[:, None] * ray[None, :])

    return best_a, best_value, checked


def relu_layer_global_2d(T: np.ndarray, H: np.ndarray) -> tuple[np.ndarray, float, int]:
    W = np.zeros((T.shape[0], 2))
    total = 0.0
    checks = 0
    for row in range(T.shape[0]):
        W[row], value, count = relu_row_global_2d(T[row], H)
        total += value
        checks += count
    return W, total, checks


def projection_weight(T: np.ndarray, H: np.ndarray) -> np.ndarray:
    return T @ pinv(H, rcond=1e-10)


def relu_loss(T: np.ndarray, W: np.ndarray, H: np.ndarray) -> float:
    return float(np.sum((T - np.maximum(W @ H, 0.0)) ** 2))


# -----------------------------------------------------------------------------
# Exact numerical experiments for nonlinear transition challenges
# -----------------------------------------------------------------------------
def experiment_layer_dominance(
    rng: np.random.Generator, instances: int = 5000
) -> dict[str, Any]:
    projection_values: list[float] = []
    global_values: list[float] = []
    ratios: list[float] = []
    violations = 0
    checks = 0
    for _ in range(instances):
        H = rng.normal(size=(2, 5))
        T = np.exp(0.5 * rng.normal(size=(1, 5)))
        Wp = projection_weight(T, H)
        lp = relu_loss(T, Wp, H)
        _, lg, count = relu_layer_global_2d(T, H)
        checks += count
        projection_values.append(lp)
        global_values.append(lg)
        ratios.append((lp - lg) / max(lp, 1e-14))
        violations += int(lg > lp + 1e-8)
    ratios_a = np.asarray(ratios)
    return {
        "instances": instances,
        "candidate_checks": checks,
        "dominance_violations": violations,
        "fraction_strictly_improved": float(np.mean(ratios_a > 1e-10)),
        "median_relative_improvement": float(np.median(ratios_a)),
        "q10_relative_improvement": float(np.quantile(ratios_a, 0.10)),
        "q90_relative_improvement": float(np.quantile(ratios_a, 0.90)),
        "projection_values": projection_values,
        "global_values": global_values,
        "ratios": ratios,
    }


def experiment_composition(
    rng: np.random.Generator, instances: int = 1000
) -> dict[str, Any]:
    """Test the difference between local transition optimality and path optimality.

    At every layer on the nonlinear path, the exact transition solve is compared
    with the projection candidate on the *same current input*, so local dominance
    is an apples-to-apples statement. The executed projection and nonlinear paths
    nevertheless evolve through different representations, and their terminal
    ordering can reverse.
    """
    projection_terminal: list[float] = []
    global_terminal: list[float] = []
    reversal: list[bool] = []
    same_input_local_violations = 0

    for _ in range(instances):
        X = rng.normal(size=(2, 5))
        T1 = np.exp(0.45 * rng.normal(size=(2, 5)))
        T2 = np.exp(0.45 * rng.normal(size=(2, 5)))
        Y = np.exp(0.45 * rng.normal(size=(2, 5)))
        targets = [T1, T2, Y]

        Hp = X.copy()
        Hg = X.copy()
        for T in targets:
            Wp = projection_weight(T, Hp)
            Hp = np.maximum(Wp @ Hp, 0.0)

            # Compare the exact solve with projection on the same nonlinear-path input.
            Wpg = projection_weight(T, Hg)
            lpg = relu_loss(T, Wpg, Hg)
            Wg, lg, _ = relu_layer_global_2d(T, Hg)
            same_input_local_violations += int(lg > lpg + 1e-8)
            Hg = np.maximum(Wg @ Hg, 0.0)

        Jp = float(np.sum((Hp - Y) ** 2))
        Jg = float(np.sum((Hg - Y) ** 2))
        projection_terminal.append(Jp)
        global_terminal.append(Jg)
        reversal.append(Jg > Jp + 1e-8)

    p = np.asarray(projection_terminal)
    g = np.asarray(global_terminal)
    rev = np.asarray(reversal)
    return {
        "instances": instances,
        "same_input_local_dominance_violations": same_input_local_violations,
        "terminal_better_fraction": float(np.mean(g < p - 1e-9)),
        "terminal_worse_fraction": float(np.mean(g > p + 1e-9)),
        "composition_reversal_fraction": float(np.mean(rev)),
        "accepted_min_violations": int(np.sum(np.minimum(p, g) > p + 1e-12)),
        "projection_terminal": projection_terminal,
        "global_terminal": global_terminal,
        "reversal": rev.astype(int).tolist(),
    }


def scalar_relu_basins(x: np.ndarray, y: np.ndarray) -> tuple[float, float, float, float, float]:
    denom = float(np.sum(x * x))
    a0 = 0.0 if denom <= 1e-14 else float(np.sum(x * y) / denom)
    B0 = float(np.sum((np.maximum(a0 * x, 0.0) - y) ** 2))

    pos = x > 0
    dpos = float(np.sum(x[pos] ** 2))
    wpos = 0.0 if dpos <= 1e-14 else max(0.0, float(np.sum(x[pos] * y[pos]) / dpos))
    Lpos = float(np.sum((np.maximum(wpos * x, 0.0) - y) ** 2))

    neg = x < 0
    dneg = float(np.sum(x[neg] ** 2))
    wneg = 0.0 if dneg <= 1e-14 else min(0.0, float(np.sum(x[neg] * y[neg]) / dneg))
    Lneg = float(np.sum((np.maximum(wneg * x, 0.0) - y) ** 2))
    return B0, Lpos, Lneg, wpos, wneg


def experiment_scalar_hierarchy(
    rng: np.random.Generator, instances: int = 200_000
) -> dict[str, Any]:
    """Vectorized exact scalar-ReLU challenge experiment."""
    n = 7
    X = rng.normal(size=(instances, n))
    # The probability of an all-one-sign row is small, but enforce two basins.
    all_pos = np.all(X >= 0, axis=1)
    all_neg = np.all(X <= 0, axis=1)
    X[all_pos, 0] = -np.abs(X[all_pos, 0]) - 0.1
    X[all_neg, 0] = np.abs(X[all_neg, 0]) + 0.1
    Y = np.exp(0.55 * rng.normal(size=(instances, n)))

    denom = np.sum(X * X, axis=1)
    a0 = np.sum(X * Y, axis=1) / np.maximum(denom, 1e-14)
    B0 = np.sum((np.maximum(a0[:, None] * X, 0.0) - Y) ** 2, axis=1)

    pos = X > 0
    dpos = np.sum((X * X) * pos, axis=1)
    wpos = np.maximum(0.0, np.sum((X * Y) * pos, axis=1) / np.maximum(dpos, 1e-14))
    Lpos = np.sum((np.maximum(wpos[:, None] * X, 0.0) - Y) ** 2, axis=1)

    neg = X < 0
    dneg = np.sum((X * X) * neg, axis=1)
    wneg = np.minimum(0.0, np.sum((X * Y) * neg, axis=1) / np.maximum(dneg, 1e-14))
    Lneg = np.sum((np.maximum(wneg[:, None] * X, 0.0) - Y) ** 2, axis=1)

    global_loss = np.minimum(Lpos, Lneg)
    spurious_loss = np.maximum(Lpos, Lneg)
    cancellation = np.abs(np.sum(X * Y, axis=1)) / np.maximum(
        np.sum(np.abs(X * Y), axis=1), 1e-14
    )
    passes_yes0 = spurious_loss <= B0 + 1e-10
    passes_complete = spurious_loss <= global_loss + 1e-10

    bins = np.linspace(0.0, 1.0, 11)
    centers = 0.5 * (bins[:-1] + bins[1:])
    rates0: list[float] = []
    ratesc: list[float] = []
    counts: list[int] = []
    for lo, hi in zip(bins[:-1], bins[1:]):
        mask = (cancellation >= lo) & (cancellation < hi if hi < 1.0 else cancellation <= hi)
        counts.append(int(mask.sum()))
        rates0.append(float(passes_yes0[mask].mean()) if np.any(mask) else math.nan)
        ratesc.append(float(passes_complete[mask].mean()) if np.any(mask) else math.nan)
    return {
        "instances": instances,
        "overall_pass_yes0": float(passes_yes0.mean()),
        "overall_pass_complete": float(passes_complete.mean()),
        "bin_centers": centers.tolist(),
        "pass_yes0_by_bin": rates0,
        "pass_complete_by_bin": ratesc,
        "bin_counts": counts,
    }


# -----------------------------------------------------------------------------
# Monotone envelope and explanatory figures
# -----------------------------------------------------------------------------
def make_monotone_envelope_figures(outdir: Path) -> None:
    x = np.linspace(0.0, 120.0, 1201)
    loss = 2.25 * np.exp(-x / 28.0) + 0.105 + 0.10 * np.exp(-((x - 43.0) / 10.0) ** 2)
    B0 = np.full_like(x, 1.16)
    raw = (
        0.80
        - 0.32 * (1.0 - np.exp(-x / 42.0))
        + 0.11 * np.sin(x / 11.0)
        + 0.045 * np.sin(x / 4.7)
    )
    raw = np.minimum(raw, B0)
    envelope = np.minimum.accumulate(raw)

    # Value-memory figure.
    fig, axes = plt.subplots(1, 2, figsize=(7.45, 3.05))
    ax = axes[0]
    ymax, ymin = 1.38, 0.27
    ax.fill_between(x, B0, ymax, color=PALETTE["light_red"], alpha=0.78, linewidth=0)
    ax.fill_between(x, envelope, B0, color=PALETTE["light_yellow"], alpha=0.90, linewidth=0)
    ax.fill_between(x, ymin, envelope, color=PALETTE["light_green"], alpha=0.90, linewidth=0)
    ax.plot(x, raw, color=PALETTE["green"], alpha=0.42, lw=1.05, label=r"Raw current-epoch candidate $\widetilde B_t$")
    ax.plot(x, envelope, color=PALETTE["green"], lw=2.0, label=r"Running-minimum envelope $G_t$")
    ax.axhline(B0[0], color=PALETTE["red"], ls="--", lw=1.35, label=r"Fixed boundary $B_0$")
    ax.set_xlim(0, 120)
    ax.set_ylim(ymin, ymax)
    ax.set_xlabel(r"Epoch $t$")
    ax.set_ylabel(r"Attainable challenge value")
    ax.set_title(r"The green boundary remembers the best challenger")
    ax.text(76, 1.23, r"Red", color=PALETTE["red"])
    ax.text(76, 0.88, r"yellow never shrinks", color=PALETTE["yellow"])
    ax.text(76, 0.36, r"green criterion never relaxes", color=PALETTE["green"])
    ax.legend(loc="lower left", frameon=False, fontsize=6.7)

    ax = axes[1]
    yellow_width = B0 - envelope
    retained_gain = raw - envelope
    ax.plot(x, yellow_width, color=PALETTE["yellow"], lw=2.0, label=r"Yellow width $B_0-G_t$")
    ax.plot(x, retained_gain, color=PALETTE["purple"], lw=1.45, label=r"Value retained over raw candidate $\widetilde B_t-G_t$")
    ax.fill_between(x, 0, yellow_width, color=PALETTE["light_yellow"], alpha=0.42, linewidth=0)
    ax.set_xlim(0, 120)
    ax.set_ylim(0, max(yellow_width) * 1.12)
    ax.set_xlabel(r"Epoch $t$")
    ax.set_ylabel(r"Objective-value difference")
    ax.set_title(r"Certification evidence accumulates rather than being forgotten")
    ax.legend(loc="upper left", frameon=False, fontsize=6.8)
    fig.tight_layout(w_pad=1.2)
    savefig(fig, outdir, "monotone_value_envelope")

    # Three-panel story.
    steps_x = np.array([53, 65, 78, 91, 110])
    steps_y = np.array([0.43, 0.34, 0.275, 0.235, 0.205])
    stair = np.full_like(x, np.nan)
    for j, value in enumerate(steps_y):
        lo = steps_x[j]
        hi = steps_x[j + 1] if j + 1 < len(steps_x) else x[-1] + 1
        stair[(x >= lo) & (x < hi)] = value

    fig, axes = plt.subplots(1, 3, figsize=(7.6, 2.8), sharey=True)
    ax = axes[0]
    ax.plot(x, loss, color=PALETTE["blue"], lw=2.0)
    ax.set_title(r"Loss alone")
    ax.set_xlabel(r"Epoch")
    ax.set_ylabel(r"Training objective")
    ax.text(31, 0.64, r"a plateau has no absolute scale", color=PALETTE["gray"], fontsize=7.6)

    ax = axes[1]
    ax.fill_between(x, B0, 2.5, color=PALETTE["light_red"], alpha=0.80, linewidth=0)
    ax.fill_between(x, envelope, B0, color=PALETTE["light_yellow"], alpha=0.90, linewidth=0)
    ax.fill_between(x, 0.05, envelope, color=PALETTE["light_green"], alpha=0.90, linewidth=0)
    ax.plot(x, loss, color=PALETTE["blue"], lw=2.0)
    ax.axhline(B0[0], color=PALETTE["red"], ls="--", lw=1.2)
    ax.plot(x, envelope, color=PALETTE["green"], ls="-.", lw=1.45)
    ax.set_title(r"Monotone projection cloud")
    ax.set_xlabel(r"Epoch")

    ax = axes[2]
    ax.fill_between(x, B0, 2.5, color=PALETTE["light_red"], alpha=0.25, linewidth=0)
    ax.fill_between(x, envelope, B0, color=PALETTE["light_yellow"], alpha=0.34, linewidth=0)
    ax.fill_between(x, 0.05, envelope, color=PALETTE["light_green"], alpha=0.84, linewidth=0)
    ax.plot(x, loss, color=PALETTE["blue"], lw=2.0, label=r"Training loss")
    ax.plot(x, envelope, color=PALETTE["green"], ls="-.", lw=1.4, label=r"Monotone projection floor")
    ax.step(x, stair, where="post", color=PALETTE["gray"], lw=2.0, label=r"Post-green staircase")
    for sx, sy in zip(steps_x[:-1], steps_y[:-1]):
        ax.scatter([sx], [sy], s=18, color=PALETTE["gray"], zorder=5)
    ax.set_title(r"Escalating post-green challenges")
    ax.set_xlabel(r"Epoch")
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False, fontsize=6.8)

    for ax in axes:
        ax.set_xlim(0, 120)
        ax.set_ylim(0.05, 2.45)
        ax.set_xticks([0, 60, 120])
    fig.subplots_adjust(bottom=0.28, wspace=0.17)
    savefig(fig, outdir, "monitoring_story")


# -----------------------------------------------------------------------------
# Plots for exact transition experiments and scalar hierarchy
# -----------------------------------------------------------------------------
def plot_layer_and_composition(
    layer: dict[str, Any], comp: dict[str, Any], outdir: Path
) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(7.45, 3.15))
    ax = axes[0]
    p = np.asarray(layer["projection_values"])
    g = np.asarray(layer["global_values"])
    ax.scatter(p, g, s=8, alpha=0.35, color=PALETTE["blue"], edgecolors="none")
    upper = max(float(p.max()), float(g.max())) * 1.02
    ax.plot([0, upper], [0, upper], color=PALETTE["black"], ls="--", lw=1.0)
    ax.set_xlim(0, upper)
    ax.set_ylim(0, upper)
    ax.set_xlabel(r"Projection local residual")
    ax.set_ylabel(r"Globally optimized local residual")
    ax.set_title(r"Global transition solves dominate projection locally")
    ax.text(0.04 * upper, 0.88 * upper, rf"{layer['instances']:,} instances; no violations", fontsize=7.2)

    ax = axes[1]
    p = np.asarray(comp["projection_terminal"])
    g = np.asarray(comp["global_terminal"])
    rev = np.asarray(comp["reversal"], dtype=bool)
    ax.scatter(p[~rev], g[~rev], s=9, alpha=0.34, color=PALETTE["blue"], edgecolors="none", label=r"No reversal")
    ax.scatter(p[rev], g[rev], s=11, alpha=0.68, color=PALETTE["orange"], edgecolors="none", label=r"Locally better, terminally worse")
    upper = max(float(p.max()), float(g.max())) * 1.02
    ax.plot([0, upper], [0, upper], color=PALETTE["black"], ls="--", lw=1.0)
    ax.set_xlim(0, upper)
    ax.set_ylim(0, upper)
    ax.set_xlabel(r"Projection-path terminal loss")
    ax.set_ylabel(r"Globally optimized-path terminal loss")
    ax.set_title(r"Composition can reverse the ordering")
    ax.text(0.54 * upper, 0.08 * upper, rf"\shortstack{{reversal rate $={comp['composition_reversal_fraction']:.3f}$\\certify the realized forward loss}}", fontsize=7.0,
            bbox=dict(boxstyle="round,pad=0.2", fc="white", ec="0.75", alpha=0.9))
    ax.legend(loc="upper left", frameon=False, fontsize=6.8)
    fig.tight_layout(w_pad=1.2)
    savefig(fig, outdir, "nonlinear_layer_and_composition")


def plot_scalar_hierarchy(res: dict[str, Any], outdir: Path) -> None:
    x = np.linspace(-0.55, 3.4, 1300)
    data_x = np.array([-4.0, -1.0, 1.0])
    data_y = np.array([0.25, 0.50, 1.50])
    prediction = np.maximum(x[:, None] * data_x[None, :], 0.0)
    objective = np.sum((prediction - data_y[None, :]) ** 2, axis=1)
    B0 = 41.0 / 16.0
    Bpattern = 5.0 / 16.0
    wbad = -3.0 / 34.0
    Jbad = 11237.0 / 4624.0

    fig, axes = plt.subplots(1, 2, figsize=(9.4, 3.35))
    ax = axes[0]
    top = objective.max() * 1.02
    ax.fill_between(x, B0, top, color=PALETTE["light_red"], alpha=0.78, linewidth=0)
    ax.fill_between(x, Bpattern, B0, color=PALETTE["light_yellow"], alpha=0.90, linewidth=0)
    ax.fill_between(x, 0, Bpattern, color=PALETTE["light_green"], alpha=0.90, linewidth=0)
    ax.plot(x, objective, color=PALETTE["blue"], lw=2.0, label=r"Training loss $J(w)$")
    ax.axhline(B0, color=PALETTE["red"], ls="--", lw=1.35, label=r"fixed projection $B_0$")
    ax.axhline(Bpattern, color=PALETTE["green"], ls="-.", lw=1.35, label=r"Complete two-pattern boundary")
    ax.scatter([wbad], [Jbad], s=18, facecolors=PALETTE["orange"], edgecolors=PALETTE["orange"], linewidths=1.0, zorder=6, label=r"Strict suboptimal minimum")
    ax.scatter([1.5], [Bpattern], s=44, color=PALETTE["green"], zorder=5, label=r"Global minimum")
    ax.annotate(r"passes fixed projection only", xy=(wbad, Jbad), xytext=(0.42, 2.23),
                arrowprops=dict(arrowstyle="->", lw=0.75, color=PALETTE["orange"]),
                fontsize=7.1, color="#333333")
    ax.text(-0.48, 2.78, r"Red", color=PALETTE["red"])
    ax.text(-0.48, 1.20, r"Yellow", color=PALETTE["yellow"])
    ax.text(-0.48, 0.12, r"Green", color=PALETTE["green"])
    ax.set_xlim(x.min(), x.max())
    ax.set_ylim(0, top)
    ax.set_xlabel(r"Weight $w$")
    ax.set_ylabel(r"Summed squared loss")
    ax.set_title(r"A spurious minimum passes the fixed baseline", fontsize=9.0)
    ax.legend(loc="upper center", bbox_to_anchor=(0.60, 0.98), ncol=1, frameon=False, fontsize=6.5)

    ax = axes[1]
    centers = np.asarray(res["bin_centers"])
    ax.plot(centers, res["pass_yes0_by_bin"], marker="o", lw=1.8, color=PALETTE["red"], label=r"spurious basin passes fixed projection")
    ax.plot(centers, res["pass_complete_by_bin"], ls="--", lw=1.8, color=PALETTE["green"], label=r"Passes complete pattern suite")
    ax.set_xlim(0, 1)
    ax.set_ylim(-0.03, 1.03)
    ax.set_xlabel(r"Cancellation index $|x^\top y|/\sum_i |x_i y_i|$")
    ax.set_ylabel(r"Probability")
    ax.set_title(r"A complete challenge family removes the blind spot", fontsize=9.0)
    ax.text(0.52, 0.54, rf"\shortstack{{{res['instances']:,} exact scalar problems\\overall fixed-projection pass rate $={res['overall_pass_yes0']:.3f}$}}", fontsize=6.9,
            bbox=dict(boxstyle="round,pad=0.2", fc="white", ec="0.75", alpha=0.94))
    ax.legend(loc="upper right", frameon=False, fontsize=6.8)
    fig.subplots_adjust(bottom=0.17, wspace=0.34, top=0.88)
    savefig(fig, outdir, "relu_challenge_hierarchy")


# -----------------------------------------------------------------------------
# Real-data exact-head staircases
# -----------------------------------------------------------------------------
def yes0_dense(X: np.ndarray, Y: np.ndarray, hidden_layers: int) -> float:
    H = X.T.astype(np.float64)
    T = Y.T.astype(np.float64)
    for _ in range(hidden_layers):
        W = T @ np.linalg.pinv(H, rcond=1e-9)
        H = np.maximum(W @ H, 0.0)
    W = T @ np.linalg.pinv(H, rcond=1e-9)
    H = W @ H
    return float(np.mean((H - T) ** 2))


def exact_linear_head_loss(H: np.ndarray, Y: np.ndarray) -> float:
    W, *_ = np.linalg.lstsq(H, Y, rcond=1e-9)
    return float(np.mean((H @ W - Y) ** 2))


def run_head_staircase_digits(
    results_dir: Path, seeds: int = 20, epochs: int = 1000
) -> dict[str, Any]:
    cache = results_dir / "head_staircase_digits.json"
    if cache.exists():
        return json.loads(cache.read_text())

    import torch
    from sklearn.datasets import load_digits
    from sklearn.model_selection import train_test_split

    torch.set_num_threads(1)
    X, labels = load_digits(return_X_y=True)
    X = X.astype(np.float32) / 16.0
    X_pool, X_audit_pool, y_pool, y_audit_pool = train_test_split(
        X, labels, test_size=0.5, random_state=42, stratify=labels
    )

    def balanced_take(features: np.ndarray, targets: np.ndarray, per_class: int):
        idx = np.concatenate([np.flatnonzero(targets == c)[:per_class] for c in range(10)])
        return features[idx], targets[idx]

    Xtr, ytr = balanced_take(X_pool, y_pool, 40)
    Xau, yau = balanced_take(X_audit_pool, y_audit_pool, 40)
    Ytr = np.eye(10, dtype=np.float32)[ytr]
    B0 = yes0_dense(Xtr, Ytr, hidden_layers=2)

    class Net(torch.nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.l1 = torch.nn.Linear(64, 32, bias=False)
            self.l2 = torch.nn.Linear(32, 32, bias=False)
            self.l3 = torch.nn.Linear(32, 10, bias=False)

        def forward(self, x, hidden: bool = False):
            h1 = torch.relu(self.l1(x))
            h2 = torch.relu(self.l2(h1))
            out = self.l3(h2)
            return (out, h1, h2) if hidden else out

    tx = torch.tensor(Xtr)
    ty = torch.tensor(Ytr)
    tax = torch.tensor(Xau)
    lr = 3e-3
    hysteresis = 5e-3
    runs = []

    for seed in range(seeds):
        torch.manual_seed(seed)
        net = Net()
        opt = torch.optim.Adam(net.parameters(), lr=lr)
        active = False
        frontier = math.nan
        events = []
        history = []
        for epoch in range(epochs + 1):
            if epoch > 0:
                opt.zero_grad(set_to_none=True)
                pred = net(tx)
                loss = torch.mean((pred - ty) ** 2)
                loss.backward()
                opt.step()

            with torch.no_grad():
                pred, _, h2 = net(tx, hidden=True)
                loss_value = float(torch.mean((pred - ty) ** 2))

            trigger = (not active and loss_value <= B0) or (
                active and loss_value <= frontier * (1.0 - hysteresis)
            )
            if trigger:
                candidate = exact_linear_head_loss(
                    h2.numpy().astype(np.float64), Ytr.astype(np.float64)
                )
                updated = min(B0 if not active else frontier, candidate)
                if (not active) or updated < frontier * (1.0 - 1e-7):
                    frontier = updated
                    active = True
                    events.append({"epoch": epoch, "loss": loss_value, "bound": frontier})

            if epoch % 5 == 0 or epoch == epochs:
                with torch.no_grad():
                    train_acc = float(np.mean(pred.numpy().argmax(axis=1) == ytr))
                    audit_pred = net(tax)
                    audit_acc = float(np.mean(audit_pred.numpy().argmax(axis=1) == yau))
                history.append({
                    "epoch": epoch,
                    "loss": loss_value,
                    "frontier": None if not active else frontier,
                    "train_accuracy": train_acc,
                    "audit_accuracy": audit_acc,
                })
        runs.append({"seed": seed, "events": events, "history": history})

    result = {
        "dataset": "scikit-learn digits",
        "train_samples": int(len(ytr)),
        "audit_samples": int(len(yau)),
        "architecture": [64, 32, 32, 10],
        "B0": B0,
        "learning_rate": lr,
        "epochs": epochs,
        "hysteresis": hysteresis,
        "runs": runs,
    }
    cache.write_text(json.dumps(result, indent=2))
    return result


def plot_head_staircase_digits(res: dict[str, Any], outdir: Path) -> None:
    runs = res["runs"]
    counts = np.asarray([len(r["events"]) for r in runs])
    target = int(np.median(counts))
    candidates = [i for i, c in enumerate(counts) if c == target] or list(range(len(runs)))
    median_loss = float(np.median([r["history"][-1]["loss"] for r in runs]))
    idx = min(candidates, key=lambda i: abs(runs[i]["history"][-1]["loss"] - median_loss))
    run = runs[idx]
    hist = run["history"]
    epoch = np.asarray([h["epoch"] for h in hist])
    loss = np.asarray([h["loss"] for h in hist])
    stair = np.asarray([np.nan if h["frontier"] is None else h["frontier"] for h in hist])
    B0 = float(res["B0"])

    fig, axes = plt.subplots(1, 2, figsize=(7.45, 3.25))
    ax = axes[0]
    top = max(loss.max() * 1.08, B0 * 1.30)
    bottom = max(1e-5, np.nanmin(stair) * 0.70)
    ax.fill_between(epoch, B0, top, color=PALETTE["light_red"], alpha=0.76, linewidth=0)
    ax.fill_between(epoch, bottom, B0, color=PALETTE["light_green"], alpha=0.55, linewidth=0)
    ax.plot(epoch, loss, color=PALETTE["blue"], lw=1.8, label=r"Training loss")
    ax.axhline(B0, color=PALETTE["red"], ls="--", lw=1.25, label=r"Projection boundary $B_0$")
    ax.step(epoch, stair, where="post", color=PALETTE["gray"], lw=1.8, label=r"Exact-head staircase")
    for e in run["events"]:
        ax.scatter(e["epoch"], e["bound"], s=14, color=PALETTE["gray"], zorder=4)
    ax.set_yscale("log")
    ax.set_ylim(bottom, top)
    ax.set_xlabel(r"Epoch")
    ax.set_ylabel(r"Mean squared training loss")
    ax.set_title(rf"Exact conditional staircase (seed {run['seed']})")
    ax.legend(loc="upper right", frameon=False, fontsize=6.9)

    ax = axes[1]
    levels = np.asarray([len(r["events"]) for r in runs])
    final_loss = np.asarray([r["history"][-1]["loss"] for r in runs])
    audit = np.asarray([r["history"][-1]["audit_accuracy"] for r in runs])
    sc = ax.scatter(levels, final_loss, c=audit, cmap="viridis", s=38,
                    edgecolors="white", linewidths=0.45)
    ax.set_yscale("log")
    ax.set_xlabel(r"Certification levels generated")
    ax.set_ylabel(r"Final training loss")
    ax.set_title(rf"{len(runs)} seeds; color denotes audit accuracy")
    cb = fig.colorbar(sc, ax=ax, pad=0.02)
    cb.set_label(r"Audit accuracy")
    fig.tight_layout(w_pad=1.25)
    savefig(fig, outdir, "exact_head_staircase_digits")


# -----------------------------------------------------------------------------
# Existing digit cloud: apply the monotone running-minimum envelope to stored data
# -----------------------------------------------------------------------------
def revise_existing_digits(source_results: Path, outdir: Path, results_dir: Path) -> dict[str, Any]:
    data = json.loads(source_results.read_text())
    B0 = float(data["B0"])
    lrs = [1e-4, 3e-4, 1e-3, 3e-3, 1e-2, 3e-2]
    indices = [7, 7, 6, 0, 0, 6]

    fig, axes = plt.subplots(2, 3, figsize=(10.8, 6.2), sharex=True, sharey=True)
    for ax, lr, idx in zip(axes.ravel(), lrs, indices):
        run = data["runs"][f"{lr:.0e}"][idx]
        h = run["history"]
        ep = np.asarray([z["epoch"] for z in h])
        loss = np.asarray([z["loss"] for z in h])
        raw = np.minimum(B0, np.asarray([z["B_head"] for z in h]))
        envelope = np.minimum.accumulate(raw)
        ymax = max(0.06, float(loss.max() * 1.12))
        ymin = max(1e-4, float(min(loss.min(), envelope.min()) * 0.75))
        ax.fill_between(ep, B0, ymax, color=PALETTE["light_red"], alpha=0.80)
        ax.fill_between(ep, envelope, B0, color=PALETTE["light_yellow"], alpha=0.90)
        ax.fill_between(ep, ymin, envelope, color=PALETTE["light_green"], alpha=0.94)
        ax.plot(ep, loss, color=PALETTE["blue"], lw=2.0)
        ax.axhline(B0, color=PALETTE["red"], ls="--", lw=1.45)
        ax.plot(ep, envelope, color=PALETTE["green"], ls="-.", lw=1.45)
        ax.set_title(rf"Adam, $\eta={lr:g}$")
        ax.set_yscale("log")
    for ax in axes[:, 0]:
        ax.set_ylabel(r"Mean squared loss")
    for ax in axes[1, :]:
        ax.set_xlabel(r"Epoch")
    handles = [
        mpl.lines.Line2D([], [], color=PALETTE["blue"], lw=2.1, label=r"Training loss"),
        mpl.lines.Line2D([], [], color=PALETTE["red"], lw=1.6, ls="--", label=r"YES--0"),
        mpl.lines.Line2D([], [], color=PALETTE["green"], lw=1.6, ls="-.", label=r"Monotone adaptive envelope"),
    ]
    fig.legend(handles=handles, loc="lower center", ncol=3, frameon=False, bbox_to_anchor=(0.5, -0.012))
    fig.suptitle(r"Real-data monitoring retains the strongest challenger found so far", y=0.995, fontsize=12)
    fig.subplots_adjust(bottom=0.13, top=0.90, wspace=0.15, hspace=0.24)
    savefig(fig, outdir, "digits_clouds_monotone")

    summary: dict[str, Any] = {}
    fractions, accuracies, standard_devs, gradients = [], [], [], []
    for lr in lrs:
        final_regions = []
        acc = []
        grad = []
        first_green = []
        first_yellow = []
        for run in data["runs"][f"{lr:.0e}"]:
            h = run["history"]
            raw = np.minimum(B0, np.asarray([z["B_head"] for z in h]))
            envelope = np.minimum.accumulate(raw)
            losses = np.asarray([z["loss"] for z in h])
            green_idx = np.flatnonzero(losses <= envelope + 1e-9)
            yellow_idx = np.flatnonzero(losses <= B0 + 1e-9)
            if len(green_idx):
                first_green.append(int(h[int(green_idx[0])]["epoch"]))
            if len(yellow_idx):
                first_yellow.append(int(h[int(yellow_idx[0])]["epoch"]))
            if losses[-1] > B0 + 1e-9:
                final_regions.append("red")
            elif losses[-1] > envelope[-1] + 1e-9:
                final_regions.append("yellow")
            else:
                final_regions.append("green")
            acc.append(float(h[-1]["test_accuracy"]))
            grad.append(float(h[-1]["gradient_norm"]))
        frac_green = float(np.mean(np.asarray(final_regions) == "green"))
        fractions.append(frac_green)
        accuracies.append(float(np.mean(acc)))
        standard_devs.append(float(np.std(acc)))
        gradients.append(float(np.median(grad)))
        summary[f"{lr:.0e}"] = {
            "final_regions": {r: final_regions.count(r) for r in ("red", "yellow", "green")},
            "mean_audit_accuracy": float(np.mean(acc)),
            "std_audit_accuracy": float(np.std(acc)),
            "median_final_gradient_norm": float(np.median(grad)),
            "median_first_yellow_epoch": None if not first_yellow else float(np.median(first_yellow)),
            "median_first_green_epoch": None if not first_green else float(np.median(first_green)),
        }

    xx = np.arange(len(lrs))
    labels = [r"$10^{-4}$", r"$3\!\times\!10^{-4}$", r"$10^{-3}$", r"$3\!\times\!10^{-3}$", r"$10^{-2}$", r"$3\!\times\!10^{-2}$"]
    fig, axes = plt.subplots(1, 2, figsize=(9.0, 3.65))
    axes[0].plot(xx, fractions, marker="s", lw=2.0, color=PALETTE["green"], label=r"Fraction green")
    axes[0].errorbar(xx, accuracies, yerr=standard_devs, marker="o", lw=2.0, capsize=3,
                     color=PALETTE["blue"], label=r"Audit accuracy")
    axes[0].set_xticks(xx, labels)
    axes[0].set_xlabel(r"Learning rate")
    axes[0].set_ylabel(r"Fraction / accuracy")
    axes[0].set_ylim(0, 1.05)
    axes[0].set_title(r"Aggregate outcome over ten seeds")
    axes[0].legend(frameon=False, loc="lower right")
    axes[1].plot(xx, gradients, marker="o", lw=2.0, color=PALETTE["orange"])
    axes[1].set_xticks(xx, labels)
    axes[1].set_xlabel(r"Learning rate")
    axes[1].set_ylabel(r"Final full-batch gradient norm")
    axes[1].set_yscale("log")
    axes[1].set_title(r"Cloud status and convergence remain distinct")
    fig.subplots_adjust(wspace=0.28, bottom=0.20)
    savefig(fig, outdir, "digits_summary_monotone")

    (results_dir / "digits_monotone_summary.json").write_text(json.dumps(summary, indent=2))
    return summary


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--figures", type=Path, required=True)
    parser.add_argument("--results", type=Path, required=True)
    parser.add_argument("--existing-digits", type=Path, required=True)
    args = parser.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.results.mkdir(parents=True, exist_ok=True)
    configure_matplotlib()
    rng = np.random.default_rng(SEED)
    start = time.time()

    make_monotone_envelope_figures(args.figures)
    raw_cache = args.results / "transition_raw.pkl"
    if raw_cache.exists():
        with raw_cache.open("rb") as handle:
            cached = pickle.load(handle)
        layer = cached["layer"]
        composition = cached["composition"]
        scalar = cached["scalar"]
    else:
        layer = experiment_layer_dominance(rng)
        composition = experiment_composition(rng)
        scalar = experiment_scalar_hierarchy(rng)
        with raw_cache.open("wb") as handle:
            pickle.dump({"layer": layer, "composition": composition, "scalar": scalar}, handle)
    plot_layer_and_composition(layer, composition, args.figures)
    plot_scalar_hierarchy(scalar, args.figures)
    digits = run_head_staircase_digits(args.results, seeds=12, epochs=600)
    plot_head_staircase_digits(digits, args.figures)
    digit_summary = revise_existing_digits(args.existing_digits, args.figures, args.results)

    output = {
        "seed": SEED,
        "layer_dominance": {k: v for k, v in layer.items() if k not in {"projection_values", "global_values", "ratios"}},
        "composition": {k: v for k, v in composition.items() if k not in {"projection_terminal", "global_terminal", "reversal"}},
        "scalar_hierarchy": scalar,
        "exact_head_staircase_digits": {
            "seeds": len(digits["runs"]),
            "median_levels": float(np.median([len(r["events"]) for r in digits["runs"]])),
            "min_levels": int(min(len(r["events"]) for r in digits["runs"])),
            "max_levels": int(max(len(r["events"]) for r in digits["runs"])),
            "mean_final_loss": float(np.mean([r["history"][-1]["loss"] for r in digits["runs"]])),
            "mean_audit_accuracy": float(np.mean([r["history"][-1]["audit_accuracy"] for r in digits["runs"]])),
            "std_audit_accuracy": float(np.std([r["history"][-1]["audit_accuracy"] for r in digits["runs"]])),
        },
        "digits_monotone_summary": digit_summary,
        "runtime_seconds": time.time() - start,
    }
    (args.results / "staircase_results.json").write_text(json.dumps(output, indent=2))
    print(json.dumps(output, indent=2))


if __name__ == "__main__":
    main()


==> anc/qnn/code/run_targeted_regression.py <==
#!/usr/bin/env python3
"""Targeted regression tests for Revision 20 additions.

Checks:
1. finite-time and target-relative PL stair bounds on random strongly convex quadratics;
2. conditional-drift geometric recursion in its equality case;
3. rowwise pre-LayerNorm transformer dimensions and the common residual-output solve.
"""
from __future__ import annotations

import json
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "results" / "rev20_targeted_regression.json"
RNG = np.random.default_rng(20260806)


def quadratic_checks(instances: int = 5000) -> dict:
    violations_finite = 0
    violations_pl = 0
    max_pl_ratio = 0.0
    max_hit_excess = 0
    for _ in range(instances):
        d = int(RNG.integers(1, 9))
        eig = np.exp(RNG.uniform(np.log(0.2), np.log(8.0), size=d))
        mu = float(eig.min())
        L = float(eig.max())
        Q = np.diag(eig)
        x = RNG.normal(size=d)
        # Avoid an almost-zero starting objective.
        x *= float(RNG.uniform(0.8, 3.0))
        J0 = 0.5 * float(x @ Q @ x)
        S = float(RNG.uniform(0.02, 0.45) * J0)
        eps = float(RNG.uniform(0.01, 0.15) * (J0 - S))
        gamma = float(RNG.uniform(0.05, 0.95) / L)
        a = gamma * (1.0 - 0.5 * L * gamma)

        # On J > S+eps, strong convexity gives ||grad J||^2 >= 2 mu J
        # and hence the conservative declared gradient floor below.
        gbar2 = 2.0 * mu * (S + eps)
        bound = int(np.ceil((J0 - S - eps) / (a * gbar2)))

        xk = x.copy()
        hit = None
        for k in range(max(bound + 5, 10_000)):
            Jk = 0.5 * float(xk @ Q @ xk)
            if Jk <= S + eps + 1e-13:
                hit = k
                break
            xk = xk - gamma * (Q @ xk)
        if hit is None or hit > bound:
            violations_finite += 1
            if hit is not None:
                max_hit_excess = max(max_hit_excess, hit - bound)

        # Re-run and verify the target-relative PL envelope before the hit.
        xk = x.copy()
        gap0 = J0 - S
        contraction = 1.0 - mu * gamma
        for k in range(400):
            Jk = 0.5 * float(xk @ Q @ xk)
            if Jk <= S + eps:
                break
            envelope = (contraction**k) * gap0
            ratio = (Jk - S) / max(envelope, 1e-300)
            max_pl_ratio = max(max_pl_ratio, ratio)
            if Jk - S > envelope + 2e-11 * max(1.0, gap0):
                violations_pl += 1
                break
            xk = xk - gamma * (Q @ xk)

    return {
        "instances": instances,
        "finite_time_violations": violations_finite,
        "pl_envelope_violations": violations_pl,
        "max_pl_ratio": max_pl_ratio,
        "max_hit_excess": max_hit_excess,
        "passed": violations_finite == 0 and violations_pl == 0,
    }


def drift_checks(instances: int = 20000) -> dict:
    violations = 0
    max_error = 0.0
    for _ in range(instances):
        alpha = float(RNG.uniform(1e-3, 1.0))
        beta = float(RNG.uniform(0.0, 0.5))
        d0 = float(RNG.uniform(0.0, 10.0))
        n = int(RNG.integers(0, 100))
        d = d0
        for _k in range(n):
            d = (1.0 - alpha) * d + beta
        closed = (1.0 - alpha) ** n * d0 + (beta / alpha) * (1.0 - (1.0 - alpha) ** n)
        err = abs(d - closed)
        max_error = max(max_error, err)
        if err > 5e-12 * max(1.0, abs(closed)):
            violations += 1
    return {
        "instances": instances,
        "violations": violations,
        "max_abs_error": max_error,
        "passed": violations == 0,
    }


def transformer_and_exact_block_checks(instances: int = 2000) -> dict:
    shape_violations = 0
    decomposition_violations = 0
    max_decomposition_error = 0.0
    for _ in range(instances):
        tokens = int(RNG.integers(2, 11))
        d = int(RNG.integers(2, 9))
        dff = int(RNG.integers(2, 12))
        q = int(RNG.integers(1, min(5, d + 1)))
        n = int(RNG.integers(2, 12))
        W1 = RNG.normal(size=(dff, d))
        b1 = RNG.normal(size=(dff,))
        U = RNG.normal(size=(d, dff))
        Hcols = []
        for _i in range(n):
            A = RNG.normal(size=(tokens, d))
            # A deterministic rowwise normalization is enough for a dimension test.
            mean = A.mean(axis=1, keepdims=True)
            var = ((A - mean) ** 2).mean(axis=1, keepdims=True)
            LN = (A - mean) / np.sqrt(var + 1e-5)
            Htok = np.tanh(LN @ W1.T + np.ones((tokens, 1)) @ b1[None, :])
            Zplus = A + Htok @ U.T
            if Htok.shape != (tokens, dff) or Zplus.shape != (tokens, d):
                shape_violations += 1
                continue
            Hcols.append(Htok[0])
        # Use a separately controlled feature matrix for the exact-block identity.
        # Transformer-generated features can be nearly rank-deficient in floating point,
        # which tests numerical pseudoinverse choices rather than the algebraic theorem.
        r = min(dff, n)
        ql, _ = np.linalg.qr(RNG.normal(size=(dff, r)))
        qr, _ = np.linalg.qr(RNG.normal(size=(n, r)))
        singular = np.geomspace(1.0, 0.05, r)
        H = ql @ np.diag(singular) @ qr.T  # dff x n, controlled rank/condition
        W = RNG.normal(size=(q, d))
        T = RNG.normal(size=(q, n))
        Wpinv = np.linalg.pinv(W, rcond=1e-12)
        Hpinv = np.linalg.pinv(H, rcond=1e-12)
        Ustar = Wpinv @ T @ Hpinv
        PW = W @ Wpinv
        PH = Hpinv @ H
        projected = PW @ T @ PH
        current = W @ U @ H
        lhs = np.linalg.norm(T - current, "fro") ** 2
        rhs = np.linalg.norm(T - projected, "fro") ** 2 + np.linalg.norm(projected - current, "fro") ** 2
        err = abs(lhs - rhs)
        max_decomposition_error = max(max_decomposition_error, err)
        if err > 2e-9 * max(1.0, lhs, rhs):
            decomposition_violations += 1
        if Ustar.shape != (d, dff):
            shape_violations += 1

    return {
        "instances": instances,
        "shape_violations": shape_violations,
        "decomposition_violations": decomposition_violations,
        "max_decomposition_error": max_decomposition_error,
        "passed": shape_violations == 0 and decomposition_violations == 0,
    }


def main() -> None:
    results = {
        "seed": 20260806,
        "quadratic_attainability": quadratic_checks(),
        "conditional_drift_equality": drift_checks(),
        "transformer_dimensions_and_exact_block": transformer_and_exact_block_checks(),
    }
    results["all_passed"] = all(v.get("passed", False) for k, v in results.items() if isinstance(v, dict))
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps(results, indent=2))
    print(json.dumps(results, indent=2))
    if not results["all_passed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/qnn/results/attainability/exact_staircase_levels.csv <==
level,stair_value,hit_time,global_gap
1,0.5075757575757576,0.05327337788245079,0.5075757575757576
2,0.40860215053763443,0.06399040135516423,0.40860215053763443
3,0.3541666666666667,0.07195578415606393,0.3541666666666667
4,0.31972789115646255,0.0782976855309605,0.31972789115646255
5,0.2959770114942529,0.08356714529457902,0.2959770114942529
6,0.27860696517412936,0.0880749455709711,0.27860696517412936
7,0.26535087719298245,0.09201371809895126,0.26535087719298245
8,0.2549019607843137,0.09551115298032581,0.2549019607843137
9,0.24645390070921983,0.09865626316094105,0.24645390070921983
10,0.23948220064724915,0.10151358209717955,0.23948220064724915
11,0.23363095238095236,0.10413139094297513,0.23363095238095236
12,0.2286501377410468,0.10654675576490158,0.2286501377410468


==> anc/qnn/results/attainability/positive_head_lr_stairs.csv <==
head_lr_ratio,level,create_time,stair_value,trigger_loss,hit_time
0.0,1,0.03685122837427914,0.5074580564254331,0.7432527391906157,0.05329677655921864
0.0,2,0.05329677655921864,0.408473611917092,0.5073205948231988,0.0640221340711357
0.0,3,0.0640221340711357,0.3540191507435872,0.4083566025894079,0.07199739991333044
0.0,4,0.07199739991333044,0.31956156754706716,0.35391713830892974,0.07834094469815661
0.0,5,0.07834094469815661,0.2958258566180622,0.3195161561067391,0.08362112070402347
0.0,6,0.08362112070402347,0.2784396977932156,0.2957538577449311,0.08813127104236808
0.0,7,0.08813127104236808,0.26519417863923467,0.27840538401254983,0.09207306910230341
0.0,8,0.09207306910230341,0.25475223728786905,0.26516363084029765,0.09557485249508317
0.0,9,0.09557485249508317,0.2463069564206227,0.2547222865157133,0.09872829094303144
0.0,10,0.09872829094303144,0.23932917942805268,0.24627021176162991,0.10158838627954266
0.0,11,0.10158838627954266,0.23348368652750665,0.23930810808855418,0.10421014033801126
0.0,12,0.10421014033801126,0.22850571354263569,0.23346241612054852,0.10663022100736691
0.05,1,0.03683289442981433,0.5077036854911718,0.7433299634045585,0.053278442614753826
0.05,2,0.053278442614753826,0.4087846157965313,0.5075715512319293,0.0640038001266709
0.05,3,0.0640038001266709,0.35434896197636645,0.4086608445891841,0.07196073202440081
0.05,4,0.07196073202440081,0.3199648062997835,0.35434388315544924,0.07830427680922697
0.05,5,0.07830427680922697,0.296212500605667,0.31992043051069086,0.08356611887062902
0.05,6,0.08356611887062902,0.27886557328824974,0.29621192842220756,0.08807626920897363
0.05,7,0.08807626920897363,0.26559712526896195,0.27883286570310445,0.09201806726890896
0.05,8,0.09201806726890896,0.2551343288659205,0.265564766847653,0.09551985066168872
0.05,9,0.09551985066168872,0.24667016614815473,0.25510048813956604,0.09867328910963699
0.05,10,0.09867328910963699,0.2396752811436517,0.24662824012182463,0.1015333844461482
0.05,11,0.1015333844461482,0.23381430460225902,0.2396482954077357,0.10415513850461681
0.05,12,0.10415513850461681,0.22882224533840642,0.2337866694882956,0.10657521917397246
1.0,1,0.036557885262842094,0.511849264549311,0.7433175144879263,0.052966765558851964
1.0,2,0.052966765558851964,0.4144425441864938,0.5117800857602706,0.06365545518183939
1.0,3,0.06365545518183939,0.36058435650614457,0.41431707637070314,0.0715757191906397
1.0,4,0.0715757191906397,0.3263726668345921,0.3605005723529952,0.0778642621420714
1.0,5,0.0778642621420714,0.3026761776704688,0.3262991603600733,0.083071102370079
1.0,6,0.083071102370079,0.2852877917157663,0.30262694063034007,0.08750791693056435
1.0,7,0.08750791693056435,0.27198172108851254,0.2852627724550665,0.09137637921264043
1.0,8,0.09137637921264043,0.2614492864651723,0.2719521443108128,0.09480482682756092
1.0,9,0.09480482682756092,0.2528989883251664,0.26141540106805344,0.09788492949764992
1.0,10,0.09788492949764992,0.2458100081424813,0.2528553116047408,0.10067168905630187
1.0,11,0.10067168905630187,0.23985285103154133,0.2457813345364935,0.10322010733691123
1.0,12,0.10322010733691123,0.2347649036786176,0.23982359091167096,0.10556685222840761


==> anc/qnn/results/attainability/staircase_global_tracking.csv <==
event,global_gap,theorem_envelope,chosen_block,mu_block,contraction_c
0,8.514021077984124,8.514021077984124,-1,0.6121015169667388,0.1530253792416847
1,3.7653517766359355,7.211159773653906,3,0.6121015169667388,0.1530253792416847
2,1.090207421979235,6.1076693145181356,0,0.6121015169667388,0.1530253792416847
3,0.6041351807921407,5.1730409013811975,1,0.6121015169667388,0.1530253792416847
4,0.15023434553273193,4.381434355614593,2,0.6121015169667388,0.1530253792416847
5,0.04608058041428013,3.710963701724124,3,0.6121015169667388,0.1530253792416847
6,0.02145135736442169,3.143092073915664,0,0.6121015169667388,0.1530253792416847
7,0.004806375770208975,2.6621192173131862,1,0.6121015169667388,0.1530253792416847
8,0.0011020295064652626,2.254747414497259,2,0.6121015169667388,0.1530253792416847
9,0.00033084696150555403,1.909713836299608,0,0.6121015169667388,0.1530253792416847
10,0.00016606534774297067,1.617479152256768,3,0.6121015169667388,0.1530253792416847
11,2.94367448905675e-05,1.3699637915671574,1,0.6121015169667388,0.1530253792416847
12,8.54387045358187e-06,1.1603245628152168,2,0.6121015169667388,0.1530253792416847
13,2.9457250256937078e-06,0.9827654565469763,0,0.6121015169667388,0.1530253792416847
14,1.40008810528081e-06,0.8323773998532478,3,0.6121015169667388,0.1530253792416847
15,2.6933174628117796e-07,0.7050025325684971,1,0.6121015169667388,0.1530253792416847
16,7.649462656080089e-08,0.5971192526558547,2,0.6121015169667388,0.1530253792416847
17,3.0305085340897836e-08,0.5057448525656812,0,0.6121015169667388,0.1530253792416847
18,1.2722009726488837e-08,0.42835305470228796,3,0.6121015169667388,0.1530253792416847
19,2.2319663515142507e-09,0.3628041660571362,1,0.6121015169667388,0.1530253792416847
20,6.713219069439594e-10,0.30728592095577983,2,0.6121015169667388,0.1530253792416847
21,2.7911334302203987e-10,0.26026337636589125,0,0.6121015169667388,0.1530253792416847
22,1.067664128553703e-10,0.22043647449477943,3,0.6121015169667388,0.1530253792416847
23,1.846706394294478e-11,0.18670409938651586,1,0.6121015169667388,0.1530253792416847
24,5.617580218593207e-12,0.15813363377191708,2,0.6121015169667388,0.1530253792416847
25,2.3538137781872063e-12,0.13393517449310377,0,0.6121015169667388,0.1530253792416847


==> anc/qnn/results/attainability/staircase_results_baseline.json <==
{
  "seed": 20260723,
  "layer_dominance": {
    "instances": 5000,
    "candidate_checks": 169401,
    "dominance_violations": 0,
    "fraction_strictly_improved": 0.8828,
    "median_relative_improvement": 0.3509553370282477,
    "q10_relative_improvement": 2.4551249592998636e-16,
    "q90_relative_improvement": 0.6894198853971177
  },
  "composition": {
    "instances": 1000,
    "same_input_local_dominance_violations": 0,
    "terminal_better_fraction": 0.665,
    "terminal_worse_fraction": 0.168,
    "composition_reversal_fraction": 0.168,
    "accepted_min_violations": 0
  },
  "scalar_hierarchy": {
    "instances": 200000,
    "overall_pass_yes0": 0.46628,
    "overall_pass_complete": 0.0,
    "bin_centers": [
      0.05,
      0.15000000000000002,
      0.25,
      0.35000000000000003,
      0.45,
      0.55,
      0.6500000000000001,
      0.75,
      0.8500000000000001,
      0.95
    ],
    "pass_yes0_by_bin": [
      1.0,
      0.9945153990718367,
      0.7565196868976911,
      0.42333964282775083,
      0.23311537280028086,
      0.1335249042145594,
      0.08360429870487737,
      0.0549863830890935,
      0.037729604501075625,
      0.026415094339622643
    ],
    "pass_complete_by_bin": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "bin_counts": [
      26667,
      26073,
      25423,
      24302,
      22787,
      20880,
      18145,
      15422,
      12086,
      8215
    ]
  },
  "exact_head_staircase_digits": {
    "seeds": 12,
    "median_levels": 22.5,
    "min_levels": 18,
    "max_levels": 26,
    "mean_final_loss": 0.0006470814065930123,
    "mean_audit_accuracy": 0.9525,
    "std_audit_accuracy": 0.007288689868556638
  },
  "digits_monotone_summary": {
    "1e-04": {
      "final_regions": {
        "red": 10,
        "yellow": 0,
        "green": 0
      },
      "mean_audit_accuracy": 0.6348333333333332,
      "std_audit_accuracy": 0.08150477150313212,
      "median_final_gradient_norm": 0.008149568529606473,
      "median_first_yellow_epoch": null,
      "median_first_green_epoch": null
    },
    "3e-04": {
      "final_regions": {
        "red": 10,
        "yellow": 0,
        "green": 0
      },
      "mean_audit_accuracy": 0.7795,
      "std_audit_accuracy": 0.1249934442725342,
      "median_final_gradient_norm": 0.0036253742284523094,
      "median_first_yellow_epoch": null,
      "median_first_green_epoch": null
    },
    "1e-03": {
      "final_regions": {
        "red": 3,
        "yellow": 0,
        "green": 7
      },
      "mean_audit_accuracy": 0.8491666666666667,
      "std_audit_accuracy": 0.11307630167280854,
      "median_final_gradient_norm": 0.0006265215130860157,
      "median_first_yellow_epoch": 140.0,
      "median_first_green_epoch": 140.0
    },
    "3e-03": {
      "final_regions": {
        "red": 3,
        "yellow": 0,
        "green": 7
      },
      "mean_audit_accuracy": 0.8588333333333333,
      "std_audit_accuracy": 0.09718267449613754,
      "median_final_gradient_norm": 0.0003787120818390192,
      "median_first_yellow_epoch": 60.0,
      "median_first_green_epoch": 60.0
    },
    "1e-02": {
      "final_regions": {
        "red": 3,
        "yellow": 0,
        "green": 7
      },
      "mean_audit_accuracy": 0.8481666666666667,
      "std_audit_accuracy": 0.1068759665323417,
      "median_final_gradient_norm": 0.0017820952482060066,
      "median_first_yellow_epoch": 40.0,
      "median_first_green_epoch": 40.0
    },
    "3e-02": {
      "final_regions": {
        "red": 4,
        "yellow": 0,
        "green": 6
      },
      "mean_audit_accuracy": 0.8361666666666666,
      "std_audit_accuracy": 0.10201865297853896,
      "median_final_gradient_norm": 0.0020609215507883267,
      "median_first_yellow_epoch": 40.0,
      "median_first_green_epoch": 40.0
    }
  }
}

==> anc/qnn/results/coverage/adapter_expansion/adapter_expansion_summary.json <==
{
  "synthetic": {
    "instances": 36,
    "median_relative_width": 7.438740567947396e-05,
    "max_relative_width": 0.0002207556689805,
    "median_gap_upper_to_witness": 1.0000021045270326,
    "max_gap_upper_to_witness": 1.000006076313079,
    "median_runtime_seconds": 0.23441882549997214,
    "max_runtime_seconds": 1.1613208070000385
  },
  "digits": {
    "seeds": 5,
    "all_cert_mse_improved": true,
    "heldout_mse_improved_count": 3,
    "median_cert_mse_reduction_fraction": 0.2688888605508309,
    "median_audit_mse_reduction_fraction": 0.0035357684242852,
    "median_accuracy_change": -0.0033333333333334103,
    "max_relative_bracket_width": 6.101802368706096e-05
  }
}

==> anc/qnn/results/coverage/adapter_expansion/digits_frozen_cnn_adapter.csv <==
seed,cert_mse_before,cert_mse_after,cert_mse_reduction_fraction,audit_mse_before,audit_mse_after,audit_mse_reduction_fraction,audit_accuracy_before,audit_accuracy_after,certified_global_gap,relative_bracket_width,active_width,runtime_seconds,certification_samples,audit_samples
0,0.1824493408203125,0.13339074545888846,0.26888886055083094,0.2082551121711731,0.18342037253746005,0.11925152460747468,0.96,0.9666666666666667,8.356831801649907e-06,6.01609009980821e-07,15,3.2281507369999645,200,300
1,0.25564560294151306,0.1742506849915827,0.3183896652763944,0.24142132699489594,0.1870144812842695,0.2253605610898522,0.9566666666666667,0.96,0.0001392901649898734,7.7015386801479e-06,12,1.063628074999997,200,300
2,0.20179352164268494,0.18182054278240892,0.09897730461160245,0.19017164409160614,0.19049983083417316,-0.0017257396292421367,0.97,0.9633333333333334,0.00012936986904724682,6.924830878998527e-06,13,1.312272165999957,200,300
3,0.20204634964466095,0.10755466755887955,0.4676732950234636,0.3198849856853485,0.3334384900558836,-0.042369929746771104,0.9233333333333333,0.9133333333333333,0.000696395209727424,6.101802368706096e-05,13,1.825928154000053,200,300
4,0.264773428440094,0.2166490953539251,0.18175665651078432,0.375135213136673,0.3738088218952268,0.0035357684242852848,0.9066666666666666,0.9033333333333333,2.0376085710956148e-09,8.985893894126801e-11,13,1.108356262999905,200,300


==> anc/qnn/results/coverage/adapter_expansion/synthetic_adapter_coverage.csv <==
n_samples,regularization,noise_std,seed,upper,lower,width,relative_width,zero_objective,witness_improvement,global_gap_upper,global_gap_upper_to_witness,active_width,columns,runtime_seconds,iterations
20,0.08,0.0,0,0.2613111776458532,0.2612697293749948,4.14482708583795e-05,0.0001586165246805976,13.085126066228712,12.82381488858286,12.823856336853718,1.0000032321326546,6,18,0.08957635399997343,18
20,0.08,0.0,1,0.26032106511719166,0.260297090395078,2.3974722113673153e-05,9.209674254705505e-05,11.078044594070676,10.817723528953483,10.817747503675596,1.00000221624467,7,21,0.6321236830000316,21
20,0.08,0.0,2,0.2616670154835028,0.26160925100644955,5.776447705321542e-05,0.00022075566898059138,9.768168129492564,9.506501114009062,9.506558878486114,1.000006076313079,6,17,0.09097612899995511,17
20,0.08,0.05,0,0.2886639265639061,0.28862675709335306,3.716947055303528e-05,0.00012876382232958537,13.651602543769506,13.3629386172056,13.362975786676152,1.0000027815341832,7,18,0.10903788500002065,18
20,0.08,0.05,1,0.270135480412379,0.2700942220128561,4.12583995229098e-05,0.00015273224923999698,11.219039376978605,10.948903896566227,10.948945154965749,1.000003768267574,6,14,0.0540166619999809,14
20,0.08,0.05,2,0.288682034975552,0.28864980412612035,3.223084943165097e-05,0.00011164826877564635,10.05645085720112,9.76776882222557,9.767801053075,1.000003299714604,9,24,0.49482373399996504,24
20,0.15,0.0,0,0.4858199577456952,0.4858030397586666,1.6917987028547132e-05,3.482357354574333e-05,13.085126066228712,12.599306108483017,12.599323026470046,1.0000013427713306,6,20,0.27282256099999813,20
20,0.15,0.0,1,0.4823353712220174,0.4823060910772071,2.928014481030498e-05,6.070495044997938e-05,11.078044594070676,10.595709222848658,10.595738502993468,1.0000027633964084,7,18,0.3314015849999805,18
20,0.15,0.0,2,0.4867929360636488,0.48675261468413916,4.032137950964579e-05,8.283065862807367e-05,9.768168129492564,9.281375193428914,9.281415514808424,1.0000043443324582,5,17,0.09760256200002004,17
20,0.15,0.05,0,0.5197333382827718,0.5196991659236285,3.4172359143259014e-05,6.574979249198524e-05,13.651602543769506,13.131869205486733,13.131903377845877,1.000002602246383,7,18,0.3521365539999124,18
20,0.15,0.05,1,0.49478912168045647,0.4947682915901168,2.083009033964328e-05,4.2098925434936544e-05,11.219039376978605,10.724250255298148,10.724271085388489,1.0000019423353468,6,16,0.08165114600001289,16
20,0.15,0.05,2,0.5195851749240282,0.5195359540603094,4.92208637188263e-05,9.473107797200563e-05,10.05645085720112,9.536865682277094,9.536914903140811,1.0000051611153349,6,18,0.08195840299993051,18
20,0.3,0.0,0,0.9546543956056663,0.9546136921040311,4.0703501635200724e-05,4.263689752287475e-05,13.085126066228712,12.130471670623045,12.130512374124681,1.000003355475594,6,20,0.2017009029999599,20
20,0.3,0.0,1,0.9407819272928561,0.9407361419564484,4.578533640775748e-05,4.866732138393317e-05,11.078044594070676,10.137262666777819,10.137308452114226,1.00000451653843,6,15,0.05893871000000672,15
20,0.3,0.0,2,0.9577894446017776,0.9577401102153325,4.933438644522151e-05,5.1508592753111184e-05,9.768168129492564,8.810378684890786,8.810428019277232,1.00000559957616,6,18,0.21229568800004017,18
20,0.3,0.05,0,1.000874943084058,1.0008496840100178,2.5259074039999944e-05,2.523699310741819e-05,13.651602543769506,12.650727600685448,12.650752859759487,1.0000019966499032,6,19,0.2383139339999616,19
20,0.3,0.05,1,0.9588409761297773,0.958826706088973,1.4270040804231478e-05,1.488259383931466e-05,11.219039376978605,10.260198400848829,10.260212670889633,1.000001390815289,6,14,0.04990129000009347,14
20,0.3,0.05,2,1.0023442881042155,1.0023114854017936,3.2802702421853615e-05,3.272598328853155e-05,10.05645085720112,9.054106569096906,9.054139371799328,1.00000362296403,5,18,0.08961572199996226,18
40,0.08,0.0,0,0.26278119167648645,0.2627493695913376,3.18220851488746e-05,0.00012109727087337059,24.126879050304193,23.864097858627705,23.864129680712853,1.0000013334711138,7,22,0.23052371699998275,22
40,0.08,0.0,1,0.2628431860584199,0.2627962519917907,4.6934066629187134e-05,0.0001785629954232692,22.87162704784524,22.608783861786822,22.60883079585345,1.0000020759217707,7,21,0.2734530550000045,21
40,0.08,0.0,2,0.26258454011047855,0.26253988056893607,4.465954154245529e-05,0.0001700768123045837,18.968423636165575,18.705839096055094,18.705883755596638,1.000002387465289,7,22,0.24461276899990025,22
40,0.08,0.05,0,0.29703569826550225,0.2969917898507786,4.3908414723603455e-05,0.00014782201257290085,23.93277888041679,23.635743182151288,23.635787090566012,1.0000018577124647,9,25,0.775698938000005,25
40,0.08,0.05,1,0.28763662692492886,0.28761111644059467,2.5510484334141327e-05,8.868997181224555e-05,23.22766403897029,22.94002741204536,22.940052922529695,1.0000011120511705,11,25,0.5810407279999481,25
40,0.08,0.05,2,0.30033234679058285,0.30031028420525796,2.2062585324894995e-05,7.346056980095753e-05,19.178082874638804,18.87775052784822,18.877772590433548,1.0000011687083847,7,21,0.15186245099994267,21
40,0.15,0.0,0,0.4906689856765834,0.49062746626563924,4.1519410944175505e-05,8.461796477094307e-05,24.126879050304193,23.63621006462761,23.636251584038554,1.0000017566018762,7,24,0.3463074389999292,24
40,0.15,0.0,1,0.4908570874253675,0.4908352603459533,2.182707941416654e-05,4.446727973034564e-05,22.87162704784524,22.380769960419876,22.380791787499287,1.0000009752604335,6,22,0.2433073739999827,22
40,0.15,0.0,2,0.49001012938504324,0.4899630500606674,4.7079324375816776e-05,9.607826767765139e-05,18.968423636165575,18.47841350678053,18.478460586104905,1.0000025478012147,6,21,0.15556755700004032,21
40,0.15,0.05,0,0.5251871086325559,0.5251393005106854,4.780812187054781e-05,9.103064619203456e-05,23.93277888041679,23.407591771784233,23.407639579906103,1.0000020424194995,8,27,1.1613208070000383,27
40,0.15,0.05,1,0.5197663444862918,0.5197218897851839,4.445470110786706e-05,8.552824087100833e-05,23.22766403897029,22.707897694483997,22.707942149185104,1.0000019576757702,9,26,0.8680148129999452,26
40,0.15,0.05,2,0.5282217574690751,0.5281819748480369,3.9782621038212135e-05,7.531424155799038e-05,19.178082874638804,18.64986111716973,18.64990089979077,1.0000021331322946,6,20,0.15726713399999426,20
40,0.3,0.0,0,0.9726527622604202,0.9726214797764865,3.128248393374174e-05,3.216202651914754e-05,24.126879050304193,23.154226288043773,23.154257570527705,1.0000013510485535,7,24,0.48931305300004624,24
40,0.3,0.0,1,0.9734984877113279,0.9734530698740091,4.5417837318701315e-05,4.6654245375848076e-05,22.87162704784524,21.898128560133916,21.898173977971233,1.0000020740510858,6,23,0.3512515050000502,23
40,0.3,0.0,2,0.9700207213948594,0.9699736903332963,4.7031061563146614e-05,4.848459473681904e-05,18.968423636165575,17.998402914770715,17.998449945832277,1.000002613068603,6,22,0.2049299099999189,22
40,0.3,0.05,0,1.004685954494075,1.004646329734044,3.962476003094951e-05,3.943994623763121e-05,23.93277888041679,22.928092925922716,22.928132550682747,1.0000017282187472,7,26,0.5594115710000551,26
40,0.3,0.05,1,1.009532153752901,1.0095011337086122,3.102004428880011e-05,3.0727148385996584e-05,23.22766403897029,22.21813188521739,22.218162905261675,1.0000013961589773,7,27,0.9551025829999844,27
40,0.3,0.05,2,1.008762334893003,1.0087260632290895,3.6271663913331496e-05,3.5956600141279804e-05,19.178082874638804,18.1693205397458,18.169356811409717,1.000001996313722,6,22,0.1750454579999996,22


==> anc/qnn/results/coverage/adapter_expansion/synthetic_adapter_coverage_progress.csv <==
n_samples,regularization,noise_std,seed,upper,lower,width,relative_width,zero_objective,witness_improvement,global_gap_upper,global_gap_upper_to_witness,active_width,columns,runtime_seconds,iterations
20,0.08,0.0,0,0.2613111776458532,0.2612697293749948,4.14482708583795e-05,0.0001586165246805976,13.085126066228712,12.82381488858286,12.823856336853718,1.0000032321326546,6,18,0.08957635399997343,18
20,0.08,0.0,1,0.26032106511719166,0.260297090395078,2.3974722113673153e-05,9.209674254705505e-05,11.078044594070676,10.817723528953483,10.817747503675596,1.00000221624467,7,21,0.6321236830000316,21
20,0.08,0.0,2,0.2616670154835028,0.26160925100644955,5.776447705321542e-05,0.00022075566898059138,9.768168129492564,9.506501114009062,9.506558878486114,1.000006076313079,6,17,0.09097612899995511,17
20,0.08,0.05,0,0.2886639265639061,0.28862675709335306,3.716947055303528e-05,0.00012876382232958537,13.651602543769506,13.3629386172056,13.362975786676152,1.0000027815341832,7,18,0.10903788500002065,18
20,0.08,0.05,1,0.270135480412379,0.2700942220128561,4.12583995229098e-05,0.00015273224923999698,11.219039376978605,10.948903896566227,10.948945154965749,1.000003768267574,6,14,0.0540166619999809,14
20,0.08,0.05,2,0.288682034975552,0.28864980412612035,3.223084943165097e-05,0.00011164826877564635,10.05645085720112,9.76776882222557,9.767801053075,1.000003299714604,9,24,0.49482373399996504,24
20,0.15,0.0,0,0.4858199577456952,0.4858030397586666,1.6917987028547132e-05,3.482357354574333e-05,13.085126066228712,12.599306108483017,12.599323026470046,1.0000013427713306,6,20,0.27282256099999813,20
20,0.15,0.0,1,0.4823353712220174,0.4823060910772071,2.928014481030498e-05,6.070495044997938e-05,11.078044594070676,10.595709222848658,10.595738502993468,1.0000027633964084,7,18,0.3314015849999805,18
20,0.15,0.0,2,0.4867929360636488,0.48675261468413916,4.032137950964579e-05,8.283065862807367e-05,9.768168129492564,9.281375193428914,9.281415514808424,1.0000043443324582,5,17,0.09760256200002004,17
20,0.15,0.05,0,0.5197333382827718,0.5196991659236285,3.4172359143259014e-05,6.574979249198524e-05,13.651602543769506,13.131869205486733,13.131903377845877,1.000002602246383,7,18,0.3521365539999124,18
20,0.15,0.05,1,0.49478912168045647,0.4947682915901168,2.083009033964328e-05,4.2098925434936544e-05,11.219039376978605,10.724250255298148,10.724271085388489,1.0000019423353468,6,16,0.08165114600001289,16
20,0.15,0.05,2,0.5195851749240282,0.5195359540603094,4.92208637188263e-05,9.473107797200563e-05,10.05645085720112,9.536865682277094,9.536914903140811,1.0000051611153349,6,18,0.08195840299993051,18
20,0.3,0.0,0,0.9546543956056663,0.9546136921040311,4.0703501635200724e-05,4.263689752287475e-05,13.085126066228712,12.130471670623045,12.130512374124681,1.000003355475594,6,20,0.2017009029999599,20
20,0.3,0.0,1,0.9407819272928561,0.9407361419564484,4.578533640775748e-05,4.866732138393317e-05,11.078044594070676,10.137262666777819,10.137308452114226,1.00000451653843,6,15,0.05893871000000672,15
20,0.3,0.0,2,0.9577894446017776,0.9577401102153325,4.933438644522151e-05,5.1508592753111184e-05,9.768168129492564,8.810378684890786,8.810428019277232,1.00000559957616,6,18,0.21229568800004017,18
20,0.3,0.05,0,1.000874943084058,1.0008496840100178,2.5259074039999944e-05,2.523699310741819e-05,13.651602543769506,12.650727600685448,12.650752859759487,1.0000019966499032,6,19,0.2383139339999616,19
20,0.3,0.05,1,0.9588409761297773,0.958826706088973,1.4270040804231478e-05,1.488259383931466e-05,11.219039376978605,10.260198400848829,10.260212670889633,1.000001390815289,6,14,0.04990129000009347,14
20,0.3,0.05,2,1.0023442881042155,1.0023114854017936,3.2802702421853615e-05,3.272598328853155e-05,10.05645085720112,9.054106569096906,9.054139371799328,1.00000362296403,5,18,0.08961572199996226,18
40,0.08,0.0,0,0.26278119167648645,0.2627493695913376,3.18220851488746e-05,0.00012109727087337059,24.126879050304193,23.864097858627705,23.864129680712853,1.0000013334711138,7,22,0.23052371699998275,22
40,0.08,0.0,1,0.2628431860584199,0.2627962519917907,4.6934066629187134e-05,0.0001785629954232692,22.87162704784524,22.608783861786822,22.60883079585345,1.0000020759217707,7,21,0.2734530550000045,21
40,0.08,0.0,2,0.26258454011047855,0.26253988056893607,4.465954154245529e-05,0.0001700768123045837,18.968423636165575,18.705839096055094,18.705883755596638,1.000002387465289,7,22,0.24461276899990025,22
40,0.08,0.05,0,0.29703569826550225,0.2969917898507786,4.3908414723603455e-05,0.00014782201257290085,23.93277888041679,23.635743182151288,23.635787090566012,1.0000018577124647,9,25,0.775698938000005,25
40,0.08,0.05,1,0.28763662692492886,0.28761111644059467,2.5510484334141327e-05,8.868997181224555e-05,23.22766403897029,22.94002741204536,22.940052922529695,1.0000011120511705,11,25,0.5810407279999481,25
40,0.08,0.05,2,0.30033234679058285,0.30031028420525796,2.2062585324894995e-05,7.346056980095753e-05,19.178082874638804,18.87775052784822,18.877772590433548,1.0000011687083847,7,21,0.15186245099994267,21
40,0.15,0.0,0,0.4906689856765834,0.49062746626563924,4.1519410944175505e-05,8.461796477094307e-05,24.126879050304193,23.63621006462761,23.636251584038554,1.0000017566018762,7,24,0.3463074389999292,24
40,0.15,0.0,1,0.4908570874253675,0.4908352603459533,2.182707941416654e-05,4.446727973034564e-05,22.87162704784524,22.380769960419876,22.380791787499287,1.0000009752604335,6,22,0.2433073739999827,22
40,0.15,0.0,2,0.49001012938504324,0.4899630500606674,4.7079324375816776e-05,9.607826767765139e-05,18.968423636165575,18.47841350678053,18.478460586104905,1.0000025478012147,6,21,0.15556755700004032,21
40,0.15,0.05,0,0.5251871086325559,0.5251393005106854,4.780812187054781e-05,9.103064619203456e-05,23.93277888041679,23.407591771784233,23.407639579906103,1.0000020424194995,8,27,1.1613208070000383,27
40,0.15,0.05,1,0.5197663444862918,0.5197218897851839,4.445470110786706e-05,8.552824087100833e-05,23.22766403897029,22.707897694483997,22.707942149185104,1.0000019576757702,9,26,0.8680148129999452,26
40,0.15,0.05,2,0.5282217574690751,0.5281819748480369,3.9782621038212135e-05,7.531424155799038e-05,19.178082874638804,18.64986111716973,18.64990089979077,1.0000021331322946,6,20,0.15726713399999426,20
40,0.3,0.0,0,0.9726527622604202,0.9726214797764865,3.128248393374174e-05,3.216202651914754e-05,24.126879050304193,23.154226288043773,23.154257570527705,1.0000013510485535,7,24,0.48931305300004624,24
40,0.3,0.0,1,0.9734984877113279,0.9734530698740091,4.5417837318701315e-05,4.6654245375848076e-05,22.87162704784524,21.898128560133916,21.898173977971233,1.0000020740510858,6,23,0.3512515050000502,23
40,0.3,0.0,2,0.9700207213948594,0.9699736903332963,4.7031061563146614e-05,4.848459473681904e-05,18.968423636165575,17.998402914770715,17.998449945832277,1.000002613068603,6,22,0.2049299099999189,22
40,0.3,0.05,0,1.004685954494075,1.004646329734044,3.962476003094951e-05,3.943994623763121e-05,23.93277888041679,22.928092925922716,22.928132550682747,1.0000017282187472,7,26,0.5594115710000551,26
40,0.3,0.05,1,1.009532153752901,1.0095011337086122,3.102004428880011e-05,3.0727148385996584e-05,23.22766403897029,22.21813188521739,22.218162905261675,1.0000013961589773,7,27,0.9551025829999844,27
40,0.3,0.05,2,1.008762334893003,1.0087260632290895,3.6271663913331496e-05,3.5956600141279804e-05,19.178082874638804,18.1693205397458,18.169356811409717,1.000001996313722,6,22,0.1750454579999996,22


==> anc/qnn/results/coverage/corrected_exact_history/relu_certificate_history.csv <==
iteration,columns,active_columns,retained_upper_bound,retained_dual_lower_bound,retained_certified_gap,current_upper_bound,current_dual_lower_bound,restricted_dual_gap,separator_sigma_float,master_epochs,separator_candidates,elapsed_seconds
0,0,0,19.08343579188418,0.3296674810208898,18.753768310863293,19.08343579188418,0.3296674810208898,19.083435791884177,17.29074989350885,0,161,0.017630226999997944
1,1,1,7.851716665489951,0.3296674810208898,7.522049184469061,7.851716665489951,0.29884967315484734,0.0,7.708503934770078,2,160,0.035067949999998405
2,2,2,4.9864027636495765,0.3296674810208898,4.656735282628687,4.9864027636495765,0.2084683049022567,3.552713678800501e-15,6.8785368906381015,5,160,0.058089663000004066
3,3,3,1.691365933856187,0.3296674810208898,1.3616984528352973,1.691365933856187,0.12646815977334738,3.8835601401387976e-13,3.4289563206500753,17,161,0.07623997500000712
4,4,4,0.9405177556393499,0.3296674810208898,0.6108502746184602,0.9405177556393499,0.18846297604167872,3.725020292222325e-12,1.0242318350703798,50,161,0.09498045899999852
5,5,5,0.6976973629018745,0.3296674810208898,0.3680298818809846,0.6976973629018745,0.25077373502513256,3.179789764828911e-12,0.4774963648339613,155,163,0.11405393500000116
6,6,5,0.5908635499337496,0.412459567578477,0.1784039823552725,0.5908635499337496,0.412459567578477,4.228173366982446e-12,0.22251674355819703,196,162,0.13366475300000502
7,7,5,0.5377164317541018,0.412459567578477,0.12525686417562468,0.5377164317541018,0.378137431054296,2.399302978517426e-12,0.21752111987595993,320,162,0.15297414500000173
8,8,5,0.5251461897441784,0.47176844526971223,0.053377744474466096,0.5251461897441784,0.47176844526971223,3.5537128795226636e-12,0.1679642784446437,607,163,0.1721845739999992
9,9,5,0.5144904328340649,0.47176844526971223,0.04272198756435262,0.5144904328340649,0.47001157406176197,1.7287282716438312e-12,0.1648887515268611,1459,163,0.19175139700000443
10,10,5,0.5088870295247131,0.48161465515427065,0.0272723743704424,0.5088870295247131,0.48161465515427065,9.306999615432687e-12,0.15886248223935215,1576,161,0.2107146840000098
11,11,6,0.5085121968024031,0.49204435056942475,0.016467846232978332,0.5085121968024031,0.49204435056942475,9.776957021756516e-12,0.1552216132630443,6478,162,0.23073138499999857
12,12,6,0.5058000810201203,0.5024466140317004,0.0033534669884196693,0.5058000810201203,0.5024466140317004,2.7667867996683526e-12,0.15103942679962346,13122,163,0.25310871599999984
13,13,6,0.5046122367363334,0.5024466140317004,0.002165622704632755,0.5046122367363334,0.5018746664018008,7.41162686779262e-12,0.1508494472650111,21485,163,0.2752770259999977
14,14,6,0.5044145205285097,0.5033762281648266,0.0010382923636828576,0.5044145205285097,0.5033762281648266,9.157674618620604e-12,0.15032136105542435,24889,166,0.2973753220000077
15,15,6,0.5042256720073167,0.5033896047588944,0.0008360672484222023,0.5042256720073167,0.5033896047588944,1.761513157561012e-11,0.1502587363105892,49692,165,0.3239346680000068
16,16,6,0.5040687632149956,0.5035382020299272,0.000530561185068394,0.5040687632149956,0.5035382020299272,1.1590062243271859e-11,0.15016412503343748,55350,165,0.35239381800001013
17,17,6,0.5039862779404515,0.5037267982154386,0.0002594797250126856,0.5039862779404515,0.5037267982154386,7.735700968680703e-12,0.15008023282231356,79997,165,0.3844990900000056
18,18,6,0.5039643140138865,0.5037553220320767,0.00020899198180961316,0.5039643140138865,0.5037553220320767,2.0960544411252613e-09,0.15006461465388587,1000000,165,0.5538900730000051
19,19,6,0.5038816971928496,0.5037553220320767,0.00012637516077265294,0.5038816971928496,0.5037490701022497,1.544455452417992e-09,0.15004100331382417,1000000,165,0.7201543649999991
20,20,6,0.5038439386735474,0.503779080011422,6.485866212531888e-05,0.5038439386735474,0.503779080011422,1.2037612018289678e-09,0.15002005117805267,1000000,165,0.8956415560000011
21,21,6,0.5038325215441483,0.503780283814155,5.22377299932135e-05,0.5038325215441483,0.503780283814155,6.34393093612573e-10,0.15001614884868572,1000000,166,1.0794189920000008
22,22,6,0.5038251970247677,0.5037920447518545,3.3152272913072096e-05,0.5038251970247677,0.5037920447518545,9.883676099775585e-10,0.1500102487860955,1000000,166,1.260295326000005
23,23,6,0.5038248450689171,0.5038086312956261,1.621377329081796e-05,0.5038248450689171,0.5038086312956261,1.0488933055441407e-09,0.15000501229670068,1000000,166,1.4476665669999988
24,24,6,0.5038228575130491,0.50380895860241,1.3898910639006032e-05,0.5038228575130491,0.50380895860241,1.4799803123022315e-06,0.15000417962414483,1000000,165,1.660369719000002
25,25,7,0.5038204354847936,0.50380895860241,1.147688238346554e-05,0.5038204354847936,0.503807636557134,4.970872995557762e-06,0.15000299407067624,1000000,165,1.865662639000007
26,26,6,0.5038188941320525,0.5038148270609544,4.067071098014114e-06,0.5038188941320525,0.5038148270609544,2.8654238426462086e-07,0.15000127246271577,1000000,165,2.0617269460000074
27,27,7,0.5038187541334068,0.5038149328649113,3.82126849541892e-06,0.5038187541334068,0.5038149328649113,1.4322963586277382e-06,0.1500008700353842,1000000,165,2.2609900740000057
28,28,8,0.5038184820836011,0.5038149328649113,3.5492186897768916e-06,0.5038184820836011,0.5038135115287115,3.0881964614426494e-06,0.15000084508615802,1000000,165,2.4936178510000104
29,29,9,0.5038181480248234,0.5038155790385768,2.5689862465212e-06,0.5038181480248234,0.5038155790385768,2.5242800194558157e-06,0.1500001186689024,1000000,165,2.7293479270000063
30,30,9,0.5038178015107014,0.5038155790385768,2.2224721245316652e-06,0.5038178015107014,0.5038154723741112,2.0623975165445785e-06,0.15000008862021635,1000000,165,2.9863617760000096
31,31,10,0.5038175137286606,0.5038157298355505,1.783893110017766e-06,0.5038175137286606,0.5038157298355505,1.6666981111912449e-06,0.1500000569847418,1000000,165,3.2422586840000065
32,32,11,0.5038172322585663,0.5038157998073876,1.4324511787302711e-06,0.5038172322585663,0.5038157998073876,1.430626154097503e-06,0.1500000322853832,1000000,165,3.5114713939999973
33,33,11,0.503817053806583,0.5038157998073876,1.2539991953412013e-06,0.503817053806583,0.5038157369335277,1.0992699920331361e-06,0.15000008545346444,1000000,165,3.7882903579999976
34,34,12,0.5038169055141246,0.5038157998073876,1.1057067369514392e-06,0.5038169055141246,0.5038157248445281,1.142818337851459e-06,0.15000002868808812,1000000,165,4.083016673000003
35,35,12,0.5038167543471946,0.5038157998073876,9.545398069906666e-07,0.5038167543471946,0.503815739666911,9.541108600963355e-07,0.15000002108716476,1000000,165,4.495789647999999
36,36,12,0.5038167211260948,0.5038157998073876,9.213187071308155e-07,0.5038167211260948,0.5038154147097211,7.229943668196626e-07,0.15000025882811496,1000000,165,4.808558634999997
37,37,11,0.5038166954433668,0.5038157998073876,8.956359792310529e-07,0.5038166954433668,0.5038157067407752,9.54589838286779e-07,0.1500000857341435,1000000,165,5.115666961000002
38,38,12,0.5038166796923392,0.5038159399888185,7.397035206517002e-07,0.5038166796923392,0.5038159399888185,6.614479651778638e-07,0.15000002839657295,1000000,165,5.421441854999998
39,39,11,0.5038166646534405,0.5038159688289878,6.958244526444473e-07,0.5038166646534405,0.5038159688289878,6.894287707392976e-07,0.15000001161104576,1000000,165,5.7146456640000025
40,40,12,0.5038166496091265,0.5038160225599939,6.270491325159179e-07,0.5038166496091265,0.5038160225599939,6.243343561029846e-07,0.15000000235664082,1000000,165,6.492664138999999
41,41,13,0.5038166338246207,0.5038160225599939,6.112646267339128e-07,0.5038166338246207,0.5038159936878079,5.956354313108037e-07,0.15000001481508007,1000000,165,7.3239571950000055
42,42,14,0.5038166174568164,0.5038160225599939,5.9489682243e-07,0.5038166174568164,0.5038160188658943,5.982035709006794e-07,0.15000000356622506,1000000,165,8.186722482999997
43,43,15,0.5038166006128081,0.5038160228791344,5.777336735793566e-07,0.5038166006128081,0.5038160228791344,5.73521994118309e-07,0.15000000182876164,1000000,165,9.06983434
44,44,16,0.5038165834561842,0.5038160261907811,5.572654029807728e-07,0.5038165834561842,0.5038160261907811,5.571896497524875e-07,0.15000000023828036,1000000,165,10.011196439000003
45,45,17,0.5038165706313642,0.5038160333966342,5.372347299041012e-07,0.5038165706313642,0.5038160333966342,5.323125050749056e-07,0.15000000547632827,1000000,165,10.963899979000004
46,46,18,0.5038165585559681,0.5038160424645232,5.160914447346069e-07,0.5038165585559681,0.5038160424645232,5.153134390312175e-07,0.1500000012781973,1000000,165,11.997463357
47,47,19,0.5038165462009329,0.5038160440111364,5.021897962663065e-07,0.5038165462009329,0.5038160440111364,5.011277937061465e-07,0.15000000041435954,1000000,165,13.024320458000005
48,48,20,0.5038165336502073,0.5038160440111364,4.896390707710923e-07,0.5038165336502073,0.5038160438976765,4.897519244595472e-07,0.1500000003185444,1000000,165,14.119073694000008
49,49,21,0.5038165209609526,0.5038160441817352,4.7677921736524196e-07,0.5038165209609526,0.5038160441817352,4.766686121371322e-07,0.15000000007126277,1000000,165,15.258262513000005
50,50,22,0.503816508175532,0.5038160441817352,4.639937968000238e-07,0.503816508175532,0.5038160439804668,4.6402451148175317e-07,0.15000000006447706,1000000,165,16.414219427000006
51,51,23,0.503816495323988,0.5038160441817352,4.5114225265142225e-07,0.503816495323988,0.5038160439391218,4.513630653679712e-07,0.15000000001427527,1000000,165,17.660617446000003
52,52,24,0.5038164824273709,0.5038160441817352,4.3824563564220534e-07,0.5038164824273709,0.5038160438312731,4.385614753577016e-07,0.15000000001306835,1000000,165,18.911561319
53,53,25,0.5038164695001563,0.5038160441817352,4.2531842107780965e-07,0.5038164695001563,0.5038160437780154,4.2571774028221654e-07,0.15000000000291858,1000000,165,20.267418168000006
54,54,26,0.5038164565522466,0.5038160441817352,4.123705113111318e-07,0.5038164565522466,0.5038160437260872,4.128191083418997e-07,0.15000000000267066,1000000,165,21.614801448999998
55,55,27,0.5038164435903645,0.5038160441817352,3.994086291525231e-07,0.5038164435903645,0.5038160436950212,3.998944491101497e-07,0.15000000000059668,1000000,165,22.947851899


==> anc/qnn/results/coverage/corrected_exact_history/relu_certificate_summary.json <==
{
  "config": {
    "seed": 2,
    "n_samples": 40,
    "regularization": 0.15,
    "noise_std": 0.03,
    "max_columns": 100,
    "restricted_gap_tolerance": 1e-11,
    "global_gap_tolerance": 1e-08,
    "separator_relative_tolerance": 1e-11,
    "dense_grid_points": 262144,
    "sqrt_enclosure_bits": 180
  },
  "planted_truth": {
    "directions": [
      [
        1.0,
        0.0
      ],
      [
        -0.5048461045998576,
        0.8632093666488737
      ],
      [
        -0.4902608213406994,
        -0.8715757724135882
      ]
    ],
    "coefficients": [
      1.5,
      -1.0,
      0.8
    ],
    "clean_response_norm": 6.159289510351916
  },
  "final": {
    "upper_bound": 0.5038164435903645,
    "global_dual_lower_bound": 0.5038160441817352,
    "certified_global_gap": 3.994086291525231e-07,
    "final_gap_relative_to_upper": 7.927661636174551e-07,
    "active_width": 27,
    "columns": 55,
    "runtime_seconds": 22.971384547,
    "upper_exact": {
      "decimal_nearest": 0.5038164435903644,
      "numerator": "75726999787113063015435093713652742432577637875505739838572994469291917315529150187418002873703595767505254965",
      "denominator": "150306725297525326584926758194517569752043683130132471725266622178061377607334940381676735896625196994043838464",
      "numerator_bits": 366,
      "denominator_bits": 367
    },
    "lower_exact": {
      "decimal_nearest": 0.5038160441817352,
      "numerator": "26622752282319171418482470887242778335522064441180836696406025243589344997473550092964548698467591964067840",
      "denominator": "52842208162620325057181480753146002510539096888507015853091768437052512282416131114984700615542425186654849",
      "numerator_bits": 354,
      "denominator_bits": 355
    },
    "gap_exact": {
      "decimal_nearest": 3.994086291525231e-07,
      "numerator": "3172318720388351847164636330053196547443623419739971299303731957875947547303579031372808710365616416405179980410475097911248066753013078712587792955631023124989385941758303837473246938365734652174566159901177525",
      "denominator": "7942539266413623718832680845921179219171238866350099453254473610907688690366826911306572267264940391234309018860339064647555088499771364678934355073142385762609236086306596833599929451991916045411438957341767878311936",
      "numerator_bits": 700,
      "denominator_bits": 721
    },
    "separator_sigma_squared_exact": {
      "decimal_nearest": 0.022500000000179005,
      "numerator": "303299400007857671504441359799213694986395452776889929557653605845",
      "denominator": "13479973333575319897333507543509815336818572211270286240551805124608",
      "numerator_bits": 218,
      "denominator_bits": 224
    },
    "separator_sigma_upper_exact": {
      "decimal_nearest": 0.15000000000059668,
      "numerator": "229874331130797739961978428965437060169056644109138745",
      "denominator": "1532495540865888858358347027150309183618739122183602176",
      "numerator_bits": 178,
      "denominator_bits": 181
    },
    "dual_scale_exact": {
      "decimal_nearest": 0.9999999999960221,
      "numerator": "45974866225976664049338576209816958191689136506667008",
      "denominator": "45974866226159547992395685793087412033811328821827749",
      "numerator_bits": 175,
      "denominator_bits": 175
    },
    "zero_checkpoint_objective": 19.08343579188418,
    "zero_checkpoint_realized_challenge_improvement": 18.579619348293814,
    "zero_checkpoint_global_gap_upper_bound": 18.579619747702445,
    "zero_checkpoint_gap_upper_to_witness_ratio": 1.0000000214971374,
    "certified_width_sufficiency": 41,
    "exact_arithmetic_scope": "serialized IEEE-754 arrays and exported model weights treated as exact rational data",
    "dense_grid_separator_lower_audit": 0.1499999999949464,
    "exact_separator_nearest": 0.15000000000059668,
    "exact_separator_upper": 0.15000000000059668,
    "exact_minus_dense_separator": 5.650285794800425e-12
  }
}

==> anc/qnn/results/coverage/coverage_certificate_regression.json <==
{
  "exact_separator": {
    "cases": 40,
    "worst_exact_vs_floating_relative_difference": 2.8832628852206824e-15,
    "worst_dense_above_exact_relative_difference": 0.0
  },
  "counterexamples": {
    "coordinatewise_zero_improvement_global_gap": 1.0,
    "incomplete_library_false_dual": 0.5,
    "complete_separator_dual": 0.375
  },
  "saved_certificate": {
    "upper_bound": 0.5038164435903645,
    "lower_bound": 0.5038160436950212,
    "gap": 3.9989534307449837e-07,
    "active_width": 27
  },
  "statistical_regressions": {
    "max_equal_vs_general_difference": 0.0,
    "max_poisson_binomial_error": 8.881784197001252e-16
  }
}

==> anc/qnn/results/coverage/statistical_coverage_summary.json <==
{
  "config": {
    "seed": 20260803,
    "alpha": 0.05,
    "beta_uncovered": 0.1,
    "development_checkpoints": 4000,
    "calibration_checkpoints": 500,
    "trials_per_checkpoint": 30,
    "deployment_attempts": 10,
    "repetitions": 1000,
    "selection_repetitions": 5000,
    "selection_candidates": 20
  },
  "population": {
    "weights": [
      0.875,
      0.125
    ],
    "shapes": [
      [
        18.0,
        3.0
      ],
      [
        2.0,
        2.0
      ]
    ]
  },
  "main_calibration": {
    "selected_cutoff": 15,
    "true_beta_quantile": 0.6490636476128842,
    "actual_population_miss_probability": 0.0048096144235574515,
    "empirical_exact_confidence_coverage": 1.0,
    "empirical_cp_wilks_confidence_coverage": 1.0,
    "empirical_naive_confidence_coverage": 0.904,
    "median_exact_mixing_bound": 0.40393504355344234,
    "median_cp_wilks_bound": 0.19927305281424337,
    "median_naive_empirical_quantile": 0.6333333333333333,
    "median_certified_miss_probability": 0.10509540145779098
  },
  "selection_reuse": {
    "boundary_probability_p0": 0.4,
    "uncovered_fraction_beta": 0.1,
    "candidate_generators": 20,
    "calibration_checkpoints": 250,
    "trials_per_checkpoint": 30,
    "cutoff": 12,
    "repetitions": 5000,
    "fixed_generator_empirical_coverage": 0.9532,
    "same_calibration_selection_empirical_coverage": 0.4052,
    "bonferroni_selection_empirical_coverage": 0.9808,
    "median_fixed_bound": 0.32353290082167796,
    "median_same_calibration_selected_bound": 0.4019196537332055,
    "median_bonferroni_selected_bound": 0.35287093786749946
  },
  "regression_checks": {
    "max_equal_vs_general_difference": 0.0,
    "max_poisson_binomial_error": 8.881784197001252e-16
  }
}

==> anc/qnn/results/coverage/statistical_results/statistical_calibration_repetitions.csv <==
repetition,cutoff,low_count_total,exact_mixing_bound,cp_wilks_bound,naive_empirical_quantile,exact_bound_valid,cp_wilks_valid,naive_valid,certified_miss_probability
0,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
1,15,44,0.0,0.11248800873924926,0.5666666666666667,True,True,True,1.0
2,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
3,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
4,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
5,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
6,15,45,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
7,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
8,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
9,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
10,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
11,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
12,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
13,15,43,0.0,0.13234800533251437,0.6,True,True,True,1.0
14,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
15,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
16,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
17,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
18,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
19,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
20,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
21,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
22,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
23,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
24,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
25,15,47,0.0,0.17575480682605926,0.5333333333333333,True,True,True,1.0
26,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
27,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
28,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
29,15,41,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
30,15,41,0.0,0.13234800533251437,0.6,True,True,True,1.0
31,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
32,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
33,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
34,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
35,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
36,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
37,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
38,15,41,0.0,0.17575480682605926,0.6,True,True,True,1.0
39,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
40,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
41,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
42,15,38,0.32738288404598725,0.17575480682605926,0.5666666666666667,True,True,True,0.11705774645035934
43,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
44,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
45,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
46,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
47,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
48,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
49,15,26,0.4653093788552952,0.24997094335579323,0.6333333333333333,True,True,True,0.10171896950701002
50,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
51,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
52,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
53,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
54,15,39,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
55,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
56,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
57,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
58,15,45,0.0,0.11248800873924926,0.5666666666666667,True,True,True,1.0
59,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
60,15,32,0.42309017250367165,0.19927305281424337,0.6666666666666666,True,True,False,0.1036755461532938
61,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
62,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
63,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
64,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
65,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
66,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
67,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
68,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
69,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
70,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
71,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
72,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
73,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
74,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
75,15,28,0.45272748799129103,0.24997094335579323,0.6666666666666666,True,True,False,0.10216909644305633
76,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
77,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
78,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
79,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
80,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
81,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
82,15,23,0.48271776414792145,0.224004974692244,0.6333333333333333,True,True,True,0.10123457691992342
83,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
84,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
85,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
86,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
87,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
88,15,39,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
89,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
90,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
91,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
92,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
93,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
94,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
95,15,21,0.49373383991393416,0.24997094335579323,0.6333333333333333,True,True,True,0.10099547762108327
96,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
97,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
98,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
99,15,42,0.0,0.13234800533251437,0.6,True,True,True,1.0
100,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
101,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
102,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
103,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
104,15,28,0.45272748799129103,0.27720682738867175,0.6333333333333333,True,True,True,0.10216909644305633
105,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
106,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
107,15,27,0.4591443518525531,0.224004974692244,0.6666666666666666,True,True,False,0.1019277743764194
108,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
109,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
110,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
111,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
112,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
113,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
114,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
115,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
116,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
117,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
118,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
119,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
120,15,24,0.4770609350662638,0.24997094335579323,0.6333333333333333,True,True,True,0.10137642759008038
121,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
122,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
123,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
124,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
125,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
126,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
127,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
128,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
129,15,46,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
130,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
131,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
132,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
133,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
134,15,49,0.0,0.11248800873924926,0.5333333333333333,True,True,True,1.0
135,15,45,0.0,0.17575480682605926,0.6,True,True,True,1.0
136,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
137,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
138,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
139,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
140,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
141,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
142,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
143,15,44,0.0,0.15344400076366557,0.6,True,True,True,1.0
144,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
145,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
146,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
147,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
148,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
149,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
150,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
151,15,39,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
152,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
153,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
154,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
155,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
156,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
157,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
158,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
159,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
160,15,28,0.45272748799129103,0.24997094335579323,0.6666666666666666,True,True,False,0.10216909644305633
161,15,41,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
162,15,33,0.41406875551720934,0.224004974692244,0.6,True,True,True,0.10429248791364543
163,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
164,15,30,0.43889101002353326,0.224004974692244,0.6,True,True,True,0.1027842919953618
165,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
166,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
167,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
168,15,41,0.0,0.17575480682605926,0.6,True,True,True,1.0
169,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
170,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
171,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
172,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
173,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
174,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
175,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
176,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
177,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
178,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
179,15,37,0.35886397465771736,0.17575480682605926,0.5666666666666667,True,True,True,0.11056195504313641
180,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
181,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
182,15,50,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
183,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
184,15,25,0.47126886619955877,0.24997094335579323,0.6666666666666666,True,True,False,0.1015367079956342
185,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
186,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
187,15,31,0.431299136298098,0.224004974692244,0.6666666666666666,True,True,False,0.10318479430309102
188,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
189,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
190,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
191,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
192,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
193,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
194,15,42,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
195,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
196,15,27,0.4591443518525531,0.24997094335579323,0.6666666666666666,True,True,False,0.1019277743764194
197,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
198,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
199,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
200,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
201,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
202,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
203,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
204,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
205,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
206,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
207,15,32,0.42309017250367165,0.224004974692244,0.6666666666666666,True,True,False,0.1036755461532938
208,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
209,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
210,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
211,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
212,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
213,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
214,15,33,0.41406875551720934,0.19927305281424337,0.5666666666666667,True,True,True,0.10429248791364543
215,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
216,15,43,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
217,15,25,0.47126886619955877,0.24997094335579323,0.6666666666666666,True,True,False,0.1015367079956342
218,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
219,15,33,0.41406875551720934,0.19927305281424337,0.6666666666666666,True,True,False,0.10429248791364543
220,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
221,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
222,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
223,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
224,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
225,15,30,0.43889101002353326,0.19927305281424337,0.6333333333333333,True,True,True,0.1027842919953618
226,15,44,0.0,0.13234800533251437,0.6,True,True,True,1.0
227,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
228,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
229,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
230,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
231,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
232,15,21,0.49373383991393416,0.24997094335579323,0.6666666666666666,True,True,False,0.10099547762108327
233,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
234,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
235,15,38,0.32738288404598725,0.17575480682605926,0.5666666666666667,True,True,True,0.11705774645035934
236,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
237,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
238,15,30,0.43889101002353326,0.224004974692244,0.6,True,True,True,0.1027842919953618
239,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
240,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
241,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
242,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
243,15,27,0.4591443518525531,0.24997094335579323,0.6666666666666666,True,True,False,0.1019277743764194
244,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
245,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
246,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
247,15,27,0.4591443518525531,0.224004974692244,0.6666666666666666,True,True,False,0.1019277743764194
248,15,25,0.47126886619955877,0.24997094335579323,0.6333333333333333,True,True,True,0.1015367079956342
249,15,44,0.0,0.15344400076366557,0.6,True,True,True,1.0
250,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
251,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
252,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
253,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
254,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
255,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
256,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
257,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
258,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
259,15,27,0.4591443518525531,0.224004974692244,0.6,True,True,True,0.1019277743764194
260,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
261,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
262,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
263,15,46,0.0,0.15344400076366557,0.6,True,True,True,1.0
264,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
265,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
266,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
267,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
268,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
269,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
270,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
271,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
272,15,29,0.446001063582501,0.19927305281424337,0.6333333333333333,True,True,True,0.10245093514291595
273,15,25,0.47126886619955877,0.24997094335579323,0.6666666666666666,True,True,False,0.1015367079956342
274,15,47,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
275,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
276,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
277,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
278,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
279,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
280,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
281,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
282,15,37,0.35886397465771736,0.17575480682605926,0.5666666666666667,True,True,True,0.11056195504313641
283,15,44,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
284,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
285,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
286,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
287,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
288,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
289,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
290,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
291,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
292,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
293,15,43,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
294,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
295,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
296,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
297,15,46,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
298,15,32,0.42309017250367165,0.224004974692244,0.6,True,True,True,0.1036755461532938
299,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
300,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
301,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
302,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
303,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
304,15,23,0.48271776414792145,0.24997094335579323,0.6333333333333333,True,True,True,0.10123457691992342
305,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
306,15,41,0.0,0.17575480682605926,0.6,True,True,True,1.0
307,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
308,15,43,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
309,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
310,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
311,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
312,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
313,15,25,0.47126886619955877,0.224004974692244,0.6,True,True,True,0.1015367079956342
314,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
315,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
316,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
317,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
318,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
319,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
320,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
321,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
322,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
323,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
324,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
325,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
326,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
327,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
328,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
329,15,44,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
330,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
331,15,30,0.43889101002353326,0.224004974692244,0.6,True,True,True,0.1027842919953618
332,15,47,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
333,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
334,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
335,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
336,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
337,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
338,15,44,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
339,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
340,15,41,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
341,15,31,0.431299136298098,0.224004974692244,0.6,True,True,True,0.10318479430309102
342,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
343,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
344,15,25,0.47126886619955877,0.224004974692244,0.6666666666666666,True,True,False,0.1015367079956342
345,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
346,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
347,15,46,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
348,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
349,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
350,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
351,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
352,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
353,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
354,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
355,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
356,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
357,15,30,0.43889101002353326,0.19927305281424337,0.6333333333333333,True,True,True,0.1027842919953618
358,15,41,0.0,0.17575480682605926,0.6,True,True,True,1.0
359,15,43,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
360,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
361,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
362,15,40,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
363,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
364,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
365,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
366,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
367,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
368,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
369,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
370,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
371,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
372,15,29,0.446001063582501,0.24997094335579323,0.6666666666666666,True,True,False,0.10245093514291595
373,15,41,0.0,0.17575480682605926,0.6,True,True,True,1.0
374,15,46,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
375,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
376,15,29,0.446001063582501,0.19927305281424337,0.6,True,True,True,0.10245093514291595
377,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
378,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
379,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
380,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
381,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
382,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
383,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
384,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
385,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
386,15,27,0.4591443518525531,0.24997094335579323,0.6666666666666666,True,True,False,0.1019277743764194
387,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
388,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
389,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
390,15,29,0.446001063582501,0.224004974692244,0.6666666666666666,True,True,False,0.10245093514291595
391,15,45,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
392,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
393,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
394,15,42,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
395,15,24,0.4770609350662638,0.27720682738867175,0.6666666666666666,True,True,False,0.10137642759008038
396,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
397,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
398,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
399,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
400,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
401,15,30,0.43889101002353326,0.19927305281424337,0.6333333333333333,True,True,True,0.1027842919953618
402,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
403,15,34,0.40393504355344234,0.19927305281424337,0.5666666666666667,True,True,True,0.10509540145779098
404,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
405,15,45,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
406,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
407,15,31,0.431299136298098,0.224004974692244,0.6666666666666666,True,True,False,0.10318479430309102
408,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
409,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
410,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
411,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
412,15,29,0.446001063582501,0.19927305281424337,0.6,True,True,True,0.10245093514291595
413,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
414,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
415,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
416,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
417,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
418,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
419,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
420,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
421,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
422,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
423,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
424,15,43,0.0,0.13234800533251437,0.6,True,True,True,1.0
425,15,43,0.0,0.11248800873924926,0.5666666666666667,True,True,True,1.0
426,15,44,0.0,0.15344400076366557,0.6,True,True,True,1.0
427,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
428,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
429,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
430,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
431,15,30,0.43889101002353326,0.19927305281424337,0.6333333333333333,True,True,True,0.1027842919953618
432,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
433,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
434,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
435,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
436,15,26,0.4653093788552952,0.24997094335579323,0.6333333333333333,True,True,True,0.10171896950701002
437,15,35,0.39218909155254744,0.19927305281424337,0.5666666666666667,True,True,True,0.10619337548712122
438,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
439,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
440,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
441,15,48,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
442,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
443,15,31,0.431299136298098,0.224004974692244,0.6666666666666666,True,True,False,0.10318479430309102
444,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
445,15,42,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
446,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
447,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
448,15,38,0.32738288404598725,0.17575480682605926,0.5666666666666667,True,True,True,0.11705774645035934
449,15,26,0.4653093788552952,0.24997094335579323,0.6333333333333333,True,True,True,0.10171896950701002
450,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
451,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
452,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
453,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
454,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
455,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
456,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
457,15,40,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
458,15,20,0.4991401222488647,0.24997094335579323,0.6333333333333333,True,True,True,0.10089413880042396
459,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
460,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
461,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
462,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
463,15,28,0.45272748799129103,0.24997094335579323,0.6666666666666666,True,True,False,0.10216909644305633
464,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
465,15,27,0.4591443518525531,0.24997094335579323,0.6,True,True,True,0.1019277743764194
466,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
467,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
468,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
469,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
470,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
471,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
472,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
473,15,24,0.4770609350662638,0.224004974692244,0.6333333333333333,True,True,True,0.10137642759008038
474,15,28,0.45272748799129103,0.19927305281424337,0.6333333333333333,True,True,True,0.10216909644305633
475,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
476,15,23,0.48271776414792145,0.224004974692244,0.6666666666666666,True,True,False,0.10123457691992342
477,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
478,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
479,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
480,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
481,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
482,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
483,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
484,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
485,15,23,0.48271776414792145,0.224004974692244,0.6333333333333333,True,True,True,0.10123457691992342
486,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
487,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
488,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
489,15,25,0.47126886619955877,0.224004974692244,0.6666666666666666,True,True,False,0.1015367079956342
490,15,33,0.41406875551720934,0.224004974692244,0.6,True,True,True,0.10429248791364543
491,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
492,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
493,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
494,15,32,0.42309017250367165,0.24997094335579323,0.6666666666666666,True,True,False,0.1036755461532938
495,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
496,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
497,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
498,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
499,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
500,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
501,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
502,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
503,15,24,0.4770609350662638,0.27720682738867175,0.7,True,True,False,0.10137642759008038
504,15,27,0.4591443518525531,0.24997094335579323,0.6333333333333333,True,True,True,0.1019277743764194
505,15,39,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
506,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
507,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
508,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
509,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
510,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
511,15,29,0.446001063582501,0.224004974692244,0.6666666666666666,True,True,False,0.10245093514291595
512,15,24,0.4770609350662638,0.224004974692244,0.6333333333333333,True,True,True,0.10137642759008038
513,15,35,0.39218909155254744,0.19927305281424337,0.6666666666666666,True,True,False,0.10619337548712122
514,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
515,15,31,0.431299136298098,0.19927305281424337,0.5666666666666667,True,True,True,0.10318479430309102
516,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
517,15,39,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
518,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
519,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
520,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
521,15,25,0.47126886619955877,0.224004974692244,0.6666666666666666,True,True,False,0.1015367079956342
522,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
523,15,21,0.49373383991393416,0.27720682738867175,0.6666666666666666,True,True,False,0.10099547762108327
524,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
525,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
526,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
527,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
528,15,23,0.48271776414792145,0.27720682738867175,0.7,True,True,False,0.10123457691992342
529,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
530,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
531,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
532,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
533,15,41,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
534,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
535,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
536,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
537,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
538,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
539,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
540,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
541,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
542,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
543,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
544,15,23,0.48271776414792145,0.24997094335579323,0.6333333333333333,True,True,True,0.10123457691992342
545,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
546,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
547,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
548,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
549,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
550,15,46,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
551,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
552,15,42,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
553,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
554,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
555,15,44,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
556,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
557,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
558,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
559,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
560,15,24,0.4770609350662638,0.27720682738867175,0.6666666666666666,True,True,False,0.10137642759008038
561,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
562,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
563,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
564,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
565,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
566,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
567,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
568,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
569,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
570,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
571,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
572,15,30,0.43889101002353326,0.24997094335579323,0.6666666666666666,True,True,False,0.1027842919953618
573,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
574,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
575,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
576,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
577,15,25,0.47126886619955877,0.24997094335579323,0.6666666666666666,True,True,False,0.1015367079956342
578,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
579,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
580,15,34,0.40393504355344234,0.19927305281424337,0.6666666666666666,True,True,False,0.10509540145779098
581,15,30,0.43889101002353326,0.224004974692244,0.6,True,True,True,0.1027842919953618
582,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
583,15,27,0.4591443518525531,0.19927305281424337,0.6333333333333333,True,True,True,0.1019277743764194
584,15,41,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
585,15,26,0.4653093788552952,0.224004974692244,0.6666666666666666,True,True,False,0.10171896950701002
586,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
587,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
588,15,36,0.37788925512307636,0.224004974692244,0.6,True,True,True,0.10781482996930576
589,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
590,15,27,0.4591443518525531,0.224004974692244,0.6666666666666666,True,True,False,0.1019277743764194
591,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
592,15,45,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
593,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
594,15,34,0.40393504355344234,0.224004974692244,0.6,True,True,True,0.10509540145779098
595,15,33,0.41406875551720934,0.224004974692244,0.6,True,True,True,0.10429248791364543
596,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
597,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
598,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
599,15,52,0.0,0.13234800533251437,0.5,True,True,True,1.0
600,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
601,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
602,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
603,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
604,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
605,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
606,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
607,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
608,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
609,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
610,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
611,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
612,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
613,15,39,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
614,15,30,0.43889101002353326,0.224004974692244,0.6666666666666666,True,True,False,0.1027842919953618
615,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
616,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
617,15,29,0.446001063582501,0.224004974692244,0.6,True,True,True,0.10245093514291595
618,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
619,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
620,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
621,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
622,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
623,15,31,0.431299136298098,0.19927305281424337,0.6333333333333333,True,True,True,0.10318479430309102
624,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
625,15,42,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
626,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
627,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
628,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
629,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
630,15,27,0.4591443518525531,0.24997094335579323,0.6333333333333333,True,True,True,0.1019277743764194
631,15,26,0.4653093788552952,0.24997094335579323,0.6333333333333333,True,True,True,0.10171896950701002
632,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
633,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
634,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
635,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
636,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
637,15,32,0.42309017250367165,0.224004974692244,0.6,True,True,True,0.1036755461532938
638,15,44,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
639,15,26,0.4653093788552952,0.27720682738867175,0.6666666666666666,True,True,False,0.10171896950701002
640,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
641,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
642,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
643,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
644,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
645,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
646,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
647,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
648,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
649,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
650,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
651,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
652,15,44,0.0,0.13234800533251437,0.6,True,True,True,1.0
653,15,39,0.0,0.15344400076366557,0.6,True,True,True,1.0
654,15,43,0.0,0.13234800533251437,0.6,True,True,True,1.0
655,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
656,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
657,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
658,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
659,15,25,0.47126886619955877,0.24997094335579323,0.6333333333333333,True,True,True,0.1015367079956342
660,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
661,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
662,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
663,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
664,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
665,15,30,0.43889101002353326,0.19927305281424337,0.6,True,True,True,0.1027842919953618
666,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
667,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
668,15,45,0.0,0.13234800533251437,0.6,True,True,True,1.0
669,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
670,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
671,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
672,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
673,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
674,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
675,15,45,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
676,15,39,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
677,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
678,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
679,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
680,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
681,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
682,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
683,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
684,15,37,0.35886397465771736,0.15344400076366557,0.6,True,True,True,0.11056195504313641
685,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
686,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
687,15,37,0.35886397465771736,0.15344400076366557,0.5666666666666667,True,True,True,0.11056195504313641
688,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
689,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
690,15,42,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
691,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
692,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
693,15,38,0.32738288404598725,0.13234800533251437,0.6,True,True,True,0.11705774645035934
694,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
695,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
696,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
697,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
698,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
699,15,27,0.4591443518525531,0.24997094335579323,0.6666666666666666,True,True,False,0.1019277743764194
700,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
701,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
702,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
703,15,42,0.0,0.13234800533251437,0.6,True,True,True,1.0
704,15,31,0.431299136298098,0.24997094335579323,0.6666666666666666,True,True,False,0.10318479430309102
705,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
706,15,32,0.42309017250367165,0.224004974692244,0.6,True,True,True,0.1036755461532938
707,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
708,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
709,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
710,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
711,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
712,15,27,0.4591443518525531,0.19927305281424337,0.6666666666666666,True,True,False,0.1019277743764194
713,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
714,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
715,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
716,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
717,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
718,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
719,15,28,0.45272748799129103,0.224004974692244,0.6666666666666666,True,True,False,0.10216909644305633
720,15,48,0.0,0.11248800873924926,0.5666666666666667,True,True,True,1.0
721,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
722,15,23,0.48271776414792145,0.224004974692244,0.6333333333333333,True,True,True,0.10123457691992342
723,15,28,0.45272748799129103,0.19927305281424337,0.6,True,True,True,0.10216909644305633
724,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
725,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
726,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
727,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
728,15,32,0.42309017250367165,0.24997094335579323,0.6666666666666666,True,True,False,0.1036755461532938
729,15,48,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
730,15,43,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
731,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
732,15,39,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
733,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
734,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
735,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
736,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
737,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
738,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
739,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
740,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
741,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
742,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
743,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
744,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
745,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
746,15,46,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
747,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
748,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
749,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
750,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
751,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
752,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
753,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
754,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
755,15,47,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
756,15,30,0.43889101002353326,0.24997094335579323,0.6333333333333333,True,True,True,0.1027842919953618
757,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
758,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
759,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
760,15,41,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
761,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
762,15,29,0.446001063582501,0.224004974692244,0.6666666666666666,True,True,False,0.10245093514291595
763,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
764,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
765,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
766,15,47,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
767,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
768,15,41,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
769,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
770,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
771,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
772,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
773,15,30,0.43889101002353326,0.224004974692244,0.6,True,True,True,0.1027842919953618
774,15,48,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
775,15,22,0.48826718132740754,0.24997094335579323,0.6333333333333333,True,True,True,0.10110834562604427
776,15,40,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
777,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
778,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
779,15,43,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
780,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
781,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
782,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
783,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
784,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
785,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
786,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
787,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
788,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
789,15,42,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
790,15,35,0.39218909155254744,0.224004974692244,0.6333333333333333,True,True,True,0.10619337548712122
791,15,40,0.0,0.15344400076366557,0.6,True,True,True,1.0
792,15,48,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
793,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
794,15,35,0.39218909155254744,0.19927305281424337,0.6666666666666666,True,True,False,0.10619337548712122
795,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
796,15,32,0.42309017250367165,0.224004974692244,0.6,True,True,True,0.1036755461532938
797,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
798,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
799,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
800,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
801,15,29,0.446001063582501,0.224004974692244,0.6666666666666666,True,True,False,0.10245093514291595
802,15,30,0.43889101002353326,0.24997094335579323,0.6666666666666666,True,True,False,0.1027842919953618
803,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
804,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
805,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
806,15,41,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
807,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
808,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
809,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
810,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
811,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
812,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
813,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
814,15,26,0.4653093788552952,0.27720682738867175,0.6333333333333333,True,True,True,0.10171896950701002
815,15,35,0.39218909155254744,0.224004974692244,0.6333333333333333,True,True,True,0.10619337548712122
816,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
817,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
818,15,22,0.48826718132740754,0.27720682738867175,0.6666666666666666,True,True,False,0.10110834562604427
819,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
820,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
821,15,25,0.47126886619955877,0.24997094335579323,0.6333333333333333,True,True,True,0.1015367079956342
822,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
823,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
824,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
825,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
826,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
827,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
828,15,32,0.42309017250367165,0.24997094335579323,0.6666666666666666,True,True,False,0.1036755461532938
829,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
830,15,41,0.0,0.15344400076366557,0.6,True,True,True,1.0
831,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
832,15,44,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
833,15,42,0.0,0.13234800533251437,0.6,True,True,True,1.0
834,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
835,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
836,15,37,0.35886397465771736,0.17575480682605926,0.5666666666666667,True,True,True,0.11056195504313641
837,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
838,15,32,0.42309017250367165,0.224004974692244,0.6666666666666666,True,True,False,0.1036755461532938
839,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
840,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
841,15,31,0.431299136298098,0.19927305281424337,0.6666666666666666,True,True,False,0.10318479430309102
842,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
843,15,34,0.40393504355344234,0.224004974692244,0.6666666666666666,True,True,False,0.10509540145779098
844,15,42,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
845,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
846,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
847,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
848,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
849,15,28,0.45272748799129103,0.24997094335579323,0.6666666666666666,True,True,False,0.10216909644305633
850,15,35,0.39218909155254744,0.224004974692244,0.6333333333333333,True,True,True,0.10619337548712122
851,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
852,15,42,0.0,0.17575480682605926,0.6,True,True,True,1.0
853,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
854,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
855,15,39,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
856,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
857,15,21,0.49373383991393416,0.24997094335579323,0.6666666666666666,True,True,False,0.10099547762108327
858,15,45,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
859,15,35,0.39218909155254744,0.224004974692244,0.6,True,True,True,0.10619337548712122
860,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
861,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
862,15,36,0.37788925512307636,0.19927305281424337,0.5666666666666667,True,True,True,0.10781482996930576
863,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
864,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
865,15,22,0.48826718132740754,0.24997094335579323,0.6333333333333333,True,True,True,0.10110834562604427
866,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
867,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
868,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
869,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
870,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
871,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
872,15,31,0.431299136298098,0.224004974692244,0.6666666666666666,True,True,False,0.10318479430309102
873,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
874,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
875,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
876,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
877,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
878,15,43,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
879,15,36,0.37788925512307636,0.19927305281424337,0.6666666666666666,True,True,False,0.10781482996930576
880,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
881,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
882,15,25,0.47126886619955877,0.24997094335579323,0.6666666666666666,True,True,False,0.1015367079956342
883,15,55,0.0,0.11248800873924926,0.4666666666666667,True,True,True,1.0
884,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
885,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
886,15,50,0.0,0.13234800533251437,0.5333333333333333,True,True,True,1.0
887,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
888,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
889,15,25,0.47126886619955877,0.224004974692244,0.6333333333333333,True,True,True,0.1015367079956342
890,15,42,0.0,0.17575480682605926,0.5666666666666667,True,True,True,1.0
891,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
892,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
893,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
894,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
895,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
896,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
897,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
898,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
899,15,22,0.48826718132740754,0.24997094335579323,0.6666666666666666,True,True,False,0.10110834562604427
900,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
901,15,46,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
902,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
903,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
904,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
905,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
906,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
907,15,45,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
908,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
909,15,26,0.4653093788552952,0.224004974692244,0.6333333333333333,True,True,True,0.10171896950701002
910,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
911,15,33,0.41406875551720934,0.24997094335579323,0.6333333333333333,True,True,True,0.10429248791364543
912,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
913,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
914,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
915,15,35,0.39218909155254744,0.224004974692244,0.6333333333333333,True,True,True,0.10619337548712122
916,15,32,0.42309017250367165,0.19927305281424337,0.6333333333333333,True,True,True,0.1036755461532938
917,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
918,15,28,0.45272748799129103,0.24997094335579323,0.6666666666666666,True,True,False,0.10216909644305633
919,15,30,0.43889101002353326,0.224004974692244,0.6666666666666666,True,True,False,0.1027842919953618
920,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
921,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
922,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
923,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
924,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
925,15,32,0.42309017250367165,0.224004974692244,0.6,True,True,True,0.1036755461532938
926,15,30,0.43889101002353326,0.224004974692244,0.6333333333333333,True,True,True,0.1027842919953618
927,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
928,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
929,15,31,0.431299136298098,0.19927305281424337,0.6,True,True,True,0.10318479430309102
930,15,34,0.40393504355344234,0.224004974692244,0.6333333333333333,True,True,True,0.10509540145779098
931,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
932,15,24,0.4770609350662638,0.24997094335579323,0.6333333333333333,True,True,True,0.10137642759008038
933,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
934,15,44,0.0,0.15344400076366557,0.5333333333333333,True,True,True,1.0
935,15,29,0.446001063582501,0.224004974692244,0.6333333333333333,True,True,True,0.10245093514291595
936,15,41,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
937,15,28,0.45272748799129103,0.224004974692244,0.6,True,True,True,0.10216909644305633
938,15,35,0.39218909155254744,0.19927305281424337,0.6333333333333333,True,True,True,0.10619337548712122
939,15,23,0.48271776414792145,0.24997094335579323,0.6666666666666666,True,True,False,0.10123457691992342
940,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
941,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
942,15,24,0.4770609350662638,0.24997094335579323,0.6666666666666666,True,True,False,0.10137642759008038
943,15,40,0.0,0.17575480682605926,0.6333333333333333,True,True,True,1.0
944,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
945,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
946,15,39,0.0,0.17575480682605926,0.6,True,True,True,1.0
947,15,37,0.35886397465771736,0.17575480682605926,0.6333333333333333,True,True,True,0.11056195504313641
948,15,35,0.39218909155254744,0.19927305281424337,0.6,True,True,True,0.10619337548712122
949,15,38,0.32738288404598725,0.17575480682605926,0.6333333333333333,True,True,True,0.11705774645035934
950,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
951,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
952,15,27,0.4591443518525531,0.24997094335579323,0.6333333333333333,True,True,True,0.1019277743764194
953,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
954,15,40,0.0,0.17575480682605926,0.6,True,True,True,1.0
955,15,43,0.0,0.11248800873924926,0.5666666666666667,True,True,True,1.0
956,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
957,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
958,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
959,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
960,15,24,0.4770609350662638,0.224004974692244,0.6666666666666666,True,True,False,0.10137642759008038
961,15,42,0.0,0.15344400076366557,0.6,True,True,True,1.0
962,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543
963,15,28,0.45272748799129103,0.24997094335579323,0.6333333333333333,True,True,True,0.10216909644305633
964,15,36,0.37788925512307636,0.19927305281424337,0.6333333333333333,True,True,True,0.10781482996930576
965,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
966,15,34,0.40393504355344234,0.19927305281424337,0.6,True,True,True,0.10509540145779098
967,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
968,15,38,0.32738288404598725,0.17575480682605926,0.6,True,True,True,0.11705774645035934
969,15,32,0.42309017250367165,0.19927305281424337,0.6,True,True,True,0.1036755461532938
970,15,35,0.39218909155254744,0.224004974692244,0.6333333333333333,True,True,True,0.10619337548712122
971,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
972,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
973,15,34,0.40393504355344234,0.19927305281424337,0.6666666666666666,True,True,False,0.10509540145779098
974,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
975,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
976,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
977,15,37,0.35886397465771736,0.17575480682605926,0.6,True,True,True,0.11056195504313641
978,15,27,0.4591443518525531,0.224004974692244,0.6333333333333333,True,True,True,0.1019277743764194
979,15,28,0.45272748799129103,0.224004974692244,0.6333333333333333,True,True,True,0.10216909644305633
980,15,33,0.41406875551720934,0.224004974692244,0.6,True,True,True,0.10429248791364543
981,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
982,15,33,0.41406875551720934,0.19927305281424337,0.6333333333333333,True,True,True,0.10429248791364543
983,15,28,0.45272748799129103,0.19927305281424337,0.6333333333333333,True,True,True,0.10216909644305633
984,15,30,0.43889101002353326,0.19927305281424337,0.6,True,True,True,0.1027842919953618
985,15,44,0.0,0.13234800533251437,0.6,True,True,True,1.0
986,15,26,0.4653093788552952,0.24997094335579323,0.6666666666666666,True,True,False,0.10171896950701002
987,15,29,0.446001063582501,0.24997094335579323,0.6333333333333333,True,True,True,0.10245093514291595
988,15,33,0.41406875551720934,0.19927305281424337,0.6,True,True,True,0.10429248791364543
989,15,42,0.0,0.15344400076366557,0.5666666666666667,True,True,True,1.0
990,15,38,0.32738288404598725,0.15344400076366557,0.6,True,True,True,0.11705774645035934
991,15,31,0.431299136298098,0.224004974692244,0.6333333333333333,True,True,True,0.10318479430309102
992,15,42,0.0,0.13234800533251437,0.5666666666666667,True,True,True,1.0
993,15,38,0.32738288404598725,0.17575480682605926,0.5666666666666667,True,True,True,0.11705774645035934
994,15,34,0.40393504355344234,0.224004974692244,0.6,True,True,True,0.10509540145779098
995,15,36,0.37788925512307636,0.19927305281424337,0.6,True,True,True,0.10781482996930576
996,15,32,0.42309017250367165,0.224004974692244,0.6333333333333333,True,True,True,0.1036755461532938
997,15,34,0.40393504355344234,0.19927305281424337,0.6333333333333333,True,True,True,0.10509540145779098
998,15,27,0.4591443518525531,0.24997094335579323,0.6333333333333333,True,True,True,0.1019277743764194
999,15,33,0.41406875551720934,0.224004974692244,0.6333333333333333,True,True,True,0.10429248791364543


==> anc/qnn/results/coverage/statistical_results/statistical_coverage_summary.json <==
{
  "config": {
    "seed": 20260803,
    "alpha": 0.05,
    "beta_uncovered": 0.1,
    "development_checkpoints": 4000,
    "calibration_checkpoints": 500,
    "trials_per_checkpoint": 30,
    "deployment_attempts": 10,
    "repetitions": 1000,
    "selection_repetitions": 5000,
    "selection_candidates": 20
  },
  "population": {
    "weights": [
      0.875,
      0.125
    ],
    "shapes": [
      [
        18.0,
        3.0
      ],
      [
        2.0,
        2.0
      ]
    ]
  },
  "main_calibration": {
    "selected_cutoff": 15,
    "true_beta_quantile": 0.6490636476128842,
    "actual_population_miss_probability": 0.0048096144235574515,
    "empirical_exact_confidence_coverage": 1.0,
    "empirical_cp_wilks_confidence_coverage": 1.0,
    "empirical_naive_confidence_coverage": 0.904,
    "median_exact_mixing_bound": 0.40393504355344234,
    "median_cp_wilks_bound": 0.19927305281424337,
    "median_naive_empirical_quantile": 0.6333333333333333,
    "median_certified_miss_probability": 0.10509540145779098
  },
  "selection_reuse": {
    "boundary_probability_p0": 0.4,
    "uncovered_fraction_beta": 0.1,
    "candidate_generators": 20,
    "calibration_checkpoints": 250,
    "trials_per_checkpoint": 30,
    "cutoff": 12,
    "repetitions": 5000,
    "fixed_generator_empirical_coverage": 0.9532,
    "same_calibration_selection_empirical_coverage": 0.4052,
    "bonferroni_selection_empirical_coverage": 0.9808,
    "median_fixed_bound": 0.32353290082167796,
    "median_same_calibration_selected_bound": 0.4019196537332055,
    "median_bonferroni_selected_bound": 0.35287093786749946
  },
  "regression_checks": {
    "max_equal_vs_general_difference": 0.0,
    "max_poisson_binomial_error": 8.881784197001252e-16
  }
}

==> anc/qnn/results/coverage/statistical_results/statistical_development_cutoff_selection.csv <==
cutoff,development_low_count_total,development_bound
0,3,0.12318840761418615
1,4,0.17511084096246343
2,10,0.20156562944725387
3,19,0.22498506302055543
4,38,0.23854771048233037
5,52,0.26206015692428797
6,68,0.2846270098454411
7,94,0.3007621392042352
8,114,0.32206283040112593
9,129,0.34658766126585183
10,159,0.3621228876862995
11,180,0.3829429060845584
12,203,0.4022915848533113
13,232,0.41737421058652147
14,264,0.4288613819727406
15,288,0.44341319308966576
16,323,0.44244536622982245
17,368,0.3181596958789443
18,422,0.0
19,489,0.0
20,604,0.0
21,748,0.0
22,974,0.0
23,1224,0.0
24,1549,0.0
25,1951,0.0
26,2441,0.0
27,2981,0.0
28,3455,0.0
29,3808,0.0


==> anc/qnn/results/coverage/statistical_results/statistical_sample_complexity.csv <==
trials_per_checkpoint,calibration_checkpoints,cutoff,empirical_exact_coverage,empirical_naive_coverage,median_exact_bound,median_naive_bound,true_beta_quantile
10,100,3,1.0,0.925,0.19250046836791002,0.6,0.6490636476128842
10,250,3,1.0,0.991,0.29267627592683876,0.6,0.6490636476128842
10,500,3,1.0,1.0,0.31869058935159533,0.6,0.6490636476128842
10,1000,4,1.0,1.0,0.35094404143279234,0.6,0.6490636476128842
30,100,11,1.0,0.649,0.28083126866606944,0.6333333333333333,0.6490636476128842
30,250,14,1.0,0.776,0.365206266590694,0.6333333333333333,0.6490636476128842
30,500,15,1.0,0.886,0.40393504355344234,0.6333333333333333,0.6490636476128842
30,1000,15,1.0,0.968,0.4319741256302204,0.6333333333333333,0.6490636476128842
100,100,39,1.0,0.438,0.33630626122017215,0.66,0.6490636476128842
100,250,51,1.0,0.498,0.4303058141145474,0.65,0.6490636476128842
100,500,54,1.0,0.552,0.4674745291993816,0.64,0.6490636476128842
100,1000,57,1.0,0.644,0.49004719924499796,0.64,0.6490636476128842


==> anc/qnn/results/coverage/statistical_results/statistical_selection_reuse.csv <==
repetition,fixed_generator_bound,best_of_k_same_calibration_bound,best_of_k_bonferroni_bound,fixed_valid,same_calibration_valid,bonferroni_valid
0,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
3,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
5,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
6,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
7,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
8,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
9,0.0,0.3789637749086684,0.31571701545094666,True,True,True
10,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
11,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
12,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
13,0.0,0.39056234576737126,0.3358966056025934,True,True,True
14,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
15,0.4785086943763941,0.4785086943763941,0.44068023214689034,False,False,False
16,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
17,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
18,0.0,0.41324408091322695,0.3681359473066397,True,False,True
19,0.0,0.4247400325516575,0.382482735669031,True,False,True
20,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
21,0.0,0.41324408091322695,0.3681359473066397,True,False,True
22,0.0,0.39056234576737126,0.3358966056025934,True,True,True
23,0.0,0.4019196537332055,0.35287093786749946,True,False,True
24,0.0,0.3789637749086684,0.31571701545094666,True,True,True
25,0.0,0.3668814799710287,0.2884201056346547,True,True,True
26,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
27,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
28,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
29,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
30,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
31,0.0,0.3789637749086684,0.31571701545094666,True,True,True
32,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
33,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
34,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
35,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
36,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
37,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
38,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
39,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
40,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
41,0.0,0.4019196537332055,0.35287093786749946,True,False,True
42,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
43,0.0,0.39056234576737126,0.3358966056025934,True,True,True
44,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
45,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
46,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
47,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
48,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
49,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
50,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
51,0.0,0.39056234576737126,0.3358966056025934,True,True,True
52,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
53,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
54,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
55,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
56,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
57,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
58,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
59,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
60,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
61,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
62,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
63,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
64,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
65,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
66,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
67,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
68,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
69,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
70,0.0,0.4019196537332055,0.35287093786749946,True,False,True
71,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
72,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
73,0.0,0.3539950044102981,0.22930698267132277,True,True,True
74,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
75,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
76,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
77,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
78,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
79,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
80,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
81,0.0,0.4366368011028614,0.39643934160557703,True,False,True
82,0.0,0.3789637749086684,0.31571701545094666,True,True,True
83,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
84,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
85,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
86,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
87,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
88,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
89,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
90,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
91,0.0,0.41324408091322695,0.3681359473066397,True,False,True
92,0.0,0.39056234576737126,0.3358966056025934,True,True,True
93,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
94,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
95,0.0,0.3789637749086684,0.31571701545094666,True,True,True
96,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
97,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
98,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
99,0.0,0.41324408091322695,0.3681359473066397,True,False,True
100,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
101,0.0,0.4019196537332055,0.35287093786749946,True,False,True
102,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
103,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
104,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
105,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
106,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
107,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
108,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
109,0.0,0.41324408091322695,0.3681359473066397,True,False,True
110,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
111,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
112,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
113,0.0,0.39056234576737126,0.3358966056025934,True,True,True
114,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
115,0.0,0.39056234576737126,0.3358966056025934,True,True,True
116,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
117,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
118,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
119,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
120,0.0,0.4247400325516575,0.382482735669031,True,False,True
121,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
122,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
123,0.0,0.4019196537332055,0.35287093786749946,True,False,True
124,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
125,0.0,0.39056234576737126,0.3358966056025934,True,True,True
126,0.0,0.4019196537332055,0.35287093786749946,True,False,True
127,0.0,0.41324408091322695,0.3681359473066397,True,False,True
128,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
129,0.0,0.3789637749086684,0.31571701545094666,True,True,True
130,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
131,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
132,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
133,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
134,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
135,0.0,0.4366368011028614,0.39643934160557703,True,False,True
136,0.0,0.4019196537332055,0.35287093786749946,True,False,True
137,0.0,0.41324408091322695,0.3681359473066397,True,False,True
138,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
139,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
140,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
141,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
142,0.0,0.4019196537332055,0.35287093786749946,True,False,True
143,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
144,0.0,0.41324408091322695,0.3681359473066397,True,False,True
145,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
146,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
147,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
148,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
149,0.0,0.4019196537332055,0.35287093786749946,True,False,True
150,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
151,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
152,0.0,0.39056234576737126,0.3358966056025934,True,True,True
153,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
154,0.0,0.4019196537332055,0.35287093786749946,True,False,True
155,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
156,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
157,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
158,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
159,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
160,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
161,0.0,0.4366368011028614,0.39643934160557703,True,False,True
162,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
163,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
164,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
165,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
166,0.0,0.4019196537332055,0.35287093786749946,True,False,True
167,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
168,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
169,0.0,0.39056234576737126,0.3358966056025934,True,True,True
170,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
171,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
172,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
173,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
174,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
175,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
176,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
177,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
178,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
179,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
180,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
181,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
182,0.0,0.4019196537332055,0.35287093786749946,True,False,True
183,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
184,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
185,0.0,0.39056234576737126,0.3358966056025934,True,True,True
186,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
187,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
188,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
189,0.0,0.39056234576737126,0.3358966056025934,True,True,True
190,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
191,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
192,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
193,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
194,0.0,0.39056234576737126,0.3358966056025934,True,True,True
195,0.0,0.41324408091322695,0.3681359473066397,True,False,True
196,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
197,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
198,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
199,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
200,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
201,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
202,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
203,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
204,0.0,0.4019196537332055,0.35287093786749946,True,False,True
205,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
206,0.0,0.4019196537332055,0.35287093786749946,True,False,True
207,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
208,0.0,0.4019196537332055,0.35287093786749946,True,False,True
209,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
210,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
211,0.0,0.39056234576737126,0.3358966056025934,True,True,True
212,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
213,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
214,0.0,0.4247400325516575,0.382482735669031,True,False,True
215,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
216,0.0,0.39056234576737126,0.3358966056025934,True,True,True
217,0.0,0.3789637749086684,0.31571701545094666,True,True,True
218,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
219,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
220,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
221,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
222,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
223,0.0,0.39056234576737126,0.3358966056025934,True,True,True
224,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
225,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
226,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
227,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
228,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
229,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
230,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
231,0.0,0.39056234576737126,0.3358966056025934,True,True,True
232,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
233,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
234,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
235,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
236,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
237,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
238,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
239,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
240,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
241,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
242,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
243,0.0,0.4366368011028614,0.39643934160557703,True,False,True
244,0.0,0.41324408091322695,0.3681359473066397,True,False,True
245,0.0,0.39056234576737126,0.3358966056025934,True,True,True
246,0.0,0.39056234576737126,0.3358966056025934,True,True,True
247,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
248,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
249,0.0,0.39056234576737126,0.3358966056025934,True,True,True
250,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
251,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
252,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
253,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
254,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
255,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
256,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
257,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
258,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
259,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
260,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
261,0.0,0.3789637749086684,0.31571701545094666,True,True,True
262,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
263,0.0,0.4019196537332055,0.35287093786749946,True,False,True
264,0.0,0.4019196537332055,0.35287093786749946,True,False,True
265,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
266,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
267,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
268,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
269,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
270,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
271,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
272,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
273,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
274,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
275,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
276,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
277,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
278,0.0,0.4019196537332055,0.35287093786749946,True,False,True
279,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
280,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
281,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
282,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
283,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
284,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
285,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
286,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
287,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
288,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
289,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
290,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
291,0.0,0.4019196537332055,0.35287093786749946,True,False,True
292,0.0,0.4019196537332055,0.35287093786749946,True,False,True
293,0.0,0.39056234576737126,0.3358966056025934,True,True,True
294,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
295,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
296,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
297,0.0,0.4019196537332055,0.35287093786749946,True,False,True
298,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
299,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
300,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
301,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
302,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
303,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
304,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
305,0.0,0.39056234576737126,0.3358966056025934,True,True,True
306,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
307,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
308,0.0,0.4247400325516575,0.382482735669031,True,False,True
309,0.0,0.39056234576737126,0.3358966056025934,True,True,True
310,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
311,0.0,0.39056234576737126,0.3358966056025934,True,True,True
312,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
313,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
314,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
315,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
316,0.0,0.4019196537332055,0.35287093786749946,True,False,True
317,0.0,0.4247400325516575,0.382482735669031,True,False,True
318,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
319,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
320,0.0,0.3789637749086684,0.31571701545094666,True,True,True
321,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
322,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
323,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
324,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
325,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
326,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
327,0.0,0.4019196537332055,0.35287093786749946,True,False,True
328,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
329,0.0,0.3789637749086684,0.31571701545094666,True,True,True
330,0.0,0.4019196537332055,0.35287093786749946,True,False,True
331,0.0,0.4247400325516575,0.382482735669031,True,False,True
332,0.0,0.3668814799710287,0.2884201056346547,True,True,True
333,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
334,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
335,0.0,0.4019196537332055,0.35287093786749946,True,False,True
336,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
337,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
338,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
339,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
340,0.0,0.39056234576737126,0.3358966056025934,True,True,True
341,0.0,0.39056234576737126,0.3358966056025934,True,True,True
342,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
343,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
344,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
345,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
346,0.0,0.39056234576737126,0.3358966056025934,True,True,True
347,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
348,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
349,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
350,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
351,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
352,0.0,0.4247400325516575,0.382482735669031,True,False,True
353,0.0,0.4247400325516575,0.382482735669031,True,False,True
354,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
355,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
356,0.0,0.39056234576737126,0.3358966056025934,True,True,True
357,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
358,0.0,0.3668814799710287,0.2884201056346547,True,True,True
359,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
360,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
361,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
362,0.0,0.4019196537332055,0.35287093786749946,True,False,True
363,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
364,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
365,0.0,0.3789637749086684,0.31571701545094666,True,True,True
366,0.0,0.39056234576737126,0.3358966056025934,True,True,True
367,0.0,0.39056234576737126,0.3358966056025934,True,True,True
368,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
369,0.0,0.4019196537332055,0.35287093786749946,True,False,True
370,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
371,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
372,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
373,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
374,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
375,0.0,0.4247400325516575,0.382482735669031,True,False,True
376,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
377,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
378,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
379,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
380,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
381,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
382,0.0,0.39056234576737126,0.3358966056025934,True,True,True
383,0.0,0.41324408091322695,0.3681359473066397,True,False,True
384,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
385,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
386,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
387,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
388,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
389,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
390,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
391,0.0,0.4019196537332055,0.35287093786749946,True,False,True
392,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
393,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
394,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
395,0.0,0.41324408091322695,0.3681359473066397,True,False,True
396,0.0,0.4019196537332055,0.35287093786749946,True,False,True
397,0.0,0.4366368011028614,0.39643934160557703,True,False,True
398,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
399,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
400,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
401,0.0,0.39056234576737126,0.3358966056025934,True,True,True
402,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
403,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
404,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
405,0.0,0.4019196537332055,0.35287093786749946,True,False,True
406,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
407,0.0,0.4019196537332055,0.35287093786749946,True,False,True
408,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
409,0.0,0.3668814799710287,0.2884201056346547,True,True,True
410,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
411,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
412,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
413,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
414,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
415,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
416,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
417,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
418,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
419,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
420,0.0,0.4247400325516575,0.382482735669031,True,False,True
421,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
422,0.0,0.39056234576737126,0.3358966056025934,True,True,True
423,0.0,0.4019196537332055,0.35287093786749946,True,False,True
424,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
425,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
426,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
427,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
428,0.0,0.4247400325516575,0.382482735669031,True,False,True
429,0.0,0.39056234576737126,0.3358966056025934,True,True,True
430,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
431,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
432,0.0,0.39056234576737126,0.3358966056025934,True,True,True
433,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
434,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
435,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
436,0.0,0.4019196537332055,0.35287093786749946,True,False,True
437,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
438,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
439,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
440,0.0,0.41324408091322695,0.3681359473066397,True,False,True
441,0.0,0.4019196537332055,0.35287093786749946,True,False,True
442,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
443,0.0,0.39056234576737126,0.3358966056025934,True,True,True
444,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
445,0.0,0.4019196537332055,0.35287093786749946,True,False,True
446,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
447,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
448,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
449,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
450,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
451,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
452,0.0,0.4366368011028614,0.39643934160557703,True,False,True
453,0.0,0.41324408091322695,0.3681359473066397,True,False,True
454,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
455,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
456,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
457,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
458,0.0,0.3789637749086684,0.31571701545094666,True,True,True
459,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
460,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
461,0.0,0.4019196537332055,0.35287093786749946,True,False,True
462,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
463,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
464,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
465,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
466,0.0,0.4019196537332055,0.35287093786749946,True,False,True
467,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
468,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
469,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
470,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
471,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
472,0.0,0.3668814799710287,0.2884201056346547,True,True,True
473,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
474,0.0,0.3789637749086684,0.31571701545094666,True,True,True
475,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
476,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
477,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
478,0.0,0.39056234576737126,0.3358966056025934,True,True,True
479,0.0,0.39056234576737126,0.3358966056025934,True,True,True
480,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
481,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
482,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
483,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
484,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
485,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
486,0.0,0.4019196537332055,0.35287093786749946,True,False,True
487,0.0,0.4019196537332055,0.35287093786749946,True,False,True
488,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
489,0.0,0.4366368011028614,0.39643934160557703,True,False,True
490,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
491,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
492,0.0,0.4247400325516575,0.382482735669031,True,False,True
493,0.0,0.4019196537332055,0.35287093786749946,True,False,True
494,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
495,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
496,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
497,0.0,0.41324408091322695,0.3681359473066397,True,False,True
498,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
499,0.0,0.3539950044102981,0.22930698267132277,True,True,True
500,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
501,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
502,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
503,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
504,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
505,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
506,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
507,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
508,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
509,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
510,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
511,0.0,0.4019196537332055,0.35287093786749946,True,False,True
512,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
513,0.0,0.41324408091322695,0.3681359473066397,True,False,True
514,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
515,0.0,0.4019196537332055,0.35287093786749946,True,False,True
516,0.0,0.4019196537332055,0.35287093786749946,True,False,True
517,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
518,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
519,0.0,0.41324408091322695,0.3681359473066397,True,False,True
520,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
521,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
522,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
523,0.0,0.4019196537332055,0.35287093786749946,True,False,True
524,0.0,0.4019196537332055,0.35287093786749946,True,False,True
525,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
526,0.0,0.39056234576737126,0.3358966056025934,True,True,True
527,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
528,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
529,0.0,0.3789637749086684,0.31571701545094666,True,True,True
530,0.0,0.39056234576737126,0.3358966056025934,True,True,True
531,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
532,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
533,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
534,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
535,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
536,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
537,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
538,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
539,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
540,0.0,0.4019196537332055,0.35287093786749946,True,False,True
541,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
542,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
543,0.0,0.39056234576737126,0.3358966056025934,True,True,True
544,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
545,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
546,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
547,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
548,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
549,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
550,0.0,0.4247400325516575,0.382482735669031,True,False,True
551,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
552,0.0,0.3789637749086684,0.31571701545094666,True,True,True
553,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
554,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
555,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
556,0.0,0.4366368011028614,0.39643934160557703,True,False,True
557,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
558,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
559,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
560,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
561,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
562,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
563,0.0,0.4247400325516575,0.382482735669031,True,False,True
564,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
565,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
566,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
567,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
568,0.0,0.3539950044102981,0.22930698267132277,True,True,True
569,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
570,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
571,0.0,0.39056234576737126,0.3358966056025934,True,True,True
572,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
573,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
574,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
575,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
576,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
577,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
578,0.0,0.3789637749086684,0.31571701545094666,True,True,True
579,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
580,0.0,0.39056234576737126,0.3358966056025934,True,True,True
581,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
582,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
583,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
584,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
585,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
586,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
587,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
588,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
589,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
590,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
591,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
592,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
593,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
594,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
595,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
596,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
597,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
598,0.0,0.4247400325516575,0.382482735669031,True,False,True
599,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
600,0.0,0.41324408091322695,0.3681359473066397,True,False,True
601,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
602,0.0,0.3668814799710287,0.2884201056346547,True,True,True
603,0.0,0.4366368011028614,0.39643934160557703,True,False,True
604,0.0,0.4019196537332055,0.35287093786749946,True,False,True
605,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
606,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
607,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
608,0.0,0.3789637749086684,0.31571701545094666,True,True,True
609,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
610,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
611,0.0,0.4247400325516575,0.382482735669031,True,False,True
612,0.0,0.41324408091322695,0.3681359473066397,True,False,True
613,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
614,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
615,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
616,0.0,0.39056234576737126,0.3358966056025934,True,True,True
617,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
618,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
619,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
620,0.0,0.4019196537332055,0.35287093786749946,True,False,True
621,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
622,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
623,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
624,0.0,0.41324408091322695,0.3681359473066397,True,False,True
625,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
626,0.0,0.3789637749086684,0.31571701545094666,True,True,True
627,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
628,0.0,0.39056234576737126,0.3358966056025934,True,True,True
629,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
630,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
631,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
632,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
633,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
634,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
635,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
636,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
637,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
638,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
639,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
640,0.0,0.3789637749086684,0.31571701545094666,True,True,True
641,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
642,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
643,0.0,0.4019196537332055,0.35287093786749946,True,False,True
644,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
645,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
646,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
647,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
648,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
649,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
650,0.0,0.4019196537332055,0.35287093786749946,True,False,True
651,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
652,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
653,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
654,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
655,0.0,0.39056234576737126,0.3358966056025934,True,True,True
656,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
657,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
658,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
659,0.0,0.4019196537332055,0.35287093786749946,True,False,True
660,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
661,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
662,0.0,0.41324408091322695,0.3681359473066397,True,False,True
663,0.0,0.3789637749086684,0.31571701545094666,True,True,True
664,0.0,0.39056234576737126,0.3358966056025934,True,True,True
665,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
666,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
667,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
668,0.0,0.4247400325516575,0.382482735669031,True,False,True
669,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
670,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
671,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
672,0.0,0.39056234576737126,0.3358966056025934,True,True,True
673,0.0,0.39056234576737126,0.3358966056025934,True,True,True
674,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
675,0.0,0.39056234576737126,0.3358966056025934,True,True,True
676,0.0,0.4019196537332055,0.35287093786749946,True,False,True
677,0.0,0.4366368011028614,0.39643934160557703,True,False,True
678,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
679,0.0,0.3668814799710287,0.2884201056346547,True,True,True
680,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
681,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
682,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
683,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
684,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
685,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
686,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
687,0.0,0.4247400325516575,0.382482735669031,True,False,True
688,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
689,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
690,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
691,0.0,0.39056234576737126,0.3358966056025934,True,True,True
692,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
693,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
694,0.0,0.4019196537332055,0.35287093786749946,True,False,True
695,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
696,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
697,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
698,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
699,0.0,0.4019196537332055,0.35287093786749946,True,False,True
700,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
701,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
702,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
703,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
704,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
705,0.0,0.39056234576737126,0.3358966056025934,True,True,True
706,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
707,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
708,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
709,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
710,0.0,0.41324408091322695,0.3681359473066397,True,False,True
711,0.0,0.3789637749086684,0.31571701545094666,True,True,True
712,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
713,0.0,0.41324408091322695,0.3681359473066397,True,False,True
714,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
715,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
716,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
717,0.0,0.4019196537332055,0.35287093786749946,True,False,True
718,0.0,0.39056234576737126,0.3358966056025934,True,True,True
719,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
720,0.0,0.3668814799710287,0.2884201056346547,True,True,True
721,0.0,0.39056234576737126,0.3358966056025934,True,True,True
722,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
723,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
724,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
725,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
726,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
727,0.0,0.39056234576737126,0.3358966056025934,True,True,True
728,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
729,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
730,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
731,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
732,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
733,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
734,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
735,0.0,0.39056234576737126,0.3358966056025934,True,True,True
736,0.0,0.4019196537332055,0.35287093786749946,True,False,True
737,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
738,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
739,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
740,0.0,0.41324408091322695,0.3681359473066397,True,False,True
741,0.0,0.41324408091322695,0.3681359473066397,True,False,True
742,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
743,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
744,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
745,0.0,0.39056234576737126,0.3358966056025934,True,True,True
746,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
747,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
748,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
749,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
750,0.0,0.4019196537332055,0.35287093786749946,True,False,True
751,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
752,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
753,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
754,0.0,0.41324408091322695,0.3681359473066397,True,False,True
755,0.0,0.4247400325516575,0.382482735669031,True,False,True
756,0.0,0.4019196537332055,0.35287093786749946,True,False,True
757,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
758,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
759,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
760,0.0,0.4366368011028614,0.39643934160557703,True,False,True
761,0.0,0.39056234576737126,0.3358966056025934,True,True,True
762,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
763,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
764,0.0,0.3789637749086684,0.31571701545094666,True,True,True
765,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
766,0.0,0.39056234576737126,0.3358966056025934,True,True,True
767,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
768,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
769,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
770,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
771,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
772,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
773,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
774,0.0,0.4019196537332055,0.35287093786749946,True,False,True
775,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
776,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
777,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
778,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
779,0.0,0.4247400325516575,0.382482735669031,True,False,True
780,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
781,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
782,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
783,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
784,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
785,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
786,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
787,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
788,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
789,0.0,0.39056234576737126,0.3358966056025934,True,True,True
790,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
791,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
792,0.0,0.3668814799710287,0.2884201056346547,True,True,True
793,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
794,0.0,0.4366368011028614,0.39643934160557703,True,False,True
795,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
796,0.0,0.4019196537332055,0.35287093786749946,True,False,True
797,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
798,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
799,0.0,0.39056234576737126,0.3358966056025934,True,True,True
800,0.0,0.3789637749086684,0.31571701545094666,True,True,True
801,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
802,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
803,0.0,0.3789637749086684,0.31571701545094666,True,True,True
804,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
805,0.0,0.39056234576737126,0.3358966056025934,True,True,True
806,0.0,0.39056234576737126,0.3358966056025934,True,True,True
807,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
808,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
809,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
810,0.0,0.39056234576737126,0.3358966056025934,True,True,True
811,0.0,0.41324408091322695,0.3681359473066397,True,False,True
812,0.0,0.4019196537332055,0.35287093786749946,True,False,True
813,0.0,0.41324408091322695,0.3681359473066397,True,False,True
814,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
815,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
816,0.0,0.3789637749086684,0.31571701545094666,True,True,True
817,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
818,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
819,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
820,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
821,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
822,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
823,0.0,0.39056234576737126,0.3358966056025934,True,True,True
824,0.0,0.4019196537332055,0.35287093786749946,True,False,True
825,0.0,0.4247400325516575,0.382482735669031,True,False,True
826,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
827,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
828,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
829,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
830,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
831,0.0,0.4492279582970481,0.41044765605895417,True,False,False
832,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
833,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
834,0.0,0.3789637749086684,0.31571701545094666,True,True,True
835,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
836,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
837,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
838,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
839,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
840,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
841,0.303367555752998,0.3539950044102981,0.22930698267132277,True,True,True
842,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
843,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
844,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
845,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
846,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
847,0.0,0.41324408091322695,0.3681359473066397,True,False,True
848,0.0,0.4019196537332055,0.35287093786749946,True,False,True
849,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
850,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
851,0.0,0.4019196537332055,0.35287093786749946,True,False,True
852,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
853,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
854,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
855,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
856,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
857,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
858,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
859,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
860,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
861,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
862,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
863,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
864,0.0,0.4019196537332055,0.35287093786749946,True,False,True
865,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
866,0.0,0.3668814799710287,0.2884201056346547,True,True,True
867,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
868,0.0,0.41324408091322695,0.3681359473066397,True,False,True
869,0.0,0.4019196537332055,0.35287093786749946,True,False,True
870,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
871,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
872,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
873,0.0,0.39056234576737126,0.3358966056025934,True,True,True
874,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
875,0.0,0.4019196537332055,0.35287093786749946,True,False,True
876,0.0,0.39056234576737126,0.3358966056025934,True,True,True
877,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
878,0.0,0.4019196537332055,0.35287093786749946,True,False,True
879,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
880,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
881,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
882,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
883,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
884,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
885,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
886,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
887,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
888,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
889,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
890,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
891,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
892,0.0,0.3668814799710287,0.2884201056346547,True,True,True
893,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
894,0.0,0.3789637749086684,0.31571701545094666,True,True,True
895,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
896,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
897,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
898,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
899,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
900,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
901,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
902,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
903,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
904,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
905,0.0,0.39056234576737126,0.3358966056025934,True,True,True
906,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
907,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
908,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
909,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
910,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
911,0.0,0.3789637749086684,0.31571701545094666,True,True,True
912,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
913,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
914,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
915,0.0,0.3668814799710287,0.2884201056346547,True,True,True
916,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
917,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
918,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
919,0.0,0.41324408091322695,0.3681359473066397,True,False,True
920,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
921,0.0,0.4019196537332055,0.35287093786749946,True,False,True
922,0.0,0.3789637749086684,0.31571701545094666,True,True,True
923,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
924,0.0,0.4019196537332055,0.35287093786749946,True,False,True
925,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
926,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
927,0.0,0.39056234576737126,0.3358966056025934,True,True,True
928,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
929,0.0,0.41324408091322695,0.3681359473066397,True,False,True
930,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
931,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
932,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
933,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
934,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
935,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
936,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
937,0.0,0.4366368011028614,0.39643934160557703,True,False,True
938,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
939,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
940,0.0,0.41324408091322695,0.3681359473066397,True,False,True
941,0.0,0.4019196537332055,0.35287093786749946,True,False,True
942,0.0,0.4247400325516575,0.382482735669031,True,False,True
943,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
944,0.0,0.41324408091322695,0.3681359473066397,True,False,True
945,0.0,0.41324408091322695,0.3681359473066397,True,False,True
946,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
947,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
948,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
949,0.0,0.39056234576737126,0.3358966056025934,True,True,True
950,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
951,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
952,0.0,0.4247400325516575,0.382482735669031,True,False,True
953,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
954,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
955,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
956,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
957,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
958,0.0,0.39056234576737126,0.3358966056025934,True,True,True
959,0.0,0.3668814799710287,0.2884201056346547,True,True,True
960,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
961,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
962,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
963,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
964,0.0,0.4247400325516575,0.382482735669031,True,False,True
965,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
966,0.0,0.39056234576737126,0.3358966056025934,True,True,True
967,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
968,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
969,0.0,0.41324408091322695,0.3681359473066397,True,False,True
970,0.0,0.4366368011028614,0.39643934160557703,True,False,True
971,0.0,0.4019196537332055,0.35287093786749946,True,False,True
972,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
973,0.0,0.3789637749086684,0.31571701545094666,True,True,True
974,0.0,0.3539950044102981,0.22930698267132277,True,True,True
975,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
976,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
977,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
978,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
979,0.0,0.39056234576737126,0.3358966056025934,True,True,True
980,0.0,0.4247400325516575,0.382482735669031,True,False,True
981,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
982,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
983,0.0,0.41324408091322695,0.3681359473066397,True,False,True
984,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
985,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
986,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
987,0.0,0.3668814799710287,0.2884201056346547,True,True,True
988,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
989,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
990,0.0,0.3668814799710287,0.2884201056346547,True,True,True
991,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
992,0.0,0.41324408091322695,0.3681359473066397,True,False,True
993,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
994,0.0,0.39056234576737126,0.3358966056025934,True,True,True
995,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
996,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
997,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
998,0.0,0.3668814799710287,0.2884201056346547,True,True,True
999,0.0,0.4492279582970481,0.41044765605895417,True,False,False
1000,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1001,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1002,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
1003,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1004,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1005,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1006,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1007,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1008,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1009,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1010,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1011,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1012,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1013,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1014,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1015,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1016,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
1017,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1018,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1019,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1020,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1021,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1022,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1023,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1024,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1025,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
1026,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1027,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1028,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1029,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1030,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1031,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1032,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1033,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1034,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1035,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1036,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1037,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1038,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1039,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
1040,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1041,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1042,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1043,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1044,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1045,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1046,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
1047,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
1048,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1049,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1050,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
1051,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1052,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1053,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1054,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1055,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1056,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1057,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1058,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
1059,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1060,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1061,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1062,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1063,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1064,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1065,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1066,0.0,0.4247400325516575,0.382482735669031,True,False,True
1067,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1068,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1069,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1070,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
1071,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1072,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1073,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1074,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1075,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1076,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
1077,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1078,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1079,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1080,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1081,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1082,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1083,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1084,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1085,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1086,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1087,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1088,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1089,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1090,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1091,0.0,0.4247400325516575,0.382482735669031,True,False,True
1092,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
1093,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1094,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1095,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1096,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1097,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1098,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1099,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
1100,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1101,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1102,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1103,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1104,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1105,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1106,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1107,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1108,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1109,0.0,0.4247400325516575,0.382482735669031,True,False,True
1110,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1111,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1112,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1113,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1114,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1115,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1116,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1117,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1118,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1119,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1120,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1121,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1122,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
1123,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1124,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1125,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1126,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1127,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1128,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1129,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1130,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1131,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1132,0.0,0.4247400325516575,0.382482735669031,True,False,True
1133,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1134,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1135,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1136,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1137,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1138,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1139,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1140,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1141,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1142,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1143,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
1144,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1145,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1146,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1147,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1148,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1149,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1150,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1151,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
1152,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1153,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1154,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1155,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1156,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
1157,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1158,0.0,0.4247400325516575,0.382482735669031,True,False,True
1159,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1160,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1161,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1162,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1163,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
1164,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1165,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1166,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1167,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1168,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1169,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1170,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1171,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1172,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1173,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1174,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1175,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1176,0.0,0.4247400325516575,0.382482735669031,True,False,True
1177,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1178,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1179,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1180,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1181,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1182,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1183,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1184,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1185,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1186,0.0,0.4785086943763941,0.44068023214689034,True,False,False
1187,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1188,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1189,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1190,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1191,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1192,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1193,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
1194,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1195,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1196,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1197,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1198,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1199,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1200,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1201,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1202,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1203,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1204,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1205,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1206,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1207,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1208,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1209,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1210,0.0,0.4247400325516575,0.382482735669031,True,False,True
1211,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1212,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1213,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1214,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1215,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
1216,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1217,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1218,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1219,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1220,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1221,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1222,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1223,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1224,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1225,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1226,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1227,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1228,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1229,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1230,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1231,0.0,0.4247400325516575,0.382482735669031,True,False,True
1232,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1233,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1234,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1235,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1236,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1237,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1238,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1239,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
1240,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1241,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1242,0.0,0.4247400325516575,0.382482735669031,True,False,True
1243,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1244,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1245,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1246,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1247,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1248,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1249,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1250,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1251,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1252,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1253,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1254,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1255,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1256,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1257,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1258,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1259,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1260,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1261,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1262,0.0,0.4247400325516575,0.382482735669031,True,False,True
1263,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1264,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1265,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
1266,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1267,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1268,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1269,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1270,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1271,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1272,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1273,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1274,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1275,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1276,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1277,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1278,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1279,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1280,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1281,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1282,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1283,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1284,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1285,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1286,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1287,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1288,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1289,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1290,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1291,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1292,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1293,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1294,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1295,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1296,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1297,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1298,0.0,0.3539950044102981,0.22930698267132277,True,True,True
1299,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1300,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1301,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1302,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1303,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1304,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1305,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1306,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1307,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1308,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1309,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1310,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1311,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1312,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1313,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1314,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1315,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1316,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1317,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1318,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1319,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1320,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1321,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1322,0.0,0.4247400325516575,0.382482735669031,True,False,True
1323,0.0,0.4247400325516575,0.382482735669031,True,False,True
1324,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1325,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1326,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
1327,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1328,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1329,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1330,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1331,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1332,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1333,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1334,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1335,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1336,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1337,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1338,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1339,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1340,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1341,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1342,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1343,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1344,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1345,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1346,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1347,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1348,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1349,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1350,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1351,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1352,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
1353,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1354,0.2740462423841672,0.4492279582970481,0.41044765605895417,True,False,False
1355,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1356,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1357,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1358,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1359,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1360,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
1361,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1362,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1363,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1364,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1365,0.0,0.4247400325516575,0.382482735669031,True,False,True
1366,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1367,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1368,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1369,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1370,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1371,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1372,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1373,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1374,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1375,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1376,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1377,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1378,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1379,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1380,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1381,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1382,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1383,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1384,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1385,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1386,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1387,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1388,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1389,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1390,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1391,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1392,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1393,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1394,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
1395,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
1396,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1397,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1398,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1399,0.0,0.4247400325516575,0.382482735669031,True,False,True
1400,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1401,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1402,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1403,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1404,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1405,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1406,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1407,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1408,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1409,0.0,0.4247400325516575,0.382482735669031,True,False,True
1410,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1411,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1412,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1413,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1414,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1415,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1416,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1417,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1418,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1419,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1420,0.0,0.3539950044102981,0.22930698267132277,True,True,True
1421,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1422,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1423,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1424,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1425,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1426,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1427,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1428,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1429,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1430,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1431,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1432,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1433,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1434,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1435,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1436,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1437,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
1438,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1439,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
1440,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1441,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1442,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1443,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1444,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1445,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1446,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1447,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1448,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1449,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1450,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1451,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1452,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1453,0.0,0.3539950044102981,0.22930698267132277,True,True,True
1454,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1455,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1456,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
1457,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1458,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1459,0.0,0.4247400325516575,0.382482735669031,True,False,True
1460,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1461,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1462,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1463,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1464,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
1465,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1466,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1467,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1468,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1469,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1470,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
1471,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
1472,0.33982328894216207,0.46294273351191273,0.42497883061378516,True,False,False
1473,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1474,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1475,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1476,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1477,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1478,0.2740462423841672,0.3539950044102981,0.22930698267132277,True,True,True
1479,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1480,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1481,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1482,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1483,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1484,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1485,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1486,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
1487,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1488,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1489,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1490,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1491,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1492,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1493,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1494,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1495,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1496,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1497,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1498,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1499,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1500,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1501,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1502,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1503,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1504,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1505,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1506,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
1507,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1508,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1509,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1510,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1511,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1512,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1513,0.0,0.4247400325516575,0.382482735669031,True,False,True
1514,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1515,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1516,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1517,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1518,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1519,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1520,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1521,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
1522,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1523,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1524,0.2740462423841672,0.3539950044102981,0.22930698267132277,True,True,True
1525,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1526,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1527,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1528,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1529,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1530,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1531,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1532,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1533,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1534,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1535,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1536,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
1537,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1538,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1539,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1540,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1541,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1542,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
1543,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
1544,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1545,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1546,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1547,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1548,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1549,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1550,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1551,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1552,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1553,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1554,0.0,0.3539950044102981,0.22930698267132277,True,True,True
1555,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1556,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1557,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1558,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1559,0.0,0.4247400325516575,0.382482735669031,True,False,True
1560,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1561,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1562,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1563,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1564,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1565,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1566,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1567,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1568,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1569,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1570,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1571,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1572,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1573,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1574,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1575,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1576,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1577,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1578,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
1579,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1580,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1581,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1582,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1583,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1584,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1585,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1586,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1587,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1588,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1589,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1590,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1591,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1592,0.0,0.4247400325516575,0.382482735669031,True,False,True
1593,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1594,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1595,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1596,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1597,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1598,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1599,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1600,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1601,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1602,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
1603,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1604,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1605,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1606,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1607,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
1608,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
1609,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1610,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1611,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1612,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1613,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1614,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1615,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1616,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1617,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1618,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1619,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1620,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1621,0.303367555752998,0.3539950044102981,0.22930698267132277,True,True,True
1622,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1623,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1624,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1625,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1626,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1627,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1628,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1629,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1630,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1631,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1632,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
1633,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1634,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1635,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1636,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1637,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1638,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1639,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1640,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1641,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1642,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1643,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1644,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1645,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1646,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1647,0.0,0.4247400325516575,0.382482735669031,True,False,True
1648,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1649,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1650,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1651,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
1652,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1653,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1654,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1655,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1656,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1657,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1658,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1659,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
1660,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1661,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1662,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1663,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1664,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1665,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1666,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1667,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1668,0.0,0.4247400325516575,0.382482735669031,True,False,True
1669,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1670,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1671,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1672,0.0,0.4492279582970481,0.41044765605895417,True,False,False
1673,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1674,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1675,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1676,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1677,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1678,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1679,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1680,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1681,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1682,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
1683,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1684,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1685,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1686,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1687,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1688,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1689,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1690,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1691,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1692,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1693,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1694,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1695,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1696,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1697,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
1698,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1699,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1700,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1701,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1702,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1703,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1704,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1705,0.0,0.4247400325516575,0.382482735669031,True,False,True
1706,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1707,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1708,0.303367555752998,0.3539950044102981,0.22930698267132277,True,True,True
1709,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1710,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1711,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1712,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1713,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1714,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1715,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1716,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1717,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1718,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1719,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
1720,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1721,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1722,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1723,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1724,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1725,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1726,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1727,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1728,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1729,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1730,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1731,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1732,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1733,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1734,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1735,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1736,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1737,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1738,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1739,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1740,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1741,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1742,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1743,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1744,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1745,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1746,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1747,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1748,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1749,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1750,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1751,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1752,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1753,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1754,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1755,0.0,0.4247400325516575,0.382482735669031,True,False,True
1756,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1757,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
1758,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1759,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1760,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
1761,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1762,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1763,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1764,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1765,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1766,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1767,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1768,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1769,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1770,0.0,0.4247400325516575,0.382482735669031,True,False,True
1771,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1772,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1773,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1774,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1775,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1776,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1777,0.0,0.3668814799710287,0.2884201056346547,True,True,True
1778,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1779,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1780,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1781,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1782,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1783,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1784,0.0,0.4247400325516575,0.382482735669031,True,False,True
1785,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1786,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1787,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1788,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1789,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1790,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1791,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1792,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1793,0.0,0.4492279582970481,0.41044765605895417,True,False,False
1794,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1795,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1796,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1797,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1798,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1799,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1800,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1801,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1802,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
1803,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1804,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1805,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
1806,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1807,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1808,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1809,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1810,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1811,0.0,0.4247400325516575,0.382482735669031,True,False,True
1812,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1813,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1814,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1815,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1816,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1817,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1818,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1819,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1820,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1821,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1822,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1823,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1824,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
1825,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1826,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1827,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1828,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1829,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1830,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1831,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1832,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1833,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1834,0.0,0.4247400325516575,0.382482735669031,True,False,True
1835,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
1836,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
1837,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1838,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1839,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1840,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1841,0.0,0.4247400325516575,0.382482735669031,True,False,True
1842,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1843,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1844,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
1845,0.0,0.4247400325516575,0.382482735669031,True,False,True
1846,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
1847,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1848,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1849,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1850,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1851,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1852,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1853,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1854,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1855,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1856,0.0,0.4247400325516575,0.382482735669031,True,False,True
1857,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1858,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1859,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1860,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
1861,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1862,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1863,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1864,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1865,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
1866,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
1867,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1868,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1869,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1870,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1871,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1872,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1873,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
1874,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1875,0.0,0.4247400325516575,0.382482735669031,True,False,True
1876,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
1877,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1878,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1879,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1880,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1881,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1882,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1883,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1884,0.0,0.4247400325516575,0.382482735669031,True,False,True
1885,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1886,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
1887,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1888,0.0,0.4247400325516575,0.382482735669031,True,False,True
1889,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1890,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
1891,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1892,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1893,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1894,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1895,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1896,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
1897,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1898,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1899,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1900,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
1901,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1902,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1903,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1904,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1905,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1906,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
1907,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
1908,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
1909,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1910,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1911,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1912,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1913,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1914,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1915,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1916,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1917,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1918,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
1919,0.32353290082167796,0.46294273351191273,0.42497883061378516,True,False,False
1920,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1921,0.2740462423841672,0.3539950044102981,0.22930698267132277,True,True,True
1922,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1923,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1924,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1925,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1926,0.3789637749086684,0.4974320321966852,0.4587222999921685,True,False,False
1927,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
1928,0.0,0.4366368011028614,0.39643934160557703,True,False,True
1929,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1930,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1931,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1932,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
1933,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
1934,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
1935,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1936,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1937,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1938,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1939,0.0,0.4492279582970481,0.41044765605895417,True,False,False
1940,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1941,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1942,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1943,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1944,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1945,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
1946,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1947,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1948,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
1949,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1950,0.0,0.4492279582970481,0.41044765605895417,True,False,False
1951,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1952,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1953,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1954,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1955,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
1956,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
1957,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1958,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
1959,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
1960,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1961,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
1962,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
1963,0.0,0.3789637749086684,0.31571701545094666,True,True,True
1964,0.0,0.4247400325516575,0.382482735669031,True,False,True
1965,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
1966,0.0,0.4247400325516575,0.382482735669031,True,False,True
1967,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1968,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
1969,0.0,0.41324408091322695,0.3681359473066397,True,False,True
1970,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
1971,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1972,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1973,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1974,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1975,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1976,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
1977,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
1978,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1979,0.0,0.4019196537332055,0.35287093786749946,True,False,True
1980,0.0,0.39056234576737126,0.3358966056025934,True,True,True
1981,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1982,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
1983,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
1984,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
1985,0.46294273351191273,0.46294273351191273,0.42497883061378516,False,False,False
1986,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
1987,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
1988,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
1989,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
1990,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
1991,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
1992,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
1993,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
1994,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
1995,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
1996,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
1997,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
1998,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
1999,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2000,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2001,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2002,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
2003,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2004,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2005,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2006,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2007,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2008,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2009,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2010,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2011,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
2012,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2013,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2014,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2015,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2016,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2017,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
2018,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2019,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2020,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2021,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2022,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2023,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2024,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2025,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2026,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2027,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2028,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2029,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2030,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2031,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2032,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2033,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2034,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2035,0.0,0.4247400325516575,0.382482735669031,True,False,True
2036,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2037,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2038,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2039,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2040,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2041,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2042,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2043,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2044,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
2045,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2046,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2047,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2048,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2049,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
2050,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2051,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
2052,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
2053,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2054,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2055,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2056,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2057,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2058,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2059,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2060,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2061,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2062,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2063,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2064,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2065,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2066,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2067,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
2068,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2069,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2070,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2071,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2072,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2073,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2074,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2075,0.0,0.4247400325516575,0.382482735669031,True,False,True
2076,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2077,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2078,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2079,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2080,0.0,0.4247400325516575,0.382482735669031,True,False,True
2081,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2082,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
2083,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2084,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2085,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
2086,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2087,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2088,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2089,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2090,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
2091,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2092,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2093,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2094,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2095,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2096,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2097,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2098,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
2099,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2100,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2101,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2102,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2103,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2104,0.0,0.4247400325516575,0.382482735669031,True,False,True
2105,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2106,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2107,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2108,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2109,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2110,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2111,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2112,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2113,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2114,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2115,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2116,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2117,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2118,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2119,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2120,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2121,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2122,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2123,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2124,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2125,0.0,0.4247400325516575,0.382482735669031,True,False,True
2126,0.0,0.4247400325516575,0.382482735669031,True,False,True
2127,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
2128,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2129,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2130,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2131,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2132,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2133,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2134,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2135,0.0,0.4247400325516575,0.382482735669031,True,False,True
2136,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2137,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2138,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2139,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2140,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2141,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2142,0.0,0.4247400325516575,0.382482735669031,True,False,True
2143,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2144,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2145,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2146,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2147,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2148,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2149,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2150,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2151,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2152,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2153,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2154,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2155,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2156,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2157,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2158,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2159,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2160,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2161,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2162,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2163,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2164,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2165,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2166,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2167,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2168,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2169,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2170,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2171,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2172,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2173,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2174,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2175,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2176,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2177,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2178,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2179,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2180,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2181,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2182,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2183,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2184,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
2185,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2186,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2187,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2188,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2189,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2190,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2191,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2192,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2193,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2194,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2195,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2196,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2197,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2198,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2199,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2200,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2201,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2202,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2203,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2204,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2205,0.0,0.4247400325516575,0.382482735669031,True,False,True
2206,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2207,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2208,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2209,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2210,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2211,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2212,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2213,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2214,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
2215,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2216,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2217,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2218,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
2219,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2220,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2221,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2222,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2223,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2224,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2225,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2226,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
2227,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
2228,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
2229,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2230,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2231,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2232,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2233,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2234,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2235,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2236,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2237,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2238,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2239,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2240,0.0,0.4247400325516575,0.382482735669031,True,False,True
2241,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2242,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2243,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
2244,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2245,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2246,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2247,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2248,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2249,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2250,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2251,0.0,0.4247400325516575,0.382482735669031,True,False,True
2252,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2253,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2254,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2255,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2256,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2257,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2258,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2259,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2260,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2261,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2262,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2263,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2264,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
2265,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2266,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2267,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2268,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2269,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2270,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2271,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2272,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
2273,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2274,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2275,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
2276,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2277,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2278,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2279,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2280,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2281,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2282,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2283,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2284,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2285,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2286,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2287,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2288,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2289,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2290,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2291,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2292,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2293,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2294,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2295,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
2296,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
2297,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
2298,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2299,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2300,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2301,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2302,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2303,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2304,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2305,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2306,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2307,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2308,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2309,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2310,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2311,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2312,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
2313,0.0,0.4247400325516575,0.382482735669031,True,False,True
2314,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2315,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2316,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2317,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2318,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2319,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2320,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2321,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2322,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2323,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2324,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2325,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2326,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2327,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2328,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2329,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2330,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2331,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2332,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2333,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2334,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2335,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2336,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2337,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2338,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2339,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2340,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2341,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2342,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2343,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2344,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2345,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2346,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2347,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2348,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2349,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2350,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
2351,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2352,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2353,0.0,0.4247400325516575,0.382482735669031,True,False,True
2354,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
2355,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2356,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2357,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2358,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2359,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2360,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2361,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2362,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2363,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
2364,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2365,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2366,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2367,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2368,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2369,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2370,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2371,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2372,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2373,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2374,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2375,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2376,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2377,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2378,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
2379,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2380,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2381,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2382,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2383,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2384,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2385,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2386,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2387,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2388,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2389,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2390,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2391,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2392,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2393,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2394,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2395,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2396,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2397,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2398,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2399,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2400,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2401,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2402,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2403,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2404,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2405,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2406,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2407,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2408,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2409,0.0,0.4247400325516575,0.382482735669031,True,False,True
2410,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2411,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2412,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2413,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2414,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2415,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2416,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2417,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2418,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2419,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2420,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2421,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2422,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2423,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2424,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2425,0.41324408091322695,0.4366368011028614,0.39643934160557703,False,False,True
2426,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
2427,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
2428,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2429,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2430,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2431,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
2432,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2433,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2434,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2435,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2436,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2437,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2438,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2439,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2440,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2441,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2442,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2443,0.0,0.3539950044102981,0.22930698267132277,True,True,True
2444,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2445,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2446,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2447,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2448,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2449,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2450,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2451,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2452,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2453,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2454,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2455,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2456,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2457,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2458,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2459,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2460,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2461,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2462,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2463,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2464,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2465,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
2466,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2467,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2468,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2469,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2470,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2471,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2472,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2473,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2474,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2475,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2476,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2477,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2478,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2479,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
2480,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2481,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2482,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
2483,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2484,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2485,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
2486,0.0,0.3539950044102981,0.22930698267132277,True,True,True
2487,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2488,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2489,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2490,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2491,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2492,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2493,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2494,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2495,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2496,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2497,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2498,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2499,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2500,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2501,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2502,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2503,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2504,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2505,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2506,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
2507,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2508,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2509,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2510,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2511,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2512,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2513,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2514,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2515,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2516,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2517,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2518,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2519,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2520,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2521,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2522,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2523,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2524,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2525,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2526,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2527,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2528,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2529,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2530,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2531,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2532,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2533,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2534,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2535,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2536,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2537,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2538,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2539,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2540,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2541,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2542,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2543,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2544,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2545,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2546,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2547,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2548,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2549,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2550,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2551,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2552,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2553,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2554,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2555,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2556,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
2557,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2558,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2559,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2560,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2561,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2562,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2563,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2564,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2565,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2566,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2567,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2568,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2569,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2570,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2571,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2572,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2573,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2574,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2575,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2576,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2577,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2578,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2579,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2580,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2581,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2582,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2583,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2584,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2585,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2586,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2587,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2588,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2589,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2590,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2591,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2592,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2593,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2594,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2595,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2596,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2597,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2598,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2599,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2600,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
2601,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2602,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2603,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2604,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2605,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2606,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2607,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
2608,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2609,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
2610,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2611,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2612,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2613,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2614,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2615,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2616,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2617,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2618,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2619,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2620,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2621,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2622,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2623,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2624,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2625,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2626,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
2627,0.0,0.4247400325516575,0.382482735669031,True,False,True
2628,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2629,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2630,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2631,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2632,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2633,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2634,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2635,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2636,0.0,0.4247400325516575,0.382482735669031,True,False,True
2637,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2638,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2639,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
2640,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2641,0.0,0.46294273351191273,0.42497883061378516,True,False,False
2642,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2643,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2644,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2645,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2646,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2647,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2648,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2649,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2650,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2651,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2652,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2653,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2654,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2655,0.0,0.4247400325516575,0.382482735669031,True,False,True
2656,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2657,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2658,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2659,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
2660,0.0,0.4247400325516575,0.382482735669031,True,False,True
2661,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2662,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2663,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2664,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2665,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2666,0.0,0.4247400325516575,0.382482735669031,True,False,True
2667,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2668,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2669,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2670,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2671,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2672,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2673,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
2674,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2675,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2676,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
2677,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2678,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2679,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2680,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2681,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2682,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2683,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2684,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2685,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
2686,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2687,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2688,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2689,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2690,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2691,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2692,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2693,0.303367555752998,0.3539950044102981,0.22930698267132277,True,True,True
2694,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2695,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2696,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2697,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2698,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
2699,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2700,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2701,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2702,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2703,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2704,0.0,0.4247400325516575,0.382482735669031,True,False,True
2705,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2706,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2707,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2708,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2709,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
2710,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2711,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2712,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2713,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2714,0.0,0.4247400325516575,0.382482735669031,True,False,True
2715,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2716,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2717,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2718,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2719,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2720,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2721,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2722,0.32353290082167796,0.46294273351191273,0.42497883061378516,True,False,False
2723,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2724,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2725,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2726,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2727,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2728,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2729,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2730,0.0,0.4247400325516575,0.382482735669031,True,False,True
2731,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2732,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2733,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2734,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2735,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2736,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
2737,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2738,0.0,0.33982328894216207,0.0,True,True,True
2739,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2740,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2741,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
2742,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2743,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2744,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
2745,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2746,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2747,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
2748,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2749,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2750,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2751,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
2752,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2753,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2754,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2755,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2756,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2757,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2758,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2759,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2760,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2761,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2762,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2763,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2764,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2765,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2766,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2767,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2768,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2769,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2770,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2771,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2772,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2773,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2774,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2775,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2776,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
2777,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2778,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
2779,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2780,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2781,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2782,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2783,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2784,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2785,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
2786,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2787,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2788,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2789,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2790,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2791,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2792,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
2793,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2794,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2795,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2796,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2797,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2798,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2799,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2800,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2801,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2802,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2803,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2804,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2805,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2806,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2807,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2808,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2809,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2810,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
2811,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
2812,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2813,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2814,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2815,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2816,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2817,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2818,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2819,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2820,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2821,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2822,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2823,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2824,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2825,0.0,0.4247400325516575,0.382482735669031,True,False,True
2826,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
2827,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2828,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2829,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2830,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2831,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2832,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2833,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2834,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
2835,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2836,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2837,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2838,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2839,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2840,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2841,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2842,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2843,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2844,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2845,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2846,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
2847,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2848,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
2849,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2850,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
2851,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2852,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2853,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2854,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
2855,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2856,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2857,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2858,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2859,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2860,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2861,0.0,0.4247400325516575,0.382482735669031,True,False,True
2862,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2863,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2864,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2865,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
2866,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
2867,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
2868,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2869,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2870,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2871,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2872,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2873,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
2874,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2875,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2876,0.0,0.4366368011028614,0.39643934160557703,True,False,True
2877,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2878,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2879,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
2880,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2881,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2882,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2883,0.0,0.4492279582970481,0.41044765605895417,True,False,False
2884,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2885,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2886,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
2887,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2888,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2889,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
2890,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2891,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2892,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2893,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
2894,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2895,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2896,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
2897,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2898,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2899,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2900,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2901,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2902,0.0,0.4247400325516575,0.382482735669031,True,False,True
2903,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2904,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
2905,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2906,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2907,0.0,0.3668814799710287,0.2884201056346547,True,True,True
2908,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
2909,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2910,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2911,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
2912,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
2913,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
2914,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2915,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2916,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
2917,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2918,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
2919,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2920,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2921,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
2922,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
2923,0.0,0.4247400325516575,0.382482735669031,True,False,True
2924,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2925,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2926,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2927,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2928,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2929,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
2930,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2931,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2932,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2933,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2934,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2935,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2936,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2937,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2938,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2939,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2940,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2941,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2942,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2943,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
2944,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2945,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2946,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2947,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2948,0.3789637749086684,0.46294273351191273,0.42497883061378516,True,False,False
2949,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2950,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2951,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2952,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2953,0.0,0.4247400325516575,0.382482735669031,True,False,True
2954,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2955,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2956,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2957,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2958,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
2959,0.0,0.4019196537332055,0.35287093786749946,True,False,True
2960,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2961,0.0,0.4247400325516575,0.382482735669031,True,False,True
2962,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
2963,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
2964,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
2965,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
2966,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
2967,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
2968,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
2969,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
2970,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2971,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
2972,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
2973,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
2974,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2975,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2976,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2977,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2978,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2979,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
2980,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2981,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
2982,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
2983,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2984,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2985,0.0,0.39056234576737126,0.3358966056025934,True,True,True
2986,0.0,0.41324408091322695,0.3681359473066397,True,False,True
2987,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2988,0.0,0.3789637749086684,0.31571701545094666,True,True,True
2989,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
2990,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2991,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
2992,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
2993,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
2994,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
2995,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
2996,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
2997,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
2998,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
2999,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3000,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
3001,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3002,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3003,0.0,0.3539950044102981,0.22930698267132277,True,True,True
3004,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
3005,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3006,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3007,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3008,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3009,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3010,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3011,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3012,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3013,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3014,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3015,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3016,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3017,0.0,0.4247400325516575,0.382482735669031,True,False,True
3018,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3019,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3020,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3021,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3022,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3023,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
3024,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3025,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3026,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3027,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3028,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3029,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3030,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
3031,0.0,0.4247400325516575,0.382482735669031,True,False,True
3032,0.3539950044102981,0.4492279582970481,0.41044765605895417,True,False,False
3033,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3034,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3035,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3036,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3037,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3038,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3039,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3040,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3041,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3042,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3043,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3044,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3045,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3046,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3047,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3048,0.41324408091322695,0.4366368011028614,0.39643934160557703,False,False,True
3049,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3050,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3051,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3052,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3053,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3054,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3055,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3056,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3057,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3058,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3059,0.0,0.4247400325516575,0.382482735669031,True,False,True
3060,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3061,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3062,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3063,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3064,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3065,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3066,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3067,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3068,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3069,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3070,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3071,0.0,0.4492279582970481,0.41044765605895417,True,False,False
3072,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3073,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3074,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3075,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3076,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3077,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3078,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3079,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3080,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3081,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3082,0.0,0.4247400325516575,0.382482735669031,True,False,True
3083,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3084,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3085,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3086,0.32353290082167796,0.46294273351191273,0.42497883061378516,True,False,False
3087,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3088,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3089,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3090,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3091,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3092,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3093,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3094,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3095,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3096,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3097,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3098,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3099,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3100,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3101,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3102,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3103,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3104,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3105,0.0,0.4247400325516575,0.382482735669031,True,False,True
3106,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3107,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3108,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3109,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3110,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3111,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3112,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3113,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
3114,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3115,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3116,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3117,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3118,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3119,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3120,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3121,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3122,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3123,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3124,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3125,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3126,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3127,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3128,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3129,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3130,0.0,0.4247400325516575,0.382482735669031,True,False,True
3131,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3132,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3133,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3134,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3135,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3136,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3137,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3138,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3139,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3140,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3141,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3142,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3143,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3144,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3145,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3146,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3147,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3148,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3149,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3150,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3151,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3152,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3153,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3154,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3155,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3156,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3157,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3158,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3159,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3160,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3161,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3162,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3163,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3164,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3165,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3166,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3167,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
3168,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3169,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3170,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3171,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3172,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3173,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3174,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3175,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3176,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3177,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3178,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3179,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3180,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3181,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3182,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3183,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3184,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3185,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3186,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3187,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3188,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3189,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3190,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3191,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3192,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3193,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3194,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3195,0.0,0.4247400325516575,0.382482735669031,True,False,True
3196,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3197,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3198,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
3199,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3200,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3201,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3202,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3203,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3204,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3205,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3206,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3207,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3208,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3209,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3210,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3211,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3212,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3213,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3214,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3215,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
3216,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3217,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3218,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3219,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3220,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3221,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3222,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3223,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3224,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3225,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3226,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3227,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3228,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3229,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3230,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
3231,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3232,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3233,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3234,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3235,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3236,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3237,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
3238,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3239,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3240,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3241,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3242,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3243,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3244,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3245,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3246,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3247,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3248,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3249,0.0,0.4247400325516575,0.382482735669031,True,False,True
3250,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3251,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3252,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3253,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3254,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3255,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3256,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3257,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3258,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3259,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3260,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3261,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3262,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3263,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3264,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3265,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3266,0.0,0.4247400325516575,0.382482735669031,True,False,True
3267,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3268,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3269,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3270,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3271,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3272,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
3273,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3274,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3275,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3276,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
3277,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3278,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3279,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
3280,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3281,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3282,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3283,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3284,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3285,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3286,0.0,0.4247400325516575,0.382482735669031,True,False,True
3287,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3288,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3289,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3290,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3291,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3292,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3293,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3294,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3295,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3296,0.2740462423841672,0.4492279582970481,0.41044765605895417,True,False,False
3297,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3298,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3299,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
3300,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3301,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3302,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3303,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3304,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3305,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3306,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3307,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3308,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
3309,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3310,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3311,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3312,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3313,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3314,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3315,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3316,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3317,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3318,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3319,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3320,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3321,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3322,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3323,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3324,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3325,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3326,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3327,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3328,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3329,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
3330,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3331,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3332,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
3333,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3334,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3335,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3336,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3337,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3338,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3339,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3340,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3341,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3342,0.39056234576737126,0.46294273351191273,0.42497883061378516,True,False,False
3343,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3344,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3345,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3346,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3347,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3348,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3349,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3350,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
3351,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3352,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3353,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3354,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3355,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3356,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3357,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3358,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3359,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3360,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3361,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3362,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3363,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3364,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3365,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3366,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3367,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
3368,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3369,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
3370,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3371,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3372,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3373,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
3374,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3375,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3376,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3377,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3378,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3379,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3380,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3381,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3382,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3383,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3384,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3385,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3386,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
3387,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
3388,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3389,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3390,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
3391,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3392,0.0,0.4492279582970481,0.41044765605895417,True,False,False
3393,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3394,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3395,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3396,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3397,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3398,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3399,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3400,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3401,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3402,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3403,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3404,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3405,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3406,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
3407,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3408,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3409,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3410,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3411,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3412,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3413,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3414,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3415,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3416,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3417,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3418,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3419,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3420,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3421,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3422,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3423,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3424,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3425,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3426,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3427,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3428,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3429,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3430,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3431,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3432,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3433,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3434,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3435,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3436,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
3437,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3438,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3439,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3440,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3441,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3442,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3443,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3444,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
3445,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3446,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3447,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
3448,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3449,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3450,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3451,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
3452,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3453,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3454,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3455,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3456,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3457,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3458,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3459,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3460,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3461,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3462,0.0,0.4247400325516575,0.382482735669031,True,False,True
3463,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
3464,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3465,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3466,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3467,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3468,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3469,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3470,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
3471,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3472,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3473,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3474,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3475,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3476,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3477,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3478,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3479,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3480,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3481,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3482,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3483,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3484,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
3485,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3486,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3487,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3488,0.0,0.4247400325516575,0.382482735669031,True,False,True
3489,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3490,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3491,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3492,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3493,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3494,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3495,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3496,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3497,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3498,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3499,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3500,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3501,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
3502,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3503,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3504,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3505,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3506,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3507,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3508,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3509,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3510,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3511,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3512,0.0,0.3539950044102981,0.22930698267132277,True,True,True
3513,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3514,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
3515,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3516,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3517,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3518,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3519,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3520,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3521,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3522,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3523,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3524,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3525,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3526,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
3527,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
3528,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3529,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3530,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3531,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3532,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3533,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3534,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3535,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3536,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3537,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3538,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3539,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3540,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3541,0.4247400325516575,0.4492279582970481,0.41044765605895417,False,False,False
3542,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3543,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3544,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3545,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3546,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3547,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3548,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3549,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3550,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3551,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3552,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
3553,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3554,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3555,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3556,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3557,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3558,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3559,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3560,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3561,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3562,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3563,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3564,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3565,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3566,0.0,0.4247400325516575,0.382482735669031,True,False,True
3567,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3568,0.0,0.4247400325516575,0.382482735669031,True,False,True
3569,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3570,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3571,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3572,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3573,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3574,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3575,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3576,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3577,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3578,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3579,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3580,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
3581,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3582,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3583,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3584,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3585,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3586,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3587,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3588,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3589,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3590,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
3591,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3592,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
3593,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3594,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3595,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3596,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3597,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3598,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3599,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3600,0.0,0.4247400325516575,0.382482735669031,True,False,True
3601,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3602,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
3603,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3604,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
3605,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3606,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3607,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3608,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3609,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3610,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3611,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3612,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3613,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3614,0.0,0.4247400325516575,0.382482735669031,True,False,True
3615,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3616,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3617,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3618,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3619,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3620,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3621,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3622,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3623,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3624,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3625,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3626,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3627,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3628,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3629,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3630,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3631,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3632,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3633,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3634,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3635,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3636,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3637,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3638,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3639,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3640,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3641,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3642,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3643,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3644,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3645,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3646,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3647,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3648,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3649,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3650,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3651,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3652,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3653,0.0,0.4492279582970481,0.41044765605895417,True,False,False
3654,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3655,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3656,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3657,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3658,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3659,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3660,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3661,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3662,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3663,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3664,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3665,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3666,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3667,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3668,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3669,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3670,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3671,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3672,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3673,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3674,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
3675,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
3676,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3677,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3678,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3679,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3680,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3681,0.0,0.4247400325516575,0.382482735669031,True,False,True
3682,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3683,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3684,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
3685,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3686,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3687,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3688,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3689,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3690,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3691,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3692,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3693,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3694,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3695,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3696,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3697,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3698,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3699,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3700,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3701,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3702,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3703,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3704,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3705,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3706,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3707,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3708,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3709,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3710,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
3711,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3712,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3713,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3714,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3715,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3716,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3717,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3718,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3719,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3720,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3721,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
3722,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3723,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3724,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3725,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3726,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3727,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3728,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3729,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3730,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3731,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3732,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3733,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3734,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3735,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3736,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3737,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3738,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3739,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3740,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3741,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3742,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3743,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3744,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3745,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3746,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3747,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3748,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3749,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3750,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3751,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3752,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3753,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3754,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3755,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3756,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3757,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3758,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3759,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3760,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3761,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3762,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3763,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3764,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
3765,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3766,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3767,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3768,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3769,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3770,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3771,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3772,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3773,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3774,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3775,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3776,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
3777,0.0,0.4247400325516575,0.382482735669031,True,False,True
3778,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3779,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3780,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
3781,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3782,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3783,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3784,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3785,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3786,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3787,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3788,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3789,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3790,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3791,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
3792,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3793,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
3794,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3795,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
3796,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3797,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3798,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3799,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3800,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3801,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3802,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3803,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3804,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3805,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3806,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3807,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3808,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3809,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3810,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3811,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3812,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3813,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3814,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3815,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3816,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3817,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3818,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3819,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3820,0.0,0.4247400325516575,0.382482735669031,True,False,True
3821,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3822,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
3823,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3824,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3825,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3826,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3827,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3828,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
3829,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3830,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3831,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3832,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
3833,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3834,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3835,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
3836,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
3837,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3838,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3839,0.0,0.4492279582970481,0.41044765605895417,True,False,False
3840,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
3841,0.0,0.46294273351191273,0.42497883061378516,True,False,False
3842,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3843,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3844,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3845,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3846,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3847,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3848,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3849,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3850,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3851,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
3852,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3853,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3854,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3855,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3856,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3857,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3858,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3859,0.0,0.4247400325516575,0.382482735669031,True,False,True
3860,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
3861,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3862,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3863,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3864,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
3865,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3866,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3867,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3868,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3869,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3870,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3871,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3872,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3873,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
3874,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3875,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3876,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3877,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3878,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3879,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3880,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3881,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3882,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3883,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3884,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
3885,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
3886,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3887,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
3888,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
3889,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3890,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3891,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3892,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3893,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3894,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3895,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3896,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3897,0.32353290082167796,0.4492279582970481,0.41044765605895417,True,False,False
3898,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3899,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3900,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3901,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3902,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
3903,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3904,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3905,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3906,0.0,0.4247400325516575,0.382482735669031,True,False,True
3907,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3908,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3909,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3910,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
3911,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3912,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3913,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3914,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
3915,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
3916,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3917,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
3918,0.0,0.4247400325516575,0.382482735669031,True,False,True
3919,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
3920,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3921,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
3922,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
3923,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3924,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
3925,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
3926,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3927,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
3928,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3929,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
3930,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3931,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3932,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3933,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3934,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3935,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3936,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
3937,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
3938,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3939,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3940,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
3941,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
3942,0.0,0.3539950044102981,0.22930698267132277,True,True,True
3943,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3944,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
3945,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
3946,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3947,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
3948,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
3949,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
3950,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3951,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3952,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3953,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3954,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3955,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3956,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3957,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3958,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
3959,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
3960,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3961,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
3962,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3963,0.0,0.3789637749086684,0.31571701545094666,True,True,True
3964,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
3965,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3966,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3967,0.0,0.4492279582970481,0.41044765605895417,True,False,False
3968,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
3969,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3970,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3971,0.0,0.3668814799710287,0.2884201056346547,True,True,True
3972,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3973,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3974,0.0,0.4019196537332055,0.35287093786749946,True,False,True
3975,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3976,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
3977,0.0,0.41324408091322695,0.3681359473066397,True,False,True
3978,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3979,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
3980,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
3981,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
3982,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
3983,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3984,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3985,0.0,0.4247400325516575,0.382482735669031,True,False,True
3986,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
3987,0.0,0.4247400325516575,0.382482735669031,True,False,True
3988,0.0,0.4366368011028614,0.39643934160557703,True,False,True
3989,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
3990,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
3991,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
3992,0.3539950044102981,0.3539950044102981,0.22930698267132277,True,True,True
3993,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3994,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
3995,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
3996,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
3997,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
3998,0.0,0.39056234576737126,0.3358966056025934,True,True,True
3999,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4000,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4001,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4002,0.0,0.4247400325516575,0.382482735669031,True,False,True
4003,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4004,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4005,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4006,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4007,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4008,0.0,0.4247400325516575,0.382482735669031,True,False,True
4009,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4010,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4011,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4012,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4013,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4014,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4015,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4016,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4017,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4018,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4019,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4020,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4021,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4022,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4023,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4024,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4025,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4026,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4027,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4028,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
4029,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4030,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4031,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4032,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4033,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
4034,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4035,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4036,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4037,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4038,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4039,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4040,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4041,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4042,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4043,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4044,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4045,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4046,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4047,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4048,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
4049,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4050,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4051,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4052,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
4053,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4054,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4055,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4056,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4057,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4058,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4059,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4060,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4061,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4062,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4063,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4064,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4065,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4066,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4067,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4068,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4069,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4070,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4071,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4072,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4073,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
4074,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4075,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4076,0.3539950044102981,0.3539950044102981,0.22930698267132277,True,True,True
4077,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4078,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4079,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4080,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4081,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4082,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4083,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4084,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4085,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4086,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4087,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4088,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4089,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4090,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4091,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4092,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4093,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4094,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4095,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4096,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4097,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4098,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4099,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4100,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4101,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4102,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4103,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4104,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4105,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4106,0.41324408091322695,0.4492279582970481,0.41044765605895417,False,False,False
4107,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4108,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4109,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4110,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4111,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4112,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4113,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4114,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4115,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4116,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4117,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
4118,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4119,0.0,0.4247400325516575,0.382482735669031,True,False,True
4120,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4121,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4122,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4123,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4124,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4125,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4126,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4127,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4128,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4129,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4130,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4131,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4132,0.32353290082167796,0.4492279582970481,0.41044765605895417,True,False,False
4133,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4134,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4135,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4136,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4137,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4138,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4139,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4140,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4141,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4142,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4143,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4144,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4145,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4146,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4147,0.3789637749086684,0.4366368011028614,0.39643934160557703,True,False,True
4148,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4149,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4150,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4151,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4152,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4153,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4154,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4155,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4156,0.41324408091322695,0.4247400325516575,0.382482735669031,False,False,True
4157,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4158,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4159,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4160,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4161,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4162,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4163,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4164,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4165,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4166,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4167,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4168,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
4169,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4170,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4171,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4172,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4173,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4174,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4175,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
4176,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4177,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4178,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4179,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4180,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4181,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4182,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4183,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4184,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4185,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True
4186,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4187,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4188,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4189,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4190,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
4191,0.0,0.4247400325516575,0.382482735669031,True,False,True
4192,0.0,0.4247400325516575,0.382482735669031,True,False,True
4193,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4194,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
4195,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4196,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4197,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4198,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4199,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4200,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4201,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4202,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4203,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4204,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4205,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4206,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4207,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4208,0.33982328894216207,0.4492279582970481,0.41044765605895417,True,False,False
4209,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4210,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4211,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4212,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4213,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4214,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4215,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4216,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4217,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4218,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4219,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4220,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4221,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4222,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4223,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4224,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4225,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
4226,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4227,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4228,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4229,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4230,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4231,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4232,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4233,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4234,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4235,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4236,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4237,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4238,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4239,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4240,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4241,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4242,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4243,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4244,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4245,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4246,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4247,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4248,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4249,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4250,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4251,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4252,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4253,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4254,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
4255,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4256,0.2740462423841672,0.4492279582970481,0.41044765605895417,True,False,False
4257,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4258,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4259,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4260,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4261,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4262,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4263,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4264,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4265,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4266,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4267,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4268,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4269,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4270,0.0,0.4247400325516575,0.382482735669031,True,False,True
4271,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4272,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4273,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4274,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4275,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4276,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4277,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4278,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4279,0.0,0.4247400325516575,0.382482735669031,True,False,True
4280,0.0,0.4492279582970481,0.41044765605895417,True,False,False
4281,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4282,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4283,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4284,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4285,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4286,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4287,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4288,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4289,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4290,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4291,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4292,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
4293,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4294,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4295,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4296,0.0,0.4247400325516575,0.382482735669031,True,False,True
4297,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4298,0.0,0.4247400325516575,0.382482735669031,True,False,True
4299,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4300,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4301,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4302,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
4303,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4304,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4305,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4306,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4307,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4308,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4309,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4310,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4311,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4312,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4313,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4314,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4315,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4316,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
4317,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4318,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4319,0.32353290082167796,0.4492279582970481,0.41044765605895417,True,False,False
4320,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4321,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4322,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4323,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4324,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4325,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4326,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4327,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4328,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4329,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4330,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4331,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4332,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4333,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4334,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4335,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4336,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4337,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4338,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4339,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4340,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4341,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4342,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4343,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4344,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4345,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
4346,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4347,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
4348,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4349,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4350,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4351,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4352,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4353,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4354,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4355,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4356,0.0,0.4247400325516575,0.382482735669031,True,False,True
4357,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4358,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4359,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4360,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4361,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4362,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4363,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4364,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4365,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4366,0.32353290082167796,0.4492279582970481,0.41044765605895417,True,False,False
4367,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4368,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4369,0.4366368011028614,0.4366368011028614,0.39643934160557703,False,False,True
4370,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4371,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4372,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4373,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4374,0.0,0.4247400325516575,0.382482735669031,True,False,True
4375,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4376,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4377,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4378,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4379,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4380,0.0,0.4247400325516575,0.382482735669031,True,False,True
4381,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4382,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
4383,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4384,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4385,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4386,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4387,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4388,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4389,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4390,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4391,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4392,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4393,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4394,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4395,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4396,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4397,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4398,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4399,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4400,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4401,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4402,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4403,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4404,0.0,0.4247400325516575,0.382482735669031,True,False,True
4405,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4406,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4407,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4408,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4409,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4410,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4411,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4412,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4413,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4414,0.0,0.4247400325516575,0.382482735669031,True,False,True
4415,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4416,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4417,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4418,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4419,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4420,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4421,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4422,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4423,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4424,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4425,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4426,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4427,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4428,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4429,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4430,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4431,0.0,0.4247400325516575,0.382482735669031,True,False,True
4432,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4433,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4434,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4435,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4436,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4437,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4438,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4439,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4440,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4441,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4442,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4443,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4444,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4445,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4446,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4447,0.0,0.4247400325516575,0.382482735669031,True,False,True
4448,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4449,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
4450,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4451,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4452,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4453,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4454,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4455,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4456,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4457,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4458,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4459,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4460,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4461,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4462,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4463,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4464,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4465,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4466,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4467,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4468,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4469,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4470,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4471,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4472,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4473,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4474,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4475,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4476,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4477,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4478,0.33982328894216207,0.3539950044102981,0.22930698267132277,True,True,True
4479,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
4480,0.0,0.4247400325516575,0.382482735669031,True,False,True
4481,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4482,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4483,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4484,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4485,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4486,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4487,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4488,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4489,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4490,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4491,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4492,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4493,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4494,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4495,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4496,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4497,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4498,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4499,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4500,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4501,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4502,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4503,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4504,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4505,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4506,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4507,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4508,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4509,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4510,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4511,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4512,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4513,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4514,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4515,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4516,0.0,0.4247400325516575,0.382482735669031,True,False,True
4517,0.0,0.4247400325516575,0.382482735669031,True,False,True
4518,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4519,0.0,0.4247400325516575,0.382482735669031,True,False,True
4520,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4521,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4522,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4523,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4524,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4525,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4526,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4527,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4528,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4529,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4530,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4531,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4532,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4533,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4534,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4535,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4536,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4537,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4538,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4539,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4540,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4541,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4542,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4543,0.0,0.4492279582970481,0.41044765605895417,True,False,False
4544,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4545,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4546,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4547,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4548,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4549,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4550,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4551,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4552,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4553,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4554,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4555,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4556,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4557,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
4558,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4559,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4560,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4561,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4562,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4563,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4564,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4565,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4566,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4567,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4568,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4569,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4570,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4571,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4572,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4573,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4574,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4575,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4576,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4577,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4578,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4579,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4580,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4581,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4582,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4583,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4584,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4585,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4586,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4587,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4588,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4589,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4590,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4591,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4592,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4593,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4594,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4595,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4596,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4597,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4598,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4599,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4600,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4601,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
4602,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4603,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4604,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4605,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4606,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4607,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4608,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4609,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4610,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4611,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4612,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4613,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4614,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4615,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4616,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4617,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4618,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4619,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4620,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4621,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4622,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4623,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4624,0.0,0.4247400325516575,0.382482735669031,True,False,True
4625,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4626,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4627,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4628,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4629,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4630,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4631,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4632,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4633,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4634,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4635,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4636,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4637,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4638,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4639,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4640,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4641,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4642,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4643,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4644,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4645,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4646,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4647,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4648,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4649,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4650,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4651,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4652,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4653,0.303367555752998,0.46294273351191273,0.42497883061378516,True,False,False
4654,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4655,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
4656,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
4657,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4658,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4659,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4660,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4661,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4662,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4663,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
4664,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4665,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4666,0.0,0.4247400325516575,0.382482735669031,True,False,True
4667,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4668,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4669,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4670,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4671,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4672,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4673,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
4674,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4675,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4676,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4677,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4678,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4679,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4680,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4681,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4682,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4683,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4684,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4685,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
4686,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
4687,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4688,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4689,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4690,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4691,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4692,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4693,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
4694,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4695,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4696,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4697,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4698,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4699,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4700,0.3789637749086684,0.4247400325516575,0.382482735669031,True,False,True
4701,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4702,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4703,0.0,0.4247400325516575,0.382482735669031,True,False,True
4704,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4705,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4706,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4707,0.3789637749086684,0.4492279582970481,0.41044765605895417,True,False,False
4708,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4709,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4710,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4711,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4712,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4713,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4714,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4715,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4716,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4717,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4718,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4719,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4720,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4721,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4722,0.41324408091322695,0.4247400325516575,0.382482735669031,False,False,True
4723,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4724,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4725,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4726,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4727,0.0,0.4247400325516575,0.382482735669031,True,False,True
4728,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4729,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4730,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4731,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4732,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4733,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4734,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4735,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
4736,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4737,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4738,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4739,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4740,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4741,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4742,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4743,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4744,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4745,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4746,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4747,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
4748,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4749,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4750,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4751,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4752,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4753,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4754,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4755,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4756,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4757,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4758,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4759,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4760,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4761,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4762,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4763,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4764,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4765,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4766,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4767,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4768,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4769,0.2740462423841672,0.4247400325516575,0.382482735669031,True,False,True
4770,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4771,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4772,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4773,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4774,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4775,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4776,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4777,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4778,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4779,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4780,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4781,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4782,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4783,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4784,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4785,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4786,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4787,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4788,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4789,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4790,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4791,0.3789637749086684,0.3789637749086684,0.31571701545094666,True,True,True
4792,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4793,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4794,0.0,0.4247400325516575,0.382482735669031,True,False,True
4795,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4796,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4797,0.4492279582970481,0.4492279582970481,0.41044765605895417,False,False,False
4798,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4799,0.32353290082167796,0.4247400325516575,0.382482735669031,True,False,True
4800,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4801,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4802,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4803,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4804,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4805,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4806,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4807,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4808,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4809,0.41324408091322695,0.4366368011028614,0.39643934160557703,False,False,True
4810,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4811,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4812,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4813,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4814,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4815,0.0,0.4247400325516575,0.382482735669031,True,False,True
4816,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4817,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4818,0.0,0.4247400325516575,0.382482735669031,True,False,True
4819,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4820,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4821,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4822,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4823,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4824,0.3539950044102981,0.41324408091322695,0.3681359473066397,True,False,True
4825,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
4826,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4827,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4828,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4829,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4830,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4831,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4832,0.0,0.4247400325516575,0.382482735669031,True,False,True
4833,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4834,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4835,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4836,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4837,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4838,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4839,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4840,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4841,0.3668814799710287,0.3789637749086684,0.31571701545094666,True,True,True
4842,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4843,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4844,0.0,0.4247400325516575,0.382482735669031,True,False,True
4845,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4846,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4847,0.33982328894216207,0.4247400325516575,0.382482735669031,True,False,True
4848,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4849,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
4850,0.303367555752998,0.41324408091322695,0.3681359473066397,True,False,True
4851,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4852,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4853,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4854,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4855,0.303367555752998,0.4247400325516575,0.382482735669031,True,False,True
4856,0.0,0.4247400325516575,0.382482735669031,True,False,True
4857,0.3789637749086684,0.39056234576737126,0.3358966056025934,True,True,True
4858,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4859,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4860,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4861,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4862,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4863,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4864,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4865,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4866,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4867,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4868,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4869,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4870,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4871,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4872,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4873,0.32353290082167796,0.4366368011028614,0.39643934160557703,True,False,True
4874,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4875,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4876,0.2740462423841672,0.3668814799710287,0.2884201056346547,True,True,True
4877,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4878,0.3539950044102981,0.3668814799710287,0.2884201056346547,True,True,True
4879,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
4880,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4881,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4882,0.4019196537332055,0.41324408091322695,0.3681359473066397,False,False,True
4883,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4884,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4885,0.3539950044102981,0.3789637749086684,0.31571701545094666,True,True,True
4886,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4887,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4888,0.3668814799710287,0.4366368011028614,0.39643934160557703,True,False,True
4889,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4890,0.2740462423841672,0.3789637749086684,0.31571701545094666,True,True,True
4891,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4892,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4893,0.2740462423841672,0.4019196537332055,0.35287093786749946,True,False,True
4894,0.3668814799710287,0.4247400325516575,0.382482735669031,True,False,True
4895,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4896,0.33982328894216207,0.3668814799710287,0.2884201056346547,True,True,True
4897,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4898,0.4019196537332055,0.4366368011028614,0.39643934160557703,False,False,True
4899,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4900,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4901,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4902,0.3668814799710287,0.3668814799710287,0.2884201056346547,True,True,True
4903,0.2740462423841672,0.41324408091322695,0.3681359473066397,True,False,True
4904,0.33982328894216207,0.4366368011028614,0.39643934160557703,True,False,True
4905,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4906,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4907,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4908,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4909,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4910,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4911,0.3539950044102981,0.39056234576737126,0.3358966056025934,True,True,True
4912,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4913,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4914,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4915,0.39056234576737126,0.4492279582970481,0.41044765605895417,True,False,False
4916,0.39056234576737126,0.4366368011028614,0.39643934160557703,True,False,True
4917,0.0,0.4247400325516575,0.382482735669031,True,False,True
4918,0.3539950044102981,0.4247400325516575,0.382482735669031,True,False,True
4919,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4920,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4921,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4922,0.3789637749086684,0.41324408091322695,0.3681359473066397,True,False,True
4923,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4924,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4925,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4926,0.4247400325516575,0.4366368011028614,0.39643934160557703,False,False,True
4927,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4928,0.303367555752998,0.3789637749086684,0.31571701545094666,True,True,True
4929,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4930,0.4019196537332055,0.4019196537332055,0.35287093786749946,False,False,True
4931,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4932,0.3539950044102981,0.4019196537332055,0.35287093786749946,True,False,True
4933,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4934,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4935,0.303367555752998,0.3668814799710287,0.2884201056346547,True,True,True
4936,0.33982328894216207,0.3789637749086684,0.31571701545094666,True,True,True
4937,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4938,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4939,0.2740462423841672,0.4366368011028614,0.39643934160557703,True,False,True
4940,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4941,0.303367555752998,0.39056234576737126,0.3358966056025934,True,True,True
4942,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4943,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4944,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4945,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4946,0.3668814799710287,0.41324408091322695,0.3681359473066397,True,False,True
4947,0.303367555752998,0.4019196537332055,0.35287093786749946,True,False,True
4948,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4949,0.32353290082167796,0.41324408091322695,0.3681359473066397,True,False,True
4950,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4951,0.0,0.3668814799710287,0.2884201056346547,True,True,True
4952,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
4953,0.32353290082167796,0.3668814799710287,0.2884201056346547,True,True,True
4954,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4955,0.0,0.4247400325516575,0.382482735669031,True,False,True
4956,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4957,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4958,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4959,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4960,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4961,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4962,0.41324408091322695,0.4247400325516575,0.382482735669031,False,False,True
4963,0.0,0.3789637749086684,0.31571701545094666,True,True,True
4964,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4965,0.2740462423841672,0.39056234576737126,0.3358966056025934,True,True,True
4966,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4967,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4968,0.32353290082167796,0.3539950044102981,0.22930698267132277,True,True,True
4969,0.4247400325516575,0.4247400325516575,0.382482735669031,False,False,True
4970,0.39056234576737126,0.41324408091322695,0.3681359473066397,True,False,True
4971,0.0,0.41324408091322695,0.3681359473066397,True,False,True
4972,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4973,0.41324408091322695,0.41324408091322695,0.3681359473066397,False,False,True
4974,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4975,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4976,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4977,0.3668814799710287,0.4492279582970481,0.41044765605895417,True,False,False
4978,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4979,0.32353290082167796,0.4019196537332055,0.35287093786749946,True,False,True
4980,0.3668814799710287,0.39056234576737126,0.3358966056025934,True,True,True
4981,0.3668814799710287,0.4019196537332055,0.35287093786749946,True,False,True
4982,0.39056234576737126,0.4019196537332055,0.35287093786749946,True,False,True
4983,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4984,0.3539950044102981,0.4366368011028614,0.39643934160557703,True,False,True
4985,0.303367555752998,0.4366368011028614,0.39643934160557703,True,False,True
4986,0.32353290082167796,0.3789637749086684,0.31571701545094666,True,True,True
4987,0.32353290082167796,0.39056234576737126,0.3358966056025934,True,True,True
4988,0.39056234576737126,0.39056234576737126,0.3358966056025934,True,True,True
4989,0.33982328894216207,0.39056234576737126,0.3358966056025934,True,True,True
4990,0.0,0.3539950044102981,0.22930698267132277,True,True,True
4991,0.39056234576737126,0.4247400325516575,0.382482735669031,True,False,True
4992,0.303367555752998,0.4492279582970481,0.41044765605895417,True,False,False
4993,0.0,0.39056234576737126,0.3358966056025934,True,True,True
4994,0.3789637749086684,0.4019196537332055,0.35287093786749946,True,False,True
4995,0.33982328894216207,0.41324408091322695,0.3681359473066397,True,False,True
4996,0.33982328894216207,0.4019196537332055,0.35287093786749946,True,False,True
4997,0.0,0.4366368011028614,0.39643934160557703,True,False,True
4998,0.0,0.4019196537332055,0.35287093786749946,True,False,True
4999,0.4019196537332055,0.4247400325516575,0.382482735669031,False,False,True


==> anc/qnn/results/exact_head/compact_export_inventory.csv <==
relative_path,size_bytes,included,reason,sha256
Training_Under_Challenge_QNN_ExactHead_Baselines_Rev11_results.zip,780319896,False,too_large:744.2MB,
baselines/fp32_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json,453,True,included_extension,8cf3755171f8a3fa07f5b6498b27461cebc4c6e9bfcfb3bbd6401eb84686c287
baselines/fp32_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt,1350566,False,excluded_extension:.pt,
baselines/w1a2_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json,453,True,included_extension,e765792bb2047610154fbe077c5359321ed036ee140428fcf50e8bfc5ce0ee6e
baselines/w1a2_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt,1350566,False,excluded_extension:.pt,
baselines/w2a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json,453,True,included_extension,d5bec5870938845c2153053c3e8de3ad1596cf76bc2d8c4756938b19c7afdf9f
baselines/w2a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt,1350566,False,excluded_extension:.pt,
baselines/w4a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json,454,True,included_extension,07aa199a9cd33d00a99df522cbf786fe8e7cd591da0028f716db271f22c121e7
baselines/w4a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt,1350566,False,excluded_extension:.pt,
baselines/w8a8_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json,455,True,included_extension,b506004f93b3b5054b2073c2d4694014ecdfd4a6df68343dcb2e00ef459c8a30
baselines/w8a8_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt,1350566,False,excluded_extension:.pt,
cache/natural_patches_v1_train4096_audit512_p48_sigma25.pt,64368625,False,excluded_extension:.pt,
dataset_manifest_paper.json,723,True,included_extension,79aaca4aeb640705f3ed8296e2a187dc086dbef868988f1d38f01db856ae90df
environment_paper.json,14888,True,included_extension,20d60bac877ca6b7c886731278e29e75ca51dac41526966c1fab8b813019847d
exact_head_baselines_summary_paper.csv,22848,True,included_extension,ac21408e78ef92d3debc1d57eca08988bada05eb5721bdba54a6187af7c6dcb7
exact_head_replay_paper.csv,26826,True,included_extension,1a785387d716bb82c084cb8660262c5af610d3364d91da126a38109130fd2c27
exact_head_threshold_sweep_paper.csv,53456,True,included_extension,6e002ab57893b0d35285b50df33ae6c0af375e7b6845793732d755ff787deebc
export_exact_head_paper_rev11/README.txt,221,True,included_extension,93d59a4bae42e04f049fd5e33f0f9e0dd2a1a1de131321d2a36cea554399ebbc
export_exact_head_paper_rev11/dataset_manifest_paper.json,723,True,included_extension,79aaca4aeb640705f3ed8296e2a187dc086dbef868988f1d38f01db856ae90df
export_exact_head_paper_rev11/environment_paper.json,14888,True,included_extension,20d60bac877ca6b7c886731278e29e75ca51dac41526966c1fab8b813019847d
export_exact_head_paper_rev11/exact_head_baselines_summary_paper.csv,22848,True,included_extension,ac21408e78ef92d3debc1d57eca08988bada05eb5721bdba54a6187af7c6dcb7
export_exact_head_paper_rev11/exact_head_replay_paper.csv,26826,True,included_extension,1a785387d716bb82c084cb8660262c5af610d3364d91da126a38109130fd2c27
export_exact_head_paper_rev11/exact_head_threshold_sweep_paper.csv,53456,True,included_extension,6e002ab57893b0d35285b50df33ae6c0af375e7b6845793732d755ff787deebc
export_exact_head_paper_rev11/figures/compute_task_and_passage.pdf,141876,True,included_extension,a4c2bb43042f126c89590a498d7eeab75df5854cc3a491e3eae47f3587bd85d9
export_exact_head_paper_rev11/figures/compute_task_and_passage.png,174713,True,included_extension,66e902ccfde711acb2012d3a70656763f3605c9d5b0fc96ab9f55b0753573ca9
export_exact_head_paper_rev11/figures/materiality_sensitivity.pdf,198288,True,included_extension,cc73fb6c01358c51926ee9d1c0fe2469eea592a586a9c4416732ea9e44017981
export_exact_head_paper_rev11/figures/materiality_sensitivity.png,63110,True,included_extension,91dfc5ad741673e41972f9b9420a97f4f28d2082c154cdb2908eb79cfde848f0
export_exact_head_paper_rev11/figures/remaining_headroom_by_training_rule.pdf,101613,True,included_extension,f42b3d207d25e451b0f35b0835d7545f143d1f5dbf6ba1a4fa19829975759d1b
export_exact_head_paper_rev11/figures/remaining_headroom_by_training_rule.png,57375,True,included_extension,16b7a6ce4c137d0cf35836885a05adf5d83d4b381e2f738f02fa0763778a0ad3
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/complete.json,43389,True,included_extension,de548ea2cdd098cfeb68096cd11fa03b7e364dc9e84a6019f7289f795fe16461
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,743db7066a50082f5f57dabdf49cbf8400fe8d32f6787f272e895fed9e1a39a8
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,841,True,included_extension,3e79a83180b7dd1a1534d8f1bc75fabea432fac449e2c7a3938d57efe56d8b2a
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,30f14ff2469503e9b7542155bf9422bb0b873c82f21d074f42aac14375cd7c7a
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,0425543dbc230707e1b2b1c45bb92d96423b2d33ff027d5a52d6a8d77f575813
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,6259df9b85507b516e330641afec9566a1ef1ef7819d0d25c4a12029729575f6
export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/complete.json,43377,True,included_extension,50e7e2d3fc063d2bfc19463ed92b5e037fe43617a9dc57df5df1eae9de34197a
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint.json,318,True,included_extension,64e7724b0a93768ddd9c6a7cada38348812305cefda48491845cbb550eb6143b
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,5578f8bace70cc7d563bcfc2c4de1f750613f749c26e67800449e43109a315a5
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,4d7ebbe3a03a805bd04b5f705be3ee9f7bccb87b432e7229cf05b047b2a772ec
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,aa55826bb09ddf01cf291520b467890a101bded389d8f86f876edf4e8d20eb7d
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,7eb7e1346f26ba323346ada34ee90038620614ca3b14a4f58e2d1b179769db85
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/complete.json,12579,True,included_extension,047507f05e7049a9987903d2ce6ee4961a05b1505e893f5f97e426de589c8b39
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint.json,318,True,included_extension,462210f488f6ac3c1edc4f112758dba6bdd0f5fbc49de3c91c5683f2ff4697e2
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,48e200b4cbbacf9b1e726e0ab3c6607fb67d726b25e790c5f0e8e88665794d61
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,747e90205b91ca7565f952a3c87a907c676a193060ba1e8b41922e9b2c4d17b8
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,4d6250b25580061b057b1371408a2245598477cfb209aa26ce12c9d46024b906
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,83fb1e7215d89868544588af43e6d0fcd5b3e1ce76acfa6585e8c9313c909667
export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/complete.json,5685,True,included_extension,5f302a0a2c64f82c04cd84b998a9855d6be332cf9b880cd03813be6092ed2f07
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint.json,329,True,included_extension,9f1059c3a85f89af92eefc2b8e2bd2acea9748e53caf8890b34a28e2b293d018
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,86e939ef1faa454f25d1b39f650529d9837b4c0e89de38d378fff1fdc07aab09
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,e1e933d35d1b165f36491aaf5d7be124f40bbcd533970d898501fc2659d20d27
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,6c34e66334fa46468e0dd8e5aea8ebf35968210eaf30e36d331ec54007e3e699
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.json,705,True,included_extension,e2c99a014829d58cca3012136b022a294d7b0663a5982790f0443b6f7ab3224e
export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_standard/complete.json,4783,True,included_extension,33304fc111fe1cad127b4809d161b17bb7f97e1357e8b1afae3ef59a98618ac8
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint.json,310,True,included_extension,6dd25dbecad5ba1ddab4fbfecc15620b3188ac59aad6491aeb346f131d80c625
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_late_waypoint.json,840,True,included_extension,8e1a200819311dd6ae0e2e93ef1856721bea92ad86b948e1b2e7824247b74f15
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_no_waypoint_control.json,700,True,included_extension,a4f66a702060c0b10a3174d11b408730715e5d9101a0ea515c0fe11456ce4f73
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,c9da431991d5169882372415ff14d2d066575f8e48f50af90df597f8d02b91ce
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_output_projection.json,705,True,included_extension,72ad663462b4370b8d40b394f3c6752af48fb7a7c89690a3ebfa6c9357a2443d
export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/complete.json,43413,True,included_extension,4160877889d2160eb9a23035bd306c4c1e8169005bd9bc35c25c23d743664b84
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ebfd97f9b12f0b84b68a310277320f451eabe8c0c61baac9f17b05867c147f84
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,f1a2cd500073ed6f9cef232c4874b6714b41780ba6a03d18af75e66aa0af4f65
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,a531a3db8eb7d29de494e65bcb03c7f63bea42a5ec1bdfdd183adb83fff78e83
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,653,True,included_extension,039ed5a2225e44338e733aad6d556ce39e7fc5fd113d0e95988cd8e4162a7163
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,e82d61c379f5309aaf4ada0b093f053b771b4d3b0a02ecd1ac7745d415410d0e
export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/complete.json,43404,True,included_extension,7c266f9aa556ae1ad888ceaf1485fd63e8cf070709e15f9caae76da3d2892ea4
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint.json,317,True,included_extension,caf8eb3a387911665df5c51593b0f04412bfa3623bc8ab65edfc8cee829fbc64
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.json,841,True,included_extension,69773af44eb76e10eed71720d9c5f30763056e71575c1f3b5d5a85d10b66820e
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,189a4fde05a1f88e93238079b1eb298bc3cb4b36a5824ebc2a819d65feb01aa5
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,21e06b2a9c466bb2b5ccff5a74a03b9c3e7c5fc3d07e42e48162049af965e80c
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,2737936d44f469a6e48f27bf665d269dcf09829389f4bf1476e2c26a152a465e
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/complete.json,12583,True,included_extension,e4da62dfee29eeeadc1dcc21a7984345aafc081c724ebd06a1638d7935e3ba27
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint.json,320,True,included_extension,a5e1525fd4095155bc9a5673d6fcac75af6e77f10d9d263b8c52514126c3488f
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,c14eb4cd1413803658e6e55581ab29512a1086f7ec0dfae6c72104e81f6f6ccf
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,90894dd55597ffd7d22f455acbe49653982c64d403ac8d96abd07ade38841506
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,63a8f620b6da425f65bf494b40ef2552023972d429bab5f2467f0f8c8e68c1ab
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,c99372696732b889ce5e6fca3f23d1dc9ba6d7f6f927c6725566f8e019eb8822
export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/complete.json,5694,True,included_extension,93daa84511e11c088693360b8327ec9fd9dc190238a724bf28dba8a33f12493c
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint.json,330,True,included_extension,a7d1bc64c97277d6f89dc1b1dee5a61a9547d1123c0bae2755d36d0bfa8b7098
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,73627e9d30aed108b16ad4925c7af5081d516aa80eab7bd98a5389c7b54b9716
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,9511f4f7bc120b66140485db96c7e941a56d350216ba63d9712c2199818f0da4
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,34db11f833db156c48d84e18e6f77e238ccb00cccfedf289de3d1333d1357018
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.json,704,True,included_extension,1bca88cb2895759f569fb6e5d5a8bf7e75102f07393a278e093912a7814a1f18
export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_standard/complete.json,4797,True,included_extension,b0ddae12cd36e4660be85fb7b74789167c37e7e2af90635a89dd53a804bb43d5
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint.json,311,True,included_extension,355b37f3edb8f9bb13f316303d9ebf4fa950508a6648198a0baf6b46d54a8eb9
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_late_waypoint.json,840,True,included_extension,c972e3e45d848a7fe49391193edac2a30ceef165041b6c7aaf4a53db9744ebbb
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,eee2de67f68e72985aedf12fb34f894579f8d1b9a42a390ed3f914a8566e5703
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_ordinary_continuation.json,654,True,included_extension,bf7864c090de1b19e33cef323733149ba6c9d39a0f2a79d971831335fcca95d1
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_output_projection.json,704,True,included_extension,f0cf3b28da95bc5578fc32672ba59887c764b5619dca40abff9ed4f2578b44bc
export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/complete.json,43393,True,included_extension,3e3eb7ba8371baa94efca96817ce2c1f294bb2b1c73f7a3178901fb8b7329927
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ac16e1f1eb6b90b0f9eaded132e72eaaad71a0ff356d56dddae4e86532e1c7c5
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,5ee01cfe38ffcbd4ab9fcef33826a70789b7de3945b85c4e1e08b5b9fdb97199
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,f8582cd22cbcc9bb76764bbec877136703394d7e7831ecbed7336f171ea3ec29
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,52945134f2d26a6dcc616a624afb9131cbd4ee10248f4ab919447ad6b74a9789
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,50d21b7fc234c35a6a5284062308375e5ead2539f77a1400327d7531a9d5de74
export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/complete.json,43401,True,included_extension,5086c4512a9b562a732f124a922852a47e9e79bd50a188524a9e4f70e79ab308
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint.json,319,True,included_extension,23d96b0d25fdbd4fb1241b8130ae318d1f8998ebf6aaa18564a6231428e6e5a6
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,a1b6ea7ed7295b32ad5236face6e05c4c7de552abe9b9debaee19733447addd0
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,35996363d91805e74354ad508996ba46f5122f070f077bdf23ba673cfb9c04aa
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,a4c57dfe6977b0a0542a3a712607eb00be34eebe55ec0833447a986f1f95da6b
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,4f47218c1bef1e214955531da2a0d239e37e37e554109c8f2a3f126b60e18a9f
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/complete.json,12574,True,included_extension,57e2a6d2a49abd3b8235c4c789a6fa8ce9be4e79ceced1aa035ab85bf37462da
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint.json,318,True,included_extension,a10a2b9321468e9955fcb652a9dd38f3293632101336f97fc3a3dae2998b5a12
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,c5ddd4b3e21f404fc288a05f5c4e71b216dd644bb88930ac348906ca1c608f25
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,00e4079fb9a64fd19b2e99d0cbbfec794887e7bcc2494ac2ea11ea270092682a
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,05ce373ce6e8ad6cb4cff140fc8b49fd030cc6a1d3977885218931aaaa13fa50
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,460a87c02a9c8d196763c40d0acbe00be5c33dd52d7d9f133af2e3775a99c920
export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/complete.json,5693,True,included_extension,8362ac6dc58d1ba9d829f475a032dcc72bd5b4308dbf6049d4093096620ec0b1
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint.json,327,True,included_extension,fccde60008920462b44f08ca1f06fd46f2806512e5b755490e884d1b68982821
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,3ee43467671cc8abdb754f8c7728d16b283a0963154ca38e7427840e3436c8e1
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,f6199abaf5e734460715846b5a425baa634f4dfe7cf9ec6d0e2a48ca65185406
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,aa98da23b1f8cdd1b1800299c63662b4a3264d5d67925644acd81701c9b29047
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,01681eeaa21b4b5156e3f1e3bb7cfedb46b1cfa2e38fe9d6c455fa1443b732c0
export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_standard/complete.json,4794,True,included_extension,73e03fadbe4c8517057f7554640163709c5f4356fa05aa3e329df151c706e7e2
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint.json,311,True,included_extension,5b3e666ae96ad9756645cc76a3fb374ff12789d537fd5ef0229ca0ea2c53d83f
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_late_waypoint.json,841,True,included_extension,c76351296bb717c25a23581945ff08273a0e698d728205a163ddff396f91894c
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,d50a9cc4ca305a97b7622ee4153279533e953ddef3ba2b7d1d9ea78bf159c094
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,ff19ab9cd0aa147cb952cc20fe16f5dc847193f86583535fad8354409deec344
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_output_projection.json,706,True,included_extension,df93523c28d4df84d70ad96c386d0b60b1fb9c3fd47dbfc2f341cb85f6a31ff0
export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/complete.json,43406,True,included_extension,d7eedd60c8226f93f18e80ebdb39fd7171ec219d301f1c0f2a24ded105258bb9
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint.json,326,True,included_extension,f993758d431c2c4e425176eb6e9ffe82c5a50d76758f7dde598a2febc5fae5e9
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,841,True,included_extension,b27db9c21d35339129c24a6cc3cabb32231a87509d406427f57e42bf4341a7c2
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,b0f4401934122f7607ad0d8d4f5338ac6b6e04efd3f91c11c50b5b3ed918bbb4
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,57bbe952d37b133d46a208171fe9287e73515cf6d631adcf36578160fe3a4fbd
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,1f89e99dd6ebe38c1ffa34dc777b49fe8fa64f49ac358f1d36b8dff6bfd83e0c
export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/complete.json,43399,True,included_extension,88f8dc97ca245a574645c143ac8aaa3e68ae6371036dd52c652d51a25635180b
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint.json,320,True,included_extension,fcd737ad18a1653a4e19a5d5ef0dd3d5c7a7878b5eb871cf6533cc9ae0052fc4
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,94187fcbdb74ce919f5ebbef2c88d54f97c62fd2ee2dac98bcf54687f0ffe596
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,2edf775352246f5465f5ae31fd12092e4d7bd8fd38a4ac24134f3ca3e09fba0e
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,31500a7d344dd0c954a363de2ebbde11e49ca88e74d597a1e97a51c8de7bf565
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,41e79dbfa8a220875bd91d5244ba548384487cf97d488d25f4b161f97829d93c
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/complete.json,12627,True,included_extension,f7fc035cb27b790706a1947b9bd8870bfe155176895eab45808352a30a1c9b30
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,5f9dd9e039257b48f9419232d35bcc80738ed96c708cf6863a85e0992ba05898
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,eb8b50591888b5fc6f30ae61cd9b4e0e90c8f10236a01da22c14d82afbb85a5e
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,5a7e0b592c95e8453d30eca859cedaa60efbe237a68e2cac650ea1ff95d69607
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,cbd16f75e096c1b4b74f6fc6f6e72b05a680aa78abde1df01c6ec96aadd8749b
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_output_projection.json,711,True,included_extension,1b58c75fd76c73206ad9f77d44a9771c34ccd3898a4a47f2f5f8471a6b4fe894
export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/complete.json,5694,True,included_extension,cc022d8495989907b693525c36d09f4826a5965379e66d865f2f916c155ad75e
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint.json,330,True,included_extension,bbb6e6978cecf011347c2702022dd37715e4a83f35a059227a5d4a9d14a8d015
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,7b16886db789e6ec8b90f80d74b25e70b7562bbb8799f410c301300e2e917f83
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,f9ca7afcffb425bce71dded6814e041f3bdc1c41c7e4dce39be9da5ea61c2127
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,a98e077658e128cbb51989398370c1644eb783bf2347b0de32fc4df11739465e
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,699a05556cecdab774567f74c7410c615b3875f4d7c511729a1fc761b06274c2
export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_standard/complete.json,4795,True,included_extension,064528138f363eaea3d0f8d18f5a57acf6c81bb3a7b091c25838b040ac4d8f62
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint.json,310,True,included_extension,9a28427e7e7084430686951db41c422c1c51b8b7bce94b7c878322e9b9ce8603
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_late_waypoint.json,841,True,included_extension,2f6b34cac95714cf10dcb55e8899f54fee8bdd7c86bb0d708311614e1e340db3
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,2736f236603561503f8913057c8ce64d5a6acf4cc4214681a999ae9b5d2decb7
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,f8911415b761efa5fb0ddfffe38f469ec5c6919c416fd34f1b8856b4a8a30660
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,36c6637427e493442c634a62d516c42a5972fb8a960001d3905e2d30b9a1359a
export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/complete.json,43394,True,included_extension,e760bec53060168b9ea74d0a1136704c5797c64dbffdbf97bd3b1b59cebc3ac6
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint.json,328,True,included_extension,471891b5988e500404404a5d9eac9b07657179095589cc7c6c8cf8566b9affbf
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,2c919662eca0c9570324315c3988bac0f65446f2f34bce1caf3fa31bd83cbe3b
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,fc23553588a91f6ea0e02349f254e706f9a75450120734348c629a2ed3553d74
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,de65fc4dd9ff7cdf9502a79be3cc1bfddfc3b00fc386d998c4b5d93d2841db87
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,3c5d2d1b1a0eb230e00594f610b75f6726a4bd1555f41c4ed4c34012430ac5b6
export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/complete.json,43338,True,included_extension,64af3970270e5da1c55168b6a29bed24a4cb7b691fcc3ee47b4912c399a1c0c8
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint.json,320,True,included_extension,3547db7f41866ae1ff7546dba3e0a3a8b65949c2dd656785b69fc4b1e431cb60
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,b99157052359502ab8de8eae70222697826ababac804995531e51ed4fbc6ea05
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,b893448a45d3553319669de0df22f50801072147f4bbc4634afbbea7f3e3e846
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,4ef79d199d358a00cde558d7757289c0a4e51c2429e6a7a9c7e6459d8c603123
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,65b5e72cf5b4d1a2e4b5cc675bd0b0ce4318158704cb4c2f2e82f17af428ae45
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/complete.json,12577,True,included_extension,bbcca086df4f318a9866280d859bb2feaf2918181e305963306cf443a07db025
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint.json,319,True,included_extension,b95b821fc841646a81c14987f4205263eea196f150c76b48c3a115f4bcc199a2
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,254db3d5ac75b8d4b0c06b0475e079d232d1a29483e9cadecd96ad8caa5477d8
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,2a850b196653e11326af4ad0d4d671b21eb7f1512d0c0254cb6f1d082b86afd4
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,e04937cd46d7459dbe0ea093daa654ba964c087ff3423716637fa357a5156862
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_output_projection.json,704,True,included_extension,4f6c970355f5a18822ceb1a7e423b89298eb281153acf88592dbb1a5c28556e1
export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/complete.json,5693,True,included_extension,d4b215d7718c02bda63deb0c24769b9d5f9f8049f59bdfae7f04c14841e421b2
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint.json,330,True,included_extension,c1b9cff53f99c1c08bb45100bf3dedff25440c1208c99a7b7104aab8477ed4f7
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,b1def559d70e2621e86cf2e3f9ff9288b10f8b4d37442c00d619e65c0d565517
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,4ba5d93a4279bee9846285b675b4e449e141997135761194724593e7a93dca9f
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,b9298bb679844127fd65c5d36862f8114ac64b978680fd87be3330150020e891
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,5f0313994557cb6afa536a15fbdecd305f41a56237a97766ba5a3cfd7e242c45
export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_standard/complete.json,4791,True,included_extension,679be4b0fc7bbf79b1dcfbea680783863752e8af4fc8664e2458315fb018da26
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint.json,311,True,included_extension,66182f12a45e6e60350b31f8d02d9a796aed1ad37a85d327d26b4eb5ffa2fcd9
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_late_waypoint.json,840,True,included_extension,a29df74076c0788ffcdbd1ecbaff4fd364d19cf2b66d85095e59a5fff23f0483
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,8a5326aa181c278e2b16a8ff88ce6d9d430cf8dbfdbaaa8e644e8c400f08d485
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,48e7f9b2c08a619390890e039171749a724c3b927cf462e4b15e3a101b01ccea
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_output_projection.json,704,True,included_extension,5af123afadcebd387bc8f56950d9e5a2801818856461fea39f373b510e117258
export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/complete.json,43336,True,included_extension,be1dcb1db3d2ec270395075aacbcbcca878e0692feb4dc2d480115635ba5aaf2
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint.json,326,True,included_extension,42f2566a9ddb18cae935ed88743d1229ca048bfecaaeb5b8400f1997a30e3d6c
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,422afdd1f89d32cd714ce04dd933f8b75f8b167f2cbc78fc4ac5499b02101717
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,a40cf7ad4fa85fd2c3aea7728303b0f6667ad8c4d008c3ed8217d8af56674802
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,645,True,included_extension,a1d526a179fd739c416f66cce61ded59129404647405e6dbb2ea623dc100f686
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,61d54ed6aefd9b99d2b28465113c4216901689b371f4fef822adb5e1ed0b5966
export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/complete.json,43622,True,included_extension,e8ea1b09e9414759dcb780c94547c85f7636f855a06bcf3a1f5c44d6eb3fef30
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint.json,317,True,included_extension,bb62ccf9e26e9395117983adf2d7ae2a9f599c3e768edeeaa14db5718669b095
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.json,837,True,included_extension,7aa9155dc4ab2b8a9e6081661617306ac2cc49282017af86586d75dd29cc0541
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,e85457bc25e7802059d10ef4eaa995ff10a0625e5ee68056cc6525c516989572
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,650,True,included_extension,c126e6dc78c9cebafbf379c3592c4bc1178679ea83b28dcedaece70771442ed7
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,97a59fc7d7a5f5bd60f0e612690213428a77e4e136d8e55acc9bf974879a2456
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/complete.json,12599,True,included_extension,26416a2a04723021a2cc82a49a90c1ef192481473b0d1e594ab38b6ee6491df3
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint.json,318,True,included_extension,3007ae35ba0f917902c92291879a296570991ec41819e08cc708210caf3eec49
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,ddd314afbe5be0a3a6882301986b175e954a7d280ebb0d81c3a3923cc5708e41
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,701,True,included_extension,66ca1d005288483f40f0c598f2a0d8e2fc0aaf404a278252d57d44508b7f5169
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,f434101d852f72808b2330d8d0c45b01ca25e4cc9f125ae83657c539fcb3d22e
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.json,709,True,included_extension,3a503bbe3518642160bcd9731ad13a1e50b3d312c85d5fa939fca2c9b7342f8e
export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/complete.json,5952,True,included_extension,8fbdc712c36fee80565a7fe1ac4c6ca63ad7f4dbb0ff86b8c6dd7bde13afbee3
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint.json,324,True,included_extension,1c7dcce6e445206e1971aafb3e1eecc96151d2ad9179ab0782386518d4aec101
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,9f4676466f0f7442655979049ea7a932483bc6e503991d8ae8c1a41e5a09b8f4
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,372924403285b0b2d68cab15639fee39c9f01fc5ccb1395d5aa79d37574b315d
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,657,True,included_extension,d4e5ca850efe248c50917bad2c952bdadde5d5b1fa26857da18ba75a49c6a498
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,5bc6197c969e710a0a87ea0ebc7c0edf0db45d251f2b08ff21ddfefc1d5f1a7c
export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/complete.json,4775,True,included_extension,4da443f02096df03e15eec8133de5c1ab705e4eb4d504fbdabc3a581f00fa84f
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint.json,309,True,included_extension,fdd6618740a02ef9e5e2cb0491ba8ac6994870b47dd4b5b2f64dcbcd4ae0e30b
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_late_waypoint.json,836,True,included_extension,cf44e2c36b5490b73caba14a849121dd7fa3eac93912a3490bd54c198daa5617
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,b2d98958145d16ea950412adcde5b22c99d87cf96e578d60e7d020a0d4b0a5a1
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,024cdc9429bbaee0feb0637676b7ecd1795365b0fd9f0174bb126a50ccc7ea40
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_output_projection.json,703,True,included_extension,cccd5b0afd6654d478b8b47056251e9588eb8ccffba137aae50e879adc182f1a
export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/complete.json,43324,True,included_extension,4879f0251fec8fc296101dc4918b8eeff67804d1bc9973961ea0edbbe6fa3644
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint.json,326,True,included_extension,67135577bed9e217b1b286a203f29bfcdc09296cb377933ec18fa73b00939f3b
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,81f5df31bcd959f769b6c877000a2c8a40bbe00d5127995a488f41232bba287d
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,701,True,included_extension,4cf7f2e7ca312bac10aa2e0463da1282a2f3d6e89a9e87671601a362d909f25b
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,644,True,included_extension,f8c7c63b266a23b37e58d4f14ccd6f1c24f7497529d356475100ed3301a0e6b0
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.json,704,True,included_extension,2c557de303fde664ef15ff8badfcf3a96369dec2df6b29d20463258d73c440e9
export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/complete.json,43544,True,included_extension,f723bd7bc6170b83119e6a269a19773484d6bad212bb7cc759718383d5ea1f9b
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint.json,317,True,included_extension,6476da3b5eec8da390e6a85f8a70850f314099db78ceeb3973804071f86db39a
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,ee67fe70ea3e5d7e29da34aa36ab1ab84003476b142dc4ba744a3ff237164018
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,176b0f2f51accd0cb02b7874bfa6cda6c03a8819c066ed37c4fd16a2941da55f
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,dc0f748077513d1ffa9cc32841a25c4a9061bbbd683e3677ce41bea0e2577ebe
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,52c7a2cfb53fc6214b9220ec7264a01a4f42cde5a7cb2a8eb56631235283aa1e
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/complete.json,12605,True,included_extension,c1abbc6bdf2aad9b87b482988d696cd02f23817098214d1757beb1b1c0ff495c
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint.json,317,True,included_extension,e0f5c072032ebf091d02604d42bdf8a0bd5e9c473a86cf17b76c1dad262d52f3
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,cee439742691875274aec6036bf0e5fd6f31224da818a34894606213ba690b7f
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,37c96cb5366fb7bfcd863ac46f077163e710b8779a3e810dd8b0c91b42bb1ca2
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,656,True,included_extension,62e3527f00a6d4ae594e6811e1628abb5b88cba0a2966075a621bef9be11e0ef
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,b384919e6a060202f6e6cc02c1ebea62079ae292a18a5f431f95749943c05ae3
export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/complete.json,5938,True,included_extension,388e20517acb14b350b6ea9cc294423cd79c24d0ae2bbb589802ac3ab32dcad7
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint.json,329,True,included_extension,782a581589d3c5218f6f2b65ee257c75a9a2393fa37b2da689ab03b70f6c1d7a
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,45f39fa709d8bdec557df1fc7e8e27b7a4a00c4860323c63fcce961df6bbd40e
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,3b06b1b7ca915873eda536b1be31054b96f1a6783b87bec1aeb2b335415c6de4
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,e11a15957c464fb2b412099ee1fb92a5e7c1637e8bad280a25f1c65bf1690d12
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,32c9bca60fc7a3a83e8f1a2cd58fc0d7799b23bf1023d98811becbf98067925b
export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/complete.json,4780,True,included_extension,4709cfef71c78bb0f9e659baeb9207bb5e09f019777b8eaf7a1561276e99f036
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint.json,309,True,included_extension,9b44620482acc12f7eb90a8057dc468d24db9aa1c9154d9d60418b4e7bf165a2
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_late_waypoint.json,838,True,included_extension,568bf01068350726eccd1183446e50abaa1da911352784b1f67441cb1aa0da86
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_no_waypoint_control.json,703,True,included_extension,c98727af94abd6ba8adf3727471e72948e2b4a8c640b1c27d25982e34b6db29b
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,c3558667a733dca590d62c0bd076afc79ef41df467288827a559bce036c92e14
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_output_projection.json,705,True,included_extension,fe2dd78d4dac06ce52574a6817ffa5b8233c17a6fa6cffba8bf96abcf0fba10a
export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/complete.json,43341,True,included_extension,22d0b33bf9b33db132bffc4513573c28ce6887c14f11a33bea54821bd958df82
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint.json,326,True,included_extension,7e81c8ecb5a315651c918d661a2b7d80088b3f52a74c1617b5319a82820d6d84
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,034284fb2af5629ca40580a94bc5a699aa677845d4f7e7c0240c7911c8200e64
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,700,True,included_extension,bc2eb1ab2d89dd07308322809ddd2d1657e17f564d203b422ea16c71c66ff331
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,27eca900343ea645ea96c82c35e9743df3646976f66a8f8f8ceb8428625af3d8
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,997d2682323b6ddd5fae620b74151e2ff7ebe911a4e120b07c828bea5b9759c4
export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/complete.json,43538,True,included_extension,65adbaec989426af78c63d3ba7a73eae6f49da57d24c9179773283c548196df0
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint.json,318,True,included_extension,b4784b6b449083b122bd756ccdf03c456fa73263c39cf3a93c9837c95f30362e
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,037f912f306ba394b8d09325ee3a35bcfe7313a25256f2ce1fa9079a2f51fd0f
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,23d23c304dfbc2aabe6136009e41c1ea2c309969624d2483efcb7a00af947db1
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,656,True,included_extension,c2de7af00714ca6f2b73e15463a2af89e16d08f72fff337c35fee9bdfcb7af07
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,a4015612185d3d1eb1faafb58bed5ce7582dda51dda1c328169af578aa6ae0df
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/complete.json,12585,True,included_extension,a94d7f388492a31637aabc5762dc77525b5f414e4aec6c572ed4041597dd1e48
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint.json,317,True,included_extension,d842486f4d013cba58df67fcea7d918b416ed858b82701ba2cb0197f5d2ee286
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,f4d7ad6e6076383d661f7bc5071080fd1ae1822aef28afe3ab46d1c16ff2237c
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,1b267f8796161dd676de86f56f17f1cb83c00c39d65a25a976d64ff28ef4c63b
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,650,True,included_extension,e43b37d4ff7acadd80e7e1d5a6115abddad8ecd754dd7c42f3206a03fae43c59
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,b900e4ecd75b90d270862d442c4ff7065d1b4c9a24433aa5bde90136ca90b76b
export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/complete.json,5949,True,included_extension,c6dd68228c1f5818134831bc626fd3637bceb2830d29c076c9319a8cb942cf24
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint.json,326,True,included_extension,ec9b99360028e52bd431011dd16b5cb0249c7b3a69a55c40a85183a085db2363
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,836,True,included_extension,47a21b8b1abc32237ff322e302273fde5382ac161f2285c96cf4db63235b4618
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,702,True,included_extension,20c2669e008e56c9559823e2e58a883acfa72369254865ddafeb528baf42e540
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,657,True,included_extension,3678da7ee789f078456f0b11c2178331a954793bf4136d12ae7744f3f86c4df9
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,e589b774b0b2a758e01abd7286be07bfe4f6b7a68e867e32c50aff2da8df9b09
export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/complete.json,4777,True,included_extension,f11d66274ee4dce439fe246484ff6621ac0b83cc7914f9842b293854f03cd70c
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint.json,309,True,included_extension,d44714c2f46011ea47271f680046e410065c9398403a9315c923bc5c692de376
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_late_waypoint.json,836,True,included_extension,4b266ce6382386a754559f88f2f26390566847a74e4681f0fdb9e4e451adc1e8
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,ad8a7fc2ed73b4e72bed58d55b791441130d04012f3b4d2a37d014fc1bbfccc1
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_ordinary_continuation.json,646,True,included_extension,9b4c0bc9c40ee0b064a8c00ee64c4485182edc6da7d3bdbd142ec024b54045c5
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_output_projection.json,705,True,included_extension,1e06f4b6a54c85daa9555d246e751f8308996c9cb2397b69cee8066b1c624a58
export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/complete.json,43372,True,included_extension,6c95f6b929beee7b64910e92ef713f903bcd9bb17a6eeec029904430d57b6309
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ec4dfea7de2e40010af3b5ae11e4877a1b3e19b57506316b02ee66637b00785c
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,18f35b1e9375962f7d4c4768845f05bf909630a74365bc823b7f32a2f429c58a
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,701,True,included_extension,c8b40d7b796365c4840c78b592a8ce733c0362959ded16c55625d75772a5db98
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,645,True,included_extension,295921eaba38bd5e262ec9d58fe7615cd0eff80e3dda49687a88677b4c5389da
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,f2a2f5fbe7f303be4c0d41728658dbdb29c7ff72b05d6dc907c98e018ba9e7dd
export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/complete.json,43592,True,included_extension,23386b2f47466829205c074eedb9a9e6a7c331c441000b48fc65721788b86f30
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint.json,318,True,included_extension,b5aa970fc68b5cc75c4b0cc24438d6b43e585f647728c9859dfb24a2316c1a22
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,9329c8b23502dbaa63f71fa0080d7f80ecaa540ff6233d9da20f2b843abc5c97
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,18b64c3dd5196979c7ada3f6ac8dbc6e9a1cdff8f3e553a2902b035d3e4b1d31
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,649,True,included_extension,7c4e9260c5d4c059944eca717564abbe963d6c9b67e3955d3c289fa3398eda10
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,6c78bf19811440c3132c2afaad158475e0b076689e238a2b53261e07273e5997
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/complete.json,12594,True,included_extension,14e261921a03bda079d0a731d9aa246c0ae9cf7ea4e0260043b480e85c0d3a83
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint.json,316,True,included_extension,8f205047437dc96dc0a47afcb20e47a577b6813fc636c5e115c424ee7aa21c45
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,60b9c2f9016a42249286c357e8147b1f779a7a4d2a93a023d2989e2b49cd6981
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,3b6af519bf26d68cb66a2af8c264de253b184447d0c3dd2ed7351b6590f07572
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5330b4bec701ba4a68619bb5d02b9f5392213abaaa7d8e3f4819fa04470fdc4f
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,a958a7be5fa66b552be476b04c1f7e8105199c01bc4a6dc9f6b96ef3011543f6
export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/complete.json,5957,True,included_extension,d577a8a73ab70f3cdaa5be39fdf10ad22375ed0100becda5fee424b277d0a154
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint.json,326,True,included_extension,a0ee5a3434870d789b28f30e12ed8e092000d7906a5f548a3be27d4d4874e94d
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,c1415c5e3a0d08318940f7604dbfaaff7dab14e163da1cd2e91eef49367f59f4
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,658df5e7f33a3a6895959a12e9eb733dcf3a02bd5b0b54337f86c990529061eb
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,5c28134f5d13f4db2218a194df3c8adc93038a9fd372373066ea238f0c3c0885
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,6d94df3d4419ef60e6175f4b491e4be2603b9f5bfa665c43739ce0945d13b954
export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/complete.json,4779,True,included_extension,214ecda876b3218eb5671cae4ab6fc4402b05609b6afc824a5eaffc778c348b5
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint.json,308,True,included_extension,a8349b75f4c7c3953aeb5f2f7dd431f125e18c70d767ee76666e7acba8f109f1
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_late_waypoint.json,837,True,included_extension,2edd834d738283b1f420065565cac5d2def6ec2b62dc022514af5f2ddf5acd48
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_no_waypoint_control.json,701,True,included_extension,22104f687e9e5ec184509e60ed538826c1602cbbe6afdc6e85711b8e2ddfb2f3
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,b0979df6a319beba58e4cce4cbb13c821a6456353b167561581b8cf9d7cddf85
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,43dcd0a754a7402ee2715be64593a97f0535e8d40a6f0552d656cccd644c10fe
export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/complete.json,43320,True,included_extension,26eebd65f9ae40c1cc0834780b4b679db7f184b74bc94f17847887fc34c33721
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,dddda42d8ebaac0a4abd98e52fd42806ac7a6af75f1ef1e05eefca303e71a119
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,fde51e25c415fe2a04b025d208647638f248af1045e88f4cb513db68a7bed2b3
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,239bd48db5fd8e1fb8e2b710ccbceb152304a9caed0342bffd2836714355cafe
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,028739d1a20951f2ea94c99396ee2871e4fcaae0461795ec7b26b29a69fb9c1b
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,ad0781a14e23c7ded37b0e1fcf713e9a1f76ad173c841e52e0d5045d8d8e23ec
export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/complete.json,43611,True,included_extension,304bdba16f07e62f2b939571097f090afad4519b6aacc5e487ee99c329c5026a
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint.json,317,True,included_extension,e3997f8d13b12558a95f9e7e939454a517ee741b9ed351255ce3d827348a33dd
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,054375b1a4135bf7101bec9ebefc2b083ab2ac2c1db1743e4245a16cfbc49d03
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,7cb00e64c3f0bfdd4b7ba90b86e207de29b946ac3b4c84993f58a1e04dcee2eb
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,6845302362dacfb164648e0f565df73f2891b49234926f1daad9bc5e2eff1275
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,72063943a476c2f9393710c2a0da3fa4bd06a98b4e7dbc5b5f5709960971d1ba
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/complete.json,12611,True,included_extension,94dce5fc2f2a70eb7173374aca3660c155a7c1f076dd0193846ca5bd97e839cd
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint.json,319,True,included_extension,e42dfd6b303adffebe4d4db58805874c944ee739e955bd3cc8dfd48c7329b55d
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,a3d4fc8c304dca116d762741edc8ade9edbb7bd494b23ac30299f9a7bbc36ebf
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,702,True,included_extension,5291ae5f5caa8423d626c5268ea612b0014ad217f3fe56e4a3ddb47ed72a240c
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,651,True,included_extension,4beea83ed4535ecf0a83c6d7d61f9b7dd6d83a32f376e8b0614295cc2aabfe0c
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,11aaee27991267777918a754dfecbe653066220598f319631f308de2c383dc27
export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/complete.json,5947,True,included_extension,e90328cf5c5e9638f21393fb641f2ef8da59d2be71f6c150b422b4229f43f212
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint.json,327,True,included_extension,8796e8523a439fa539ec082f5cdd83817e29b22f3399eae217336ce59ffe0a32
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,54e84c3c4244087cd268c68964ea7d73092e5c98d1b6d283aa9ebafe343bc4e4
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,c576465d2b98d63f8017ff48b358ef96866051ba4a7e86628087eb0d66514371
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,654,True,included_extension,c9d04c5c58bfcffe4d6bf1e9c8b1c849ff87b292639669c60ec818cc2805bee8
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ff80108f15a042ad805a12a3e29a1dd0511a7d33225d50e83b97a3fcb90054c1
export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/complete.json,4782,True,included_extension,c676b569d4318cf96f14e8e86ded66e7df8e6babbb03d9798f63d99b501e117a
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint.json,309,True,included_extension,a909584797162d86ed5100e687dec714b3207e12a5ce94fde0419980e96faac3
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_late_waypoint.json,838,True,included_extension,aecd833971da4bdec29991ef9b4f658fad63fc9d919cec3cc9249286266cee2f
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_no_waypoint_control.json,703,True,included_extension,e8d2e410b6ffba4799236720ee740e14a8b88d488d0fa45ceae013f326b1a0bb
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_ordinary_continuation.json,649,True,included_extension,9e8bcd00f428fe3c8d67890317145c2b7d7b2470770399ac89e660c128d220e9
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,1c7b829c98884bb081bb6edf5bad17a746accd6cbc4bf0685db9094020982536
export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/complete.json,43409,True,included_extension,8dbc31f9f2f02eef0f652a7b3b2e8e5fc56c50de1d29433b3205af20f6c62afe
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,0faca8ef1a71056bf45d34cd91f4b7bae2e6d01f544cfa7b3b52f23701af30c7
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,0ec97067305b203c6ae615c69b986f2607d325a0f38f4b6dce8afc7d1591a72f
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,6e8e1d7d09e1a09a96c8ddc8cf967ce0a349c06140e064dd1ff5b1fa457cfeb7
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,d688eda28eeb147a11e4a2d628f105bbc40e8f9fd2843381039abf4636dae220
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json,707,True,included_extension,8ecf66f32d24b5eee6d2c49fa79589d482c61d5a9e68ef49e5a4df148487d84a
export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/complete.json,43346,True,included_extension,bac8b3adbda3cc01cc5f042d1e18f4e0117308eef4ca287e46f45bbf4a458806
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint.json,320,True,included_extension,1f4ed5bfab9a79ab0e57215f715546e1337193dae7351b6ec05a18a0f9b2c45c
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2082c74dd33a513cffe4444a70bc042cd9c26c63d16136b9250b7c876683a5ac
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,f5139f8b6ae6ca9b4d75245d8a31ced4d55a0cfc110cc06dc2e82bf3407d3c2e
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,ad21075a87688dea420a0be51b09bc43da8aa75b05ee3f7715c7bd0509a92bb8
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,c87c5537505ffac9cca84fb23b46d655fc596ac7847302df5451228554888b5b
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/complete.json,12621,True,included_extension,b2ea446125b6dd5ba112d5d03e36563c188447d68c55deab476ff144d528470e
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint.json,319,True,included_extension,c191903e8ccc9684cb215e78f652c16509e29fa6394c5124b3b4fd5103e3c6e4
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,93349ef9868921bca76e2ad11c0057fa38d9fa8346b693e327355fc79cceff45
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,702,True,included_extension,e7694578fe6928f18e9a513216d8aa74341295c33e9ff09ea8400f993f0f1740
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,8160c3c2c2e1796566797a5f0a6e2b9688e70869e530705215dfc5047aea7d79
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.json,710,True,included_extension,b32a2b8d5cdcd84ff912bbfa15c3dd243dfb55912e75c74ec5c259deb51733ba
export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/complete.json,5993,True,included_extension,c1c77ce560cb6e815fd8a1339925c9c91c44c6aeef49a37741f9330145eef7a3
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint.json,330,True,included_extension,132f54ec7c2bd5d5408a2ca901a5e9f55539a9e94df0a949414105b453195b28
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,d1558b7e0a014fffca90b431f51381a906686e3185f4cb166c26ea01f6d8693c
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,388e7a9946263db7ba04ea910f80f69f7888c85090b24497e684fdf6a1621733
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,8bb8643d4d168fc8bccd0697ed23a59d2829d7dcdb67643489e4637e2c920c4d
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,68187d38256010b07b338ef9337f7d5123bb0c606dc9c9965b8ae34dd7548ccf
export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/complete.json,4787,True,included_extension,89730eae82b20a2d879fa09852f9e4ad0c26ab1980103a1c131585c48f8ec4e6
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint.json,310,True,included_extension,ef9f9d9a1b48d01a822f6fdeffaff920ffb5337461c8e57fdcbdf241f032d195
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_late_waypoint.json,836,True,included_extension,011bbe30ea957b194d36e54a6907dd83a1efa6275445fe9e0b55de181bf292b2
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,ae2a5850ef5ad753420abf03398a663c663aa69b05b1884c2b830dc881458830
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,d4ad79ef63694985f99ab44728f7e1554e1e1397daac9db43e0f65aff9d806f1
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_output_projection.json,706,True,included_extension,e21a9f2beaa224b7cd364fe49cc9bd732c1dc7349723eebe9ea7401363765029
export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/complete.json,43381,True,included_extension,a0799c13df3e8fe0a83ec29c0b636aee1247943f1f8f58816a4cf7c8603dc46e
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint.json,325,True,included_extension,30779a3a3c07a1d3a0fabaeb694ce06249cccf1117866bb4bca8ad15f1464fa5
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,d6d5a8d7479cc3d15b3e6627d1421ee7cd48538f8de088818d6bd5b37315bf36
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,9a1fdf2b2036411d7647df04acf2e0abd98b4fc9f9a3dc3eb8152f66da5ff95f
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,44bd95f1d48d72240806e4f18a3f9da04b1e4f3d220a21886c2a1a1451ce7f75
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,e05dbc00a21bc32323308143e766958d4a672ee7bba6e3934df0f96722613f12
export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/complete.json,43359,True,included_extension,af697263f982008c1c73cf9e9f061fecb15950e80479f168605056c8e9f755d4
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint.json,319,True,included_extension,8c88683e58eaa387d1a53a934d7656bc440718fa13649c6899dcbd9e79c22020
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,96841dac1d0815be82ca1442fc9729ac3e4957988af41083df8220d342834f55
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,e5b93d223b8d7083a82f642e655b77390608ccb19d96df3ccd182559ffd8e57d
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,dfb35443f6e071810afd13d948eb27c527c20c9ce9dcf7cb3ac34ed8883da890
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,562f1c94a08429584b6bc62d7f4665ca437232524556bb1fa792c46448693e39
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/complete.json,12619,True,included_extension,96a1ff0fb499741515e36c9f957e84fb2f7fa950da2399a0aa36b25a975f9c2d
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint.json,314,True,included_extension,02c4bbfa0e039c1390e3726d94b42a51d005b8ccf1c9597563ae300972ddf97f
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,e34a9337b443eaae55e6d66955efda58063dbdb0576dfc6c68e101842da56a85
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,deb8c0214ef2f64ecf25d19a402227ee61b2fdc186878121ff8e9e1bf9c560c3
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,7b03ee8fadfcfc90efef1678bd6d34d8deed4c1dbcfa684e0162eee535d48c62
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,9464bdb140faf8850c8400b0462e204a5d83567d6d3ee7cbdb2ed698625282f4
export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/complete.json,5979,True,included_extension,0d511e709b29226333bdc6a244513c1e9f075a2d9edfc3a047f5a50a51a43ac7
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint.json,328,True,included_extension,870c5085f73f967816f7c006689f840a2b0be5a9d3ca2c905c769ca8b55b21c9
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,cfb27925aa60f41e79cfa6b6472fd48978fa3a70a738b445dd2496b31fdc1c9b
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,5085b14e5355b1eb9aa0ea0ea47e8c558f2461115b085b57a01796ed00255063
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,0bd5be803fd4fbded3329ce42b985542c3bdcc43e63afff45212b283d6087e94
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,d15bfcffd3cdba9f97581b192796fdb5241139e02404cf82290a6edfc7034371
export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/complete.json,4805,True,included_extension,a2d916d2c0ff591f2c7cbf741caa571ebd4eba1b3bfb2e851a7327868670fc77
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint.json,309,True,included_extension,d3e35b7cf46ff5b81d573f1ddbe8819f08363b60fa44cd22929645440f5b2a06
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_late_waypoint.json,838,True,included_extension,4500a7a46c62658c277033b6ce1fb500ffebc9c4aa90ce38c37439b4145eaf41
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,93dcafcd2b706e284ac98ac56a104d225421d782c925b9e61a66f8f28786fe50
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,b2440018161ab37fde8b423622104e529fbe5b51298da140d212c6714e371f0a
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_output_projection.json,707,True,included_extension,f8cfb03833cb83b686c6dcd90472efb25230ea60eca6578a6f51a97b6dc5c9e4
export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/complete.json,43384,True,included_extension,23d8685791d48d8876e707171699536d0318e315feff2b6bb6b861f3b188a280
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint.json,327,True,included_extension,fbc7aa15813edbbb8e1288bf38478b02ecd31eb0831bc4496be0a0cad1728c6d
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,fe0284915269b53fd14c89dd389e31eec339af4a3e76e9d7c243427559a79e05
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,f9931581debd4c9f23a3bba0bc38d2a0cd6490ade6df184deb7dafd3d95714b4
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,304e128c479d0e0f41fe90300b9abc84defdf1a7147f1dff4c334677ccbaffec
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,b2ff045b50d30070b5e37aa14b4aebd7dc77202a9f5b68692de64387e6bc034c
export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/complete.json,43349,True,included_extension,af7b895cf9b015596df58be1124c7a89459606230f69c9b8ad96c8ecbf6717d4
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint.json,320,True,included_extension,f4f0f90bdd2b98909c6ae79863b5881c9ff4287aa6a59ecc2acbae44e8285024
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,80a5ede05d0bece840f061e7d746a5d08a8f0d64ec637192df0016121c19730c
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,abbf89766cc40a1125ebc506f31a85dfd4ec7cab3da27dbaa54ef4c7e9b38a64
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,e8706f16a5edd2d31d3f1819731d4af4d2afbdfee9d13d30a5a98aa099e73cfc
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,2939df87c7732782cac0c5bb0c8a57efdf035611b20bd0d2498e68e2a29862c7
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/complete.json,12603,True,included_extension,6588e20472cb2be0322509b84196e4df10aa5ef80110e25351f5baa7407784a9
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint.json,319,True,included_extension,2facf6889881c6ee52e85ae11d029c02f3d430b55cba1ff5a41115f6c4fe9fbb
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,b2cf8061c3d525a6053c5a0d760af270af8c49dfdc4e75b9aa7e7d5e07469c17
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,20ee120ad40b0ecf8023469fa2027c7a6d2002ee7ed43383fa108ba560c67515
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,b823e118556db98a67d929b4648dd771af9c249082d803088bfef3adbb6b5f97
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,4af912df62df4e647587356dd9c4d74fd1cc7844530f037e7b3d55043a27b586
export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/complete.json,5990,True,included_extension,ab5b9c96cedd2ab7be4c524e86571200177ee2cd94a181aea024861c48381e8c
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint.json,329,True,included_extension,53e74f1ff3b7c1a70a34d055386b360e8be539e216061418e60c68a0d3489fcc
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,7ceda3e359a9cf14aacf4bbf3a8f6ac972c99aee621ef8637c43cd753e0c9cae
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,e9bb3e53ab4c37adf1f6e4a67887606b0b7467d366527b000f547ef1e5795f35
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,652,True,included_extension,e60e1a33bc792a99104d20074590469ab333460cfc7bbbae55854eb6fbb37abd
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,b88bca30e6bdeb5810ab1e69636e0baa47d7232ea37bea913c223b9f3686678b
export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/complete.json,4791,True,included_extension,adbdfe6999297d7751f3555e7e3d69c3d5c72e6ba7f1a0f1d79fef61d3f66152
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint.json,310,True,included_extension,3fd124d6249a46c5696e42a414dfa414014b8abe4b53f87eaf1c8a241febf4dc
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_late_waypoint.json,840,True,included_extension,d155b387b756eb6bff12380d5913d2708adb474dc762d502df90ee95e45b7f29
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,2d74134a769a14537692d0ec7609caf29ae700a0293128f05d52fe74a8c3c73b
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,b511022310d46efc875a6c29d56b6d72a750051e1d44b301b98793b1bedec35a
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_output_projection.json,707,True,included_extension,1cefaeef6046b64d04989429ca89ca5db3c238c8486570fda7c983dd82f1bb9c
export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/complete.json,43408,True,included_extension,cb15317f96d9577a5d060e39ea5fd6a4abffdb2ce4efa2e23909a458bab5a14e
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint.json,328,True,included_extension,28c7fa0253d671289863ccba77098d3cf993bd73ae8a42741489931292d21dc5
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,0bc891672f5bb8d6ce64f80644627c99fc2e861a5d007e605c6ca248b355db73
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,69acabf1f6aaa59536ce220ac524f261645e9f584c5ec191993eb8bf44e8fbdc
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,73d34166883f31e3631bfda7a6473b5358af11888349edb7a07f078583e22b5d
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json,704,True,included_extension,068d86f5da0c28e3fdd630b75645ee43bb9375f828c0acb087140bf6941955c3
export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/complete.json,43348,True,included_extension,809802e6f9fcc1af807c157b37f9ae72b8704a9a2c1b932175e7d532dd062566
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint.json,320,True,included_extension,5f28afa597d6a8da9a698b1cdf09e2db12e19f593b2613a12dc2a0fc01d4f101
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,3fa3c7b9e83c1dca1b02a9f3627be4cf30805e0538cf51d7048ea80593ea036b
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,8ffdcfe8e8b5b8b9ae0563f33d3ef6bd6f775bde362c1da96d44b67fe7e31eac
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,d167324febe3d5f286b6099822cf26ff78ebcfa244db8dd2a26a560eef6c66d3
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,9351275492ca60d88b5c685006ae58feb115c152be649e447e0383440cda53ba
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/complete.json,12587,True,included_extension,5b217fb6c5f496a3f71a4ad23a68da233af7ab4777fea6142f4261d4b031e226
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,ae3e9af12b4b287b07a391c345f3b5af3d257a00a4b3cebfbd73e5aa975d4daf
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,0890a5c14254a2130d4c4122e656d03890014fa0722194a89769cb723f5b56c1
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,2e2d81389d26744c868affb875df3ff12d6e196a9cc94765f6b98c3084960e64
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,fcc61527e7bb0920875b9b9dc7f569f02b09bcb8e1d341c23fcd9e1f934ba3ba
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.json,705,True,included_extension,88b49df6bdba5a51a1efb23b0a6f926daa6613315569f621e4af814228e977ef
export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/complete.json,5982,True,included_extension,56c29ccfd72bc5127744a91c7b37a11eb2f7f56c21044762c9370e2f4dfd4af1
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint.json,329,True,included_extension,4bd93851faa5452e6b9267e4aa6bf3246acdaaeaba3a6ef90a101f05434cc508
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,839,True,included_extension,8c6bf6e959e78c4424e1d653bbd4fd24f4cc84e3fc5d38063dfbf4a1b709fd25
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,8353e5f937b96876a7996e6eed7a4af8459f8736db178068952392e1cf43ab42
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,9c89d95877e10e385f28450a966ee0b626b720907b5d491f702100d3c1d1a170
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,1e37001e8157bb5826d6520336fa535128f71410e57eee0542eb3a144b706f49
export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/complete.json,4815,True,included_extension,badfef7075651c764790903a0673fc3efaacb538c41a963690fc1727a2b8b59a
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint.json,311,True,included_extension,45e400b71543628d80a8d32777d495c756ed3f5788a253b1a72fdf99b7bd2d8b
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_late_waypoint.json,840,True,included_extension,96b46276b52c20e40d257f61ba3d79cd0081e253f9d1612902d9006a9b9bc445
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,ef0d763d890ff2d6b95e19a804d050451c56359cae427f960c319ec371e59de9
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,bdf5bcb10558eba5e5bce6005ab87f01ebae84d05fbc1c8bcb655f500af02dc6
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_output_projection.json,704,True,included_extension,f6ec468dfa8f48090556df7a34290893b91046b97258583625b8a8326cee8120
export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/complete.json,43360,True,included_extension,ce3fc3cd6ea53de4be096772137f507b7b20b76b401b35ef7db955bd7e89fdbb
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,c7860c864f88e3b4ef4b77a4841bbcb315ad3db3fc6f8441945debe3f0be1c32
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,8eb34af71bfb8d2b8557c0fed7d1c1edf0e4e6ddfdc116783785a25501e85688
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,20462d7c3eedd7e7d12980155edf9132417ff3c3c83f06fb745a33a195bcbb1b
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,41ef322debf55a005f787cc0a99ee0e642cd5a17e10387a9b3d50abf8c1a8911
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,c51b0b2b133e7276f01a4994409ce489a398c61d98159fddc61a51ce3ced6307
export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/complete.json,43341,True,included_extension,a0ec131f2b3d2a1d8b8b58333588db6e222b7379c7d8b009d67c8a797bd78085
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint.json,319,True,included_extension,b4791ca1bbf0982aed4880067a6ccde30133da7e71af34c42b0c9058f764fe3d
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,7dc5af522717ce2379ae55e6cec728384b0f368b0cdb638502a53ead6e30bf0d
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,d1eede26626ade3b7d20fa85e3c88832fe0dc0e08af968c9dd7cfc2d5a5f6044
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,a835231c9fd65406111edcb7a90330ccaa477563fea091fef4850c503a25698a
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,04c8b7d39900e89ea9248a797c83919580435ba1141ed8e6cbf880b50d7639b0
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/complete.json,12630,True,included_extension,24beaf653705aa91a00b82d2a1ceccbe74d195f0dd98aae231b4740062f2b9bd
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint.json,318,True,included_extension,ca59cf5075b46ec150f30ff9047cffc3110cfef6dafdadaee6e116aa0a224248
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,fa6921a117646c0f2fc66a34ea2311e182d998f34736438ba7aae7bd04f47fdd
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,d957303da605ea4e9ea18ba235d4501ee5ba28096bb33005c6797f82e4c60cf3
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5cc763fa316486f51bb6fb3b331fbdb3b3162f6741221b31a3f7fe84d5972109
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,95b04099f2e7ed10b0f8315ca82a33ffb035f4bb97b50448744b1b798d412f00
export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/complete.json,5992,True,included_extension,3794aa7a2e64bdc4ada602b55bbdfbccbbb3586e95e792d5d02f477827dd73bd
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint.json,328,True,included_extension,d5b0e9b58377323e07c8e7fc4cdc08259119e40c321bd3cde576e77dcfbe92e5
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,261f5e2cc6351cb0c52ff17ff023838007c284cea5dc7c34fa432a3a7576f0f2
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,e498d16c6f8bbfb40d5dbcfa6721a07d6b96409d8ad510ca967d2600a009f578
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,54cc2b3cd0ba867aa70362e44a93303555fe2ef87e7c4a21b437b1b27502ac8c
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,2704edc51098cffd3344b982c8c3a2629cf0891ccb77c785ad2978b0e6ffc38c
export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/complete.json,4781,True,included_extension,8cdeb8fea927e96b37edc4a804592956c5a7a5485cb2d3dd98f5d8cfdcce9566
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint.json,309,True,included_extension,29652ec4dfcf4a7206106eb987049ec1f49de08be8a1a1e1a35bd4bad0cd67bb
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_late_waypoint.json,837,True,included_extension,839a3dba3dc839c3577d51afacdb75fa403da19cb0f19a05898396c073ca419a
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,fe53abf6c2ec358a3ee2e2aeb3be1ecc9953c05da2d2eccad88037876dc4cc97
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,3c57de366287efd5b067d7051d62e3aeff302c296cc870667e6a63580b0417f6
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_output_projection.json,704,True,included_extension,1eebbb6daab18e1b9df6c2b626bcd132bc92241bf5551df7e2f96254719ea467
export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/complete.json,43274,True,included_extension,9fdec6b701e944adb0c478931e0435ff4b4198b9a4050f247441b1e22d22529f
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,79582bfdc398893e714bc72b2c454bc140d854b1ece53d7a0ca6f5f72141eb99
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,d1753968faa19885fe87aca9b991eddee107b6ba1138ace630564f568af1bdf2
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,04e9ea9eaa259c3d1872f820f682a21b2774372ca699a8af42f6fb7c91622955
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,650,True,included_extension,465b1916087c447163a2dc30b207ea45bc712c0c1273462a5f7c110e0dcc6b40
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json,700,True,included_extension,2d162a080e7e58596e4e3e891d6348723b187c86d978bbe9cc787606e20bd866
export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/complete.json,43478,True,included_extension,4a13ecceff8bcf6d30ee140e5bfed99cbc1be6366cbab47bfddd101495e6fdde
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint.json,317,True,included_extension,6b4c4b3faf3159cddb2fd812537559e188f25c49a788adc0a187fe3fdb43e7a0
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,2db08bb63ad1f69435f41a3ded6d1386086fced98ec478ec0fb27911364594b7
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,701,True,included_extension,0da3bd1fc8abeb15f15f23247943e2119201882194e01f26e5a414b524f11789
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,f798b86d5332505ad42b0ad9a6c8c434de195366e9e9cfc5410f2ebc93646440
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,4888c3cacf126d3a46db42ae67d48fd526bb2c5c0432a2ae9735b98d7a49d090
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/complete.json,12626,True,included_extension,ac9ff02f181c7afac6422f4c85fcceb83733e5cdc2dd8596b13797d1cffcc1cf
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint.json,321,True,included_extension,92bcc8c4f3fffa46e1797068e9a2ab9593436a5c7a5e0b219d61b222aee741f1
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,12dc2fe713f7705af951a8fe09ea6761e5385f1675f983d207d93a12c484b3f8
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,cca168cab8323ecadeada3853ab9260f2ba063870a26c7ce83e7137a5eb76cd6
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,cd1360ca16256b12bc8d4edbde1c50c3a01ba2975b8a239f9c5c59aa0c27bcf9
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,8b2c34c990a86db277944e011344d8124bf387ae15c17e130b76fd9e5fcd9b2e
export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/complete.json,5977,True,included_extension,b70ca14375d46fda42ce93487611f97e975027ae57f1fd2affb2b39e072ff5cf
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint.json,328,True,included_extension,f772f96efcae46a889313cce8cb36b2de010ce68ed93ca723b321ce39742d400
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,96702c90b98074d941a43b9881505a41aeca6a31c05031fcee296652f1483062
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,aff9ffec7158a5aaa5c159fb6c04b8a41d14ca23e805659bb88f0a8797dbe39a
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,57cd5b47e66e90f53feafbae194b92c70edc80be117f813b57eaa314c09bc25c
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ddd4de8cdcea202cc3546324e054689a1775d6807f86bfb134012d3b41bd9302
export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/complete.json,4787,True,included_extension,390c0d4a1e743477fafaf91b3fec150230742520cc719e14cb60aa732ef18095
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint.json,311,True,included_extension,cd828922af76ef79b5ea36bdaf0f7931675152f16365975850d887ede2e2f254
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_late_waypoint.json,840,True,included_extension,1f9486231afdff8f03282c7af7a590a99fb5830780b045747019223b07c4cb1d
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,8ac652495a0e72cf071bc95e828027c77b5ffc9fdf9e0dfa67a11c7bcacd7b64
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_ordinary_continuation.json,654,True,included_extension,83a37a803f0ff09cd18b91e4042ff490a3fe7208f8ad130513f6d11dae62f73b
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_output_projection.json,705,True,included_extension,fec936d169aa08b48e3efdb7a877052cf10b754bffb8f5f6652195b77cb0b4ac
export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/complete.json,43172,True,included_extension,8361a86f0b5cf5b153e477c19a5c8e7b4f231c428abbae293cdf2e7fe6ddbfc7
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint.json,326,True,included_extension,2ffb3ea897304e27860804943e5b9fd5906548257b2383b72f273c6d1cd3ebf5
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,eefae8a5a45b50fd92ee53904bfe0c39105a0579184e6042d527eb18b1eef771
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,40d9d2736ac4bfe081a091b3e4dc6b90801b7a2bfd12349ca67a4a57b907faa8
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,648,True,included_extension,51ccddd4a0e8dcdc065ca807c4e7cb90ede4a2671dd54253b76d10b9229c95c3
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json,701,True,included_extension,af7ecda381b5a5d41c7f4305ea98317a6aaf7d4701c858718352abf135fbcbc5
export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/complete.json,43364,True,included_extension,45f6837c1abc3d0f23b484241ac1f5003be94253b1d65c29618f8e5a83c05a1b
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint.json,320,True,included_extension,fe0168c056d8fc5e01e6e99005ec974f60bdfbbb663ff29decad423cd55b6893
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2386e688ea59712d78d1d85c4acfe82a677386263ddae50349977381f8fa2462
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,77ad26b76fb50cabc910f0bba7162069e859449b4dc59fb7e1407753001c2863
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,649,True,included_extension,67cef671dd20dc8d1a23d6a036f21b0aa9eb009fade2460c34ba216ee6578a49
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,4f11e0cd7fd86d41bc6f915fee22886ccfc7bae3dd8afc103f20e6739129035d
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/complete.json,12616,True,included_extension,a371a497e2a307c75a70113e6adf37aeb7661e3ea3d6e9601f91f80fb0ba1fd1
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint.json,319,True,included_extension,8f047a54373136bea7af7f4fe0b8ac31aab0c9acb1b110c2c1b8eba9c2b80b52
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,2712052f776ad6148ca7ae61043d80bb18ab955a14ece3377f4d0af1a8b5f472
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,14549219ca438d2a074301269f268cace75648e25762c2964f798e23b0bbfd30
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,f5c3eee4ea4332a8892b3ff8eb7a216e8ede334d57742aa212dee1f11984d0ff
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,16131c44972207bdaebfa1007c57d021296deeb334ee8f50f0fa7e1374773f31
export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/complete.json,5979,True,included_extension,24939799ed1b188517570bf3fa4abf1a79953337dd406cd899351b5a3d3fa159
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint.json,329,True,included_extension,ef5ba5fcb35983672fd84ba48e1311e41f74a6cff49a6795c3079e3c2db288c7
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,db8f304efb78a4ee67df817bb96281b57f8fc3facb54825b39b87cb92155f6b7
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,4dd3bc766b869ff3e9c2db8edbac5300bab950eb4a55029f2629775f90174f97
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,b90dd17d245e7557009fa21c4cbd310b25ba85a718fd06f7ed2062603a9891e0
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json,705,True,included_extension,dd75413e76ba95e10a380b8085a4f9d53f859ec3e30415bdd1f8215e94cfc372
export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/complete.json,4783,True,included_extension,ebb992259a0f9776165df381a2f5c2ede4268ee1b2be98662c63f04b67413dd1
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint.json,309,True,included_extension,2ecf83bd4fcb80a4478976819c77d5701648d6800d74e334ad184412168b0343
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_late_waypoint.json,836,True,included_extension,7575a14971fae91c68401fee6fcf5513501b28e50d1de8a9b7b8a264cc038a03
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,ae687aa0fb5728c015e1c7ec7d21f42d6eb6e3bc094106cf57a7c7ee51902fd0
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_ordinary_continuation.json,650,True,included_extension,c59379a2043e9285a60234f84c2e4eb57e8d5c1da6e853f2b6c4e5dcde4f1fa8
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_output_projection.json,707,True,included_extension,25912420b9432382bd857b89f103f424bd857285761031a47271ad57076b3137
export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/complete.json,43276,True,included_extension,bee3455249803aec90c2b4c5854f457c0c1922c0d23a8533dd88620f8f6ce674
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint.json,328,True,included_extension,52f1d77a420b14132caa9e8b5e6dbd29f2ce56ae0defffc8657dd7d416105e42
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,5e01115bda0eec9e482d4926a8c275b4e6dc980f946cdc1971b8d525156b9690
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,2da19187560e51fb2a61458ef0faaac65f85a4779146d345e82b6749f460c04f
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,649,True,included_extension,1bf60fc0453023c95d6ca2bff9c5b202437762c000dd0fde2f5a000fc5d78a25
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json,700,True,included_extension,904ab4e245ea6c4cf05bc9c1f761ec5f929cd541f04b5e8d509de3e04ac95ac2
export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/complete.json,43549,True,included_extension,27613ba60cb3e86a10fffd9cc31d8514eada1e42cd98eeed5973a6094bb12313
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint.json,319,True,included_extension,e54e77cf22ce7303abbe10c51f075e3fcd3cdf08f934811c0a91f85f1458d460
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,7cde4347517b46afd95a35c8dafd01cc73756ea9c2800d5aacc496cff13da016
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,0715f25ace5bec84acc434d65d8f5b02a17d79ea071ca87b04639aa38b5b120a
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,651,True,included_extension,b994945fde39927e0809c5ed89ae8da1dfb34f8c0dbe56ed8d3e9cda018522e2
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,1eabd07b350c42417580aa9420d7136ffc5f3ad37fc6bc5eca5a645d59deccef
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/complete.json,12620,True,included_extension,154a52d995e1b2c158992827e5cdff34c86c6beecba1f03e5915a20d93ca0580
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint.json,319,True,included_extension,59cf8c309c027e22d63e748c6ca5f926fad972c38ea088bdd4db5f080cc3679a
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,f44dbff551f8700b5535f0f0dff5fd6dc00aea5f0ece4b874ed0089bfbde41c5
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,d45354a307069989bc16a0ee1336433aa52f1e81caeb4b84b6af5dc79087e6cd
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,651,True,included_extension,a1118777dfadb5854846ce9f4dbc181dd53da6e38504d7ca7e25d4e7ee4d1e50
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,bfde0003b45ee596610ff4df79250287b063439c9910d91eddbbbde3f050203c
export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/complete.json,5955,True,included_extension,6ad878cc4eddcad383b4ba403970d0ca3dbb6a4a3a850b40fa12fede69122436
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint.json,329,True,included_extension,5df8b5065135915c585dc5158e245550be36fb7312b769ed505eaedb61a06915
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,7a7cce308752bdc056e0fa4f313ce264a2e6c815b384659cbbe314de7f053bbc
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,702,True,included_extension,04415bc94e26d3135026ed60144226a5bd24c6bec2d69ec5db65149935d7ffe7
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,f3b6dd2972137f82e85b028cf24b2619135850949d88faf8187efc7b7107d239
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,7c558c040817f4cc91c04f581abcae5efe3d6c6c2fcb33a6b8806067eff4fd6f
export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/complete.json,4786,True,included_extension,9da9cd74edd9432d119bb9c0225fefb121479caac18934096847147a8b4f8024
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint.json,310,True,included_extension,0e27df204b864815f7ccc0616bf643584d76fb70eb00113fe67fe52de0a401e8
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_late_waypoint.json,838,True,included_extension,5d9238fe7a93be238ddabcf1d715573fd92f7e115910c2a6f3d72b384e4ad6fe
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,64d71e1fb65485cf642338af658199df4406851f61a01e91c618e52d07f3155f
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,20e4887c41571bdb86454936e7f6d5cd3be59499568eaa1fe5c56e434e91a906
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_output_projection.json,708,True,included_extension,71260b33338b6d8e4f0a59622cdc47b3bfea6b249b0194f432d816d8ba4e7248
export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/complete.json,43419,True,included_extension,6aff48bdd3a8c181c2061db03eb3928ddee438e70a56356b464a1bde360c2659
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,342a259628b40d46ffcafa07b81e8865713fdf6e36146a67bf689fe141c17b3b
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,d3d9f9d82c7ca3c98667fb4d8f17e88d0a8051e2fdf20c8d878ead0ca62c7905
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,49be1431987a357960bd6324523c8bdaeb09e58bc1c4a1c4efb06c673b4db99e
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,643,True,included_extension,5dd8e255a09f6383d4562cb248c3b3c039aa8c7431a502b325e35b0a25486996
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,805bc5bb7d9f57af89806a4182ee710cc95c4eeef5110030e34a41a919785500
export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/complete.json,43569,True,included_extension,3523814e3bde4b63a57b3d7d7924e4443511b4a209c8d4788a4c001cc68ee2c4
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint.json,318,True,included_extension,3fb554cd55c99a0cc77644c57dae1512a9055cec5a4ab450ad8b5b78d2df126e
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,626e346f0cfb784a7d0ba4db9a685937a7c86c201aabc073c917ce58f4b49e0c
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,0b12250de42657f993a8c2706b23d5657681a517a9b1a802113e94135bd474f3
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,0d57c14390ce0026aec93cfe24eaca68a4a34e2f21a27262264f9ddb912f3dbc
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,bb6810ed3eeacab1cf37a204f829f22a1e3cb4193ea3daa37c406aaff3874cf7
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/complete.json,12623,True,included_extension,a36460d04acdb924a3a912be4e68479bdb3373a78553a5700e36313d929d07df
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint.json,320,True,included_extension,4305cf84ab310165e043acf099a67fb513e8e927c5d50ee96d96eb5b76f340e1
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,2c43945cfc2314600dacdfa58fd73e9389b4e5545cc3ef2b2ec8de897b8018fc
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,9df0a6f3c5e4821d4e96ab4df3721c34ebcc40cb3ce64796c0e16e3de4dd2ff2
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,b7d343beaf75364602c4c7d83fe145b6c2e774aee65ba575db36ee46c4bf3082
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,e91280ba57a5690873798c681cd98ea9339140f4e95a0a76d686951868bfec82
export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/complete.json,5954,True,included_extension,3a109979b88e5eea284e55b7427d86ed9789b019852f90ea2786d8ed11394a54
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint.json,328,True,included_extension,eedff74656efc0d3b5b3f7e4109610cef1ea280436726bd77ae7193bcb46f312
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,03e2fc6e5a4c9bf89c1503859024fecc83eb18300211d4b5e6e63d4e719434b5
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,0351aa4a1c7fe63760d55d6fafaacd1a71f0a380e9bcc2a8a0c2b95bfae06e4b
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,f368cc0877edb4f6a5beea9e8cee8919058a6115bd672240f441ea2b767ba965
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,78cdb53ef0b4b8d61a58c05bb327d568b2dce386986d41214ac2d25c5fa4b767
export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/complete.json,4793,True,included_extension,1d2060c23448af2b1b0fcb3522c43eb89f0c834314fefdfea88f3a8d7678e291
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint.json,311,True,included_extension,466582f2110a78cef9fb29d6dab1ded9b6f0ba6ba693c1134130c06bf6a8aa82
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_late_waypoint.json,840,True,included_extension,304f5b8186651d28e4751d263c68eb66074645f7c424ecf1617aef0cbf5c26e7
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_no_waypoint_control.json,700,True,included_extension,3f3dd650d9619d7cc17831b66c0c47850fa70a923f0fa254b4fb28d6694f47ed
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,5aff29d5f0640ff3d9f9584e731b075317a0c92b36d79ac67392bd5be9d3467e
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_output_projection.json,708,True,included_extension,87f91c3d7be3c1e4d1484f5f22336edbef49981d4b5e87d898a518d8cfcf3d88
export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/complete.json,43296,True,included_extension,8a1e09c04fdf349647c6edc82395975c81e14dff1aac09c8337942c28fce91cc
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,4414e2a69825bdf1ed521d7bc927c9ea46b66c565036ec4d6f2c6eca0b826249
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,1295447e2856d4b547d8636f2f3e683821fcd28c77e49ae6294275efcc72636c
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,0103770e54018d91e4d8328df4967e480d79f2f93086e38dd01f8ccb881f9dcd
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,34a541b9d2fdd7208a38c59ad37ec4c1a289f46f89c5b98177f5b7bea5a614c3
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,cfb1a02ea1e214856b454ccfc1f364d7c9d553a7e4e1ff33c75facc20e738fbc
export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/complete.json,43587,True,included_extension,89d998513655a435d93bb9636176d52ec3128cd335c335898520872ab8ce7b2e
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint.json,319,True,included_extension,7210179b969e84650e00d6bef566dc48c9c4e2d545a4bc2bf51f057f7c09249a
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,5a7ee83193a9b2ba5ff05287ff76c023d8e0ff90e1f631906fb08af985d0a487
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,baa536803e009aebdd209f131d23656986f7cf5022b16b75e84c23f5496dae33
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,653,True,included_extension,4d83380b47203cb829c11bd59fbc6ee2ec27087dfb19b1c542963914b6dcc6e4
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,ffa7035cdbe2873ed2f9dd3d2b879913ae1e964d9d9214ac2ec6e21c487752cb
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/complete.json,12612,True,included_extension,9a953eaa69edc1275dd5f90066a78e83939d4be95e599617c8d381bf519f9c0c
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint.json,318,True,included_extension,8d922935cb16ad9bcb42466176a0f6c2073f5b2f94e55ff7ee9468a8fa67bb37
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json,834,True,included_extension,0486450b686bc4dafbdb45a111121b06f33b259870dcb4274882184101f1f79e
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,700,True,included_extension,64dc39eb973ea696e4b8894ffc2917b502a92292950ac2de8059a9599e04ba6c
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,17fcff6d4d11d414aa4435d38bf2f91930531b0c3b6d4fcc0b387d40e7653731
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,10b8d1cb706b724d67fe42bd160121e0e9717c5b59596a09dfcbfde0be01899c
export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/complete.json,5956,True,included_extension,56e56bbf472e0519aa39de98ffec404116cfc550d2b9622ca82b173d0484a58b
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint.json,329,True,included_extension,6a4bc69035cef38786d2208686705571957e1c6a13a895180f26d1e9a897a831
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,a44296d0dfb0dedee2534e5bf1a5c4d49c3951e1e821f43a22a9d0ee90c0cd36
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,c3a4e2144b1ddd21c5b38f29b79307b53ee78c43c8e5f8eea3fc23b773860f1b
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,5508c0dd6774021dfe6eecf014954aa32a728ecb44adf8bb6b593509a9d8ef8c
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ae8a5942387bd76f21a4a39c28d1b161040ad7c44940fe72acf5b7cc4ae30612
export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/complete.json,4786,True,included_extension,f9e8073b9d9e1c7fe4bc3a2e3393ac7d7ff14a8e7a4bb4abc9315d3880d63cea
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint.json,310,True,included_extension,2824bdb7e96f384ca1cf86813bcde23c9776ec29bc6be0a8602e790c38df1235
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_late_waypoint.json,840,True,included_extension,418b66e592ef083aa43b4e3465eb9286062ffe1fd8eeabefd63954957ca68f85
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,5eae10965541035f10804f2bfeed80656be37ec395b5f3b3f1f914f293d6d286
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,476fc8af71d48e5f77787c5d6d548d39a90d123be63b1a5d3d426aff9b52f4d1
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,9e568b62700bc1ebe2ca70f68da78b442945e83c04026ed653e8829959a8cb48
export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/complete.json,43382,True,included_extension,4bb7457a77cc6c96668082db3769652a862992899289804287dc79f97259194d
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint.json,327,True,included_extension,5438230737e17be60b33f8b6aacdb02bd88e82efa8521aa73f696ff8444575a1
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,0485625a471f24b97d743e31125a29b3043403125eb20fdbbd65fc7175410111
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,702,True,included_extension,b886bbc5d3f2722c250256436a7ca7ed00070d216fc517e5ad9e4ce63b225606
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,65929dbff89b053788eeb0e27d25cb7adc20182eb82f84a3e3a5375c6d44e86f
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,40d2b7a4999e8538e81d8b3719567efa82f3bff133c3914f119802d59196d2a3
export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/complete.json,43381,True,included_extension,794913203c137908aa1e104c397ad0e1d9555187623e79c320f52a2d51d753e9
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint.json,319,True,included_extension,5fa86bd80378fb5e45ed63016542da00aed38bec52f9d388dccedbb2953439b6
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,ca99f0ec8efdc6fe4e466fcf40f127628e33487d73126dab1ed27f594eba3b6e
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,f6cd2ee6d9a1e2df2e412faa5d8ddca5a14158eba39bbadc37e71feda5e52eac
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,651,True,included_extension,5922f7e265a0da6f283c91562afa70389a16a09b320d95ffec50e12183f7018f
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,4c7a140b01da0fc187b9a31ae3a6c6ac0bb0bb4fb8711398fea6207a9bbebaad
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/complete.json,12566,True,included_extension,a24c39d201a7cb1da111b9cf6387fc847b7d58758d02df330cbaef12a5f6a066
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint.json,316,True,included_extension,2bda526dd2752fed26d3b39290a8c62433988dbcf855b2d109e5b96d5f33419c
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,77cef88bd715e876bff9145e18f697ade13e870d22e00a4e97b2748749f6b1df
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,b3296467c1c4e18274efb827ed259f047108049844776d8be79f05d2bae8b58f
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,fed696dc5721981d75f0ca17800c11fb66ea82085a6eb78667a84783f2cdd545
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.json,705,True,included_extension,3f0886e597bebd9a9c293b5099b360b5e4d9c04c06175812e356ac66ed34663d
export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/complete.json,5965,True,included_extension,7c621c77f6715f3d5e0090dec1e4a8aa4478f6f7f4262004e2e83beab2052220
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint.json,330,True,included_extension,aecc2e2d6c1112215fc262de5bb2c3abb5670ddff02bd54d95c4e31fb9b34906
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,839,True,included_extension,04c3bfa11124f89c99a1b11232c679f2e8ce6977f4523dea3d24fabeb02655f7
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,f9f02d41d229bf3fbb448c975976a755537615f880812176b370cd50fe606440
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,652,True,included_extension,e6698cf3c48966519e0bdcae9d8a7dddf43447343aca8bcd74244ffab32ad1cd
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,0b54d3a63c59e76a87090e0a134bcff76167589e355b726ad2c0969b5cdef4aa
export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/complete.json,4793,True,included_extension,649a294663b08302c2db25b688e3141ef76b13fcd9b3fa4d0b341bc6e017b8ab
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint.json,310,True,included_extension,d96969b9b05ee46bca7942c1940f57930e238611488fd88219fe245171614479
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_late_waypoint.json,837,True,included_extension,7f89c4b8d0f6ad579db35da0e9c6b7166cf8ad140accc6653b467db83aebe662
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,c605438797f5af61398405920e2154156448ba24396d80020a2b66539f6c2675
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,5c86e37435106212bfc93407f69bc797b8a106d9ac6f250a02600580b025a268
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_output_projection.json,707,True,included_extension,5d820b659c9507df2db4bd752bbb8834412ef4a78da4f532a670c6b0866e7979
export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/complete.json,43399,True,included_extension,bffc01a61edf2bd4ead4c75f9ebfd06797c23066d1304e3c4f0f3403e9b0c8a1
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint.json,328,True,included_extension,e1256e653dd2e6cb04917225aa85feaa743ac4c5cc7ac06f8f554ee7e283510e
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,e08b0f734fc979bfa21b9777b1f7d2bf5906b41d72419fb0af3ef77a40a69099
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,702,True,included_extension,1eaf887f0603f9b77bf30f0024c0ca7e6186a7b9d7ba9a8a9ec56cb8a97414c5
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,a1736a8b0f766d701477c11a73efff91f9a7b6364baf24a37c53fc64fc0521f8
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,b9f631ab1d11e06ffd769c28532b08034bf4992e9fa3f63b8614bc54bc1c64f4
export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/complete.json,43352,True,included_extension,7c8e40f0607834bb9b2b8957431a8cbb3da99f3bd2c4f21255687f51f2ce94c0
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint.json,319,True,included_extension,74275066f1c76fba9e1d0a6af4d69ff35660f4822902a9089dce4709fa465e63
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2dda069b4d5842b46f2b074ccfadcf54cac87dc52a06f50a713095c118b8e1a5
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,37bda3e560c366273bdbc30c0a7d44aed7391f5444f832352f99e27e679e1876
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,a97c8d6d34505dbbca5ef42557cddc34e0584b0586aa1fe7f2fcf12f235e1695
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,d80f602c7ed2eb0e21bff2055da2ba9ae8dd709b5917561c7b243fd522f0b074
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/complete.json,12577,True,included_extension,f873f884d0f94b7d444e3ad121656872ce486c1db00156bf32db61c9c12cba4c
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint.json,319,True,included_extension,31b9adad301c9c5857071648b4b43466ee15341b28de154436eac6a279fc6354
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,6e666e7975a12d616b0a4a4b2c9378e45dc396bff961ba990376acee5085becb
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,d5d2c44c6998d16204ae693aa52e0c25f4a6d05bb5f618f5b0f1a0c4819792bd
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,0278612ecf2fefafe0d23ba89d83f869bb67b50dec291e424cd985836a638ac2
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,92bcf37d15361f0f2fc4ebff2513c994036d20fc038ea132c2a231bb8e8fc782
export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/complete.json,5971,True,included_extension,e5ad61d70c1eafa489dd6f4e8b3c1c0cda9ab40e592c5b3ce3276b2ba6bd9dfe
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint.json,330,True,included_extension,77053e136aef19970dcf9679ce2b0fc874ec17584864ff1c400df8502fb05fe0
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,0b875058c89febd00c686d0ba33a8d0a6fce848b5c9b43e06f4d6e02c71f739c
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,5bdfaf339f404fb1f616b6e61b08863c3077ac41cbed4393f81ffb8b1fc29a06
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,654,True,included_extension,c1fd0311fffbea7fbd84e8f8ba0b066446f7943bcd7b0fcbc2ae00a846523d30
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.json,704,True,included_extension,8baaa91437ffbd9b7fe722cedcc56232e6af74e87c13e0a7cabc206e4c90b01c
export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/complete.json,4792,True,included_extension,0f714b5878202888ad07d6de901ce6a79b5a5f033abca83cca2f140bb3f4c9fb
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint.json,310,True,included_extension,700d259dda78befcb29121bf39d56b0a404b3bcf5e0b0e17c20f57f6c6e128b4
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_late_waypoint.json,839,True,included_extension,ce56d304dd58195af3a38be27cdb8e749df1b41c9134db2571282086f9a6ef63
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,0862d3d621a125adf7f5f8eb87fd2750d4a7ba641b242d0b052dbbf9fa33827d
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,4d5d6394e25647abe0d99a9117bd56d3fa65ec966ae25386de4af8a4a1547f4c
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_output_projection.json,705,True,included_extension,505ed9f772ed08dfd23e72430995c7c8624153bf3916fed1ec89c55aa242d79f
export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/complete.json,43391,True,included_extension,0216ab7460158f2d2220c7faf591bcf46d3a20091bae8417ebf57575aec868e8
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint.json,328,True,included_extension,14f13717caebd3535ad64b71ae9f7f7a5396217e37933bb5a47f3cd62d94d55b
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,a487de18b4459c2778c99a61ae8279b95060474772daaf32d13f6e53cc8f197d
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,395312943200b462395875e288154b6c54ec54f7e995946f469effb2101370c0
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,e160eca7bb0524360887b95952f1f4054d11c8ff2deef859744e39551e104ab2
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,2cbc6dcd1d230a22210d53ca30cd16827d6dbc9c7f0c12709fc3c6a314eec075
export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/complete.json,43342,True,included_extension,6f17b6bfc61fdad4fd4ee66f9e7e4badf6294cb29f866dcead4ce99f0eac73af
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint.json,320,True,included_extension,b9d9054c71bf474054fd904a32d541edc45bd8b20c85500823073c4986d3c33c
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,1ad89d7b75b62516ee1da2d01f4d70686ff384d36012b7289b7453c58ace3a8e
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,5402aefe4fe5960d7343ff764c1ec2e32bf70a5f09f0e3fc107fc8c9558b9c02
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,e93a200cac1aa2a6a4fe70aa0967d7749d85316e176eebb7a1f1bbf04f2ec614
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,5a82cfdc42e1f392d869a57f749b3c5367f6157a223101726de3219bc5428411
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/complete.json,12560,True,included_extension,65e99041f6655bb025533b20d3335654f7d8ad51beed20b4ea191e44afaa53a6
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint.json,317,True,included_extension,3730a645a78edbd4fb66edbc3d740af9bbb78dd696cd73f10118f3a9cee35977
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,27ffe5e039647f679e9bbaa42022ca6cfc142d6a7dcb0fe45735301bb0d8cffe
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,7b870a973ec894be63ce15a6637de5fdc471901d8dbcbbd5ad3d9307d16a727f
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5b8538413b228591e9f642d00a4869394a7add36a9c5116647de5125754edf34
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.json,703,True,included_extension,eb89215f2d95214468cb1cfcd865ad86a20e91a31ec7728e5eb3f5c8c55aefb4
export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/complete.json,5963,True,included_extension,af1eef5af49d528e98cee32d55b1f0c4d6e9a925ada06c39b5083ca28e1e1ef9
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint.json,330,True,included_extension,355fa85a6682a54e64a1e4e419a77ab66befe0ed434504ed7e2905b5a1286522
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,292e70d157d546b92e7c806df1696f23b862507b1d2cf505bb9552f67b279c43
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,1ab8e5360c70af0a0d12090ed495000353752eddc229e8c554d53c9ea129c927
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,14ac92b2ca769b686976f498cbeb649faac7195a9a3facf20acab48ea1c907e3
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,09a9253631f91b3c2f93a61892c047a2d6863d01545fa098d5ea5ae8bb1ebfff
export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/complete.json,4793,True,included_extension,4265efc4e80213c7aea1a496af314d72a651dc2e0adca64e97b6df187c6b1871
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint.json,309,True,included_extension,36bb2ce4b7fd66963b52445ae342908ae5f7978cf5b7b662b19ea5936afb6d44
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_late_waypoint.json,839,True,included_extension,bf45f819b5ea1ef389cf9f89c7b941eb958b9adf41c6de85090475770887a55e
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,7a4fb1c6a5db525f67eaaaddd92d82769516397bd1240df1db04d83c503e3de7
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,aac3345e26a07d56e5a3cb15c5d2c3b9af6c374d1a99a32b54770a96dabaf4ca
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_output_projection.json,707,True,included_extension,d23322cd6ab47751e784c87757598600801f0f95b0c77557feaa5e8691ba0b66
export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/complete.json,43435,True,included_extension,8efe36eb4cf65b303c8f5597705ca820a8326dc5e91091406e608eb025610a97
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,b6e05ccb3f1011373d06ef952f7e157c613440944640ca3e3f2fa30b199e4004
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,1de54c6e5182f566aa88abd0f9ba5d3631112b89c8ade030e82ef5f9942836a9
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,c8c1f1e7f56f1978dee13c0438f3177c14c288bd1d74fd23d7d117b21377c1cb
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,0c7ea50ad197f501088586e4bb7c98e5e10bf0b86177ed82a693ed1eea4a3862
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,7e6784203e58566526632f003ffefc399f9dbe0279f525c73ea0e0d61e479119
export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/complete.json,43374,True,included_extension,45afe1a6ca7807abb0313fc51127f2cca8f7d7b088e2906951e166d211ca620b
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint.json,319,True,included_extension,628e2d5cec08d46667e52eee7d8c38b9eb85cf08723c793e0cbbe30a009e194b
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,2bfd0a566f13da975ee45aaca98afcfb025ab50bd96dc7693cefaf4ed685a657
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,c0846b7a27c9e91c0ed47063a0cdbf31dae0e18385adf06db70ac6bbc65ca890
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,07717bd26f07f9dbcbb62bf24b81bab1bcf47ed3466c8ecb17987737a567e0fe
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,a9ffbfb96f3c1209c48a47c4471943690cfcd333d4932ea9d7dddbc677df5afa
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/complete.json,12578,True,included_extension,1cc4568b85aa34351c953f4b71c08a0c9f94550c28a8798a7885c1d046645b7d
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,8ca94016dad7a606f63faf85d1756311a8c94a949990dd8a6dd6eb18082f3405
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,4ab49e674a1b80a57283213121d60c5ab13dfcf07ff00aff2da2dae18e1753b5
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,700,True,included_extension,526658f2d7f106c441e94dec5543577f9706b07fd45499eac9eb6231a2675da6
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,b4e3f5ad3d4f36e98068781ea267840e43d6480a51d9a47202a5f9b130709de4
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,eb96717117657e5c9bda73514178aa536e53f91d02005e6deba9e4ec2e77247a
export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/complete.json,5973,True,included_extension,0559f2f3e8ddae0c47131b65ecfe9994fe8701275762cb32ed5a3445f357e347
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint.json,329,True,included_extension,8b412f577eed0ca6f12467cc75f22dfd6d429a0cefe4f4084929592adcae58c5
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,822949d550b5c21ee76484acc1c26718642393d08d4ab407311ec87fdb153934
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,814428a8a501f67595f473bd1e9702673cdd5798342e98bfbfc7051e7190859f
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,81f3a4beff40747c7de1181e16b55cfccd057d0992ffa1a9f3afcc9144d9f92a
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,6f727fb67a88c2cafd49f9550d39b5f2e53159ae25d95cc33c0072b01724e09f
export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/complete.json,4796,True,included_extension,0d8ef99e5a6901177727a6eb2bc0ea1dedc68d0846785772c3bcd5e26fd97528
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint.json,310,True,included_extension,3c0704dde606ab0469950599817cfecf9e00838b12cd50cc970419309f6cb620
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_late_waypoint.json,837,True,included_extension,356f22d225c9ac9248edcd00ab84e89a5de2e794bf96e866a1eb01d36343dfb5
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,e3eae52a02d6d264292e1e40fbdd4c98bf4720da9ff8d8cd921fe3e8e126ba85
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,180f737d1813791050bc5956e0b94cc30c454846a33cb81aed02e5661aab3996
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,30e50d1864a35ed49dcd4a8ad560d69c4d9342276fbe97e114e796f277cf0f1a
export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/complete.json,43407,True,included_extension,76b2bcbe979d68b546557510092da71032499483ab67546bde2bee07e9a12e1d
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint.json,327,True,included_extension,530790fb6f25fa40ce62cf28f7f0dd65b6820b845233d39f7205f5cfefbe8abe
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,962fc8d409e1eeb8bd90b7fd2fe3e62afaacc45c78ed8720a947d3a3dec37b1b
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,19654f7ed12a617f55d60299e4c63d25406452a5bcd037027443ff63339350dd
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,92f6ecfb164b38676cf5b94020990bb51c0fe3578aa3a5b7dfc79c85275be03f
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,367a4e5819b48d5f00abeb135d60321321af862469f7a0a6bb649bf0f5457e3c
export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/complete.json,43373,True,included_extension,37235c2b2d16151a52727edbb86f52de39e37748e338090665c40ec35220cc0b
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint.json,320,True,included_extension,adbbde2cfebbc979aba49e0dc6de8b00511373a4fc904869f4905439a1edfeef
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2e3fbfc7fa75c57155eb13c712e890feb21b8abd7857319e5f5816adcd444804
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,fd285fbfdc0d8f08f0921f10171fced9c69146afbe5772dea146d08feb106d8a
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,b502c4426a3be589c8c7b5587f25acd873a93ed6dbc49c09d5c5be54d1ef1a6c
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,8870441187ecd087cafc5d67ed0c9306f7c6f9e261f70b1948e81b80592b2bae
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/complete.json,12584,True,included_extension,606f4bfa2ed865db4b19d03c6ba46d462f3b947ecddfa0d38c118bdb3aa6325c
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint.json,320,True,included_extension,145721f0d0d92b3cfd97c0b13168baa3a64b55e6dc97b97de0ee6f4ba0c4f5d2
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,19e7942e06d4f2242425ab588816bd3e9b3510caacb54953c5f728d65713e1cb
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,cbb2fbbe618c47221889132fe5312105dbf6a1aa60801ac0a92ceb58b01781d7
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,f307f7dbf7bdd6786d59c47616d47f9e63a08989927dfe721a87af7ff33013a7
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,ae2abe2328218b2efa290be2a732bd3ccd1578fcda48c710bea66649c08a4e5d
export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/complete.json,5968,True,included_extension,3fc7c536786e95a20d0cb08f16cfcaa03cff133d28e0d8dde34a25b670fe687e
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint.json,329,True,included_extension,e8ec779ef9f09f3eccdf644640026b8569722dcd114afcd4bd9cb55ac5941d1c
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,d63de1dfc733c6b018359289737d2f3155fa6c0d97df2c4b1f9175a375116452
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,11762c10b72c70247e17fe24dfd1918f6f9e8761b9be3d221cf46f983b154617
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,7b6bbe63f4a640284c1bcda5dbdbfb2f5a6834e4ec4f068509a064d3288d4759
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,736b9414c4334e0b152a83eaaba4042312b5d6dddb0055a66d2184ef8f471b2a
export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/complete.json,4790,True,included_extension,89e4c098c2fb634ee7d71e58f7eeb6a3483a04076c8e6e6a8c10521439ad583c
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint.json,309,True,included_extension,1df2d78448c655bfaf469e798b5b7b48c0c1d9da26046049412e17b0628a6501
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_late_waypoint.json,839,True,included_extension,2210844f2aaad59eca9956bae416075d4ca1ce1a7f2a1793b4fb598a2796f9a7
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,88f3990b85f3941fa733b58574daed04f62775ee976e85ee4b0255ae274c4cb9
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,d115499ef7a84ceb222e81f103eac69d6c41695a40bc0cc7a66bb43ddc70bb78
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,06e518c62e1f0a3e7dc534fd70c455322fc3d7e9feae0886406a436c45c879dd
export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
figures_exact_head_paper/compute_task_and_passage.pdf,141876,True,included_extension,a4c2bb43042f126c89590a498d7eeab75df5854cc3a491e3eae47f3587bd85d9
figures_exact_head_paper/compute_task_and_passage.png,174713,True,included_extension,66e902ccfde711acb2012d3a70656763f3605c9d5b0fc96ab9f55b0753573ca9
figures_exact_head_paper/materiality_sensitivity.pdf,198288,True,included_extension,cc73fb6c01358c51926ee9d1c0fe2469eea592a586a9c4416732ea9e44017981
figures_exact_head_paper/materiality_sensitivity.png,63110,True,included_extension,91dfc5ad741673e41972f9b9420a97f4f28d2082c154cdb2908eb79cfde848f0
figures_exact_head_paper/remaining_headroom_by_training_rule.pdf,101613,True,included_extension,f42b3d207d25e451b0f35b0835d7545f143d1f5dbf6ba1a4fa19829975759d1b
figures_exact_head_paper/remaining_headroom_by_training_rule.png,57375,True,included_extension,16b7a6ce4c137d0cf35836885a05adf5d83d4b381e2f738f02fa0763778a0ad3
runs_paper_rev11/fp32_seed00_alternating_backbone_head/complete.json,43389,True,included_extension,de548ea2cdd098cfeb68096cd11fa03b7e364dc9e84a6019f7289f795fe16461
runs_paper_rev11/fp32_seed00_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,743db7066a50082f5f57dabdf49cbf8400fe8d32f6787f272e895fed9e1a39a8
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,841,True,included_extension,3e79a83180b7dd1a1534d8f1bc75fabea432fac449e2c7a3938d57efe56d8b2a
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,30f14ff2469503e9b7542155bf9422bb0b873c82f21d074f42aac14375cd7c7a
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,0425543dbc230707e1b2b1c45bb92d96423b2d33ff027d5a52d6a8d77f575813
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,6259df9b85507b516e330641afec9566a1ef1ef7819d0d25c4a12029729575f6
runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/complete.json,43377,True,included_extension,50e7e2d3fc063d2bfc19463ed92b5e037fe43617a9dc57df5df1eae9de34197a
runs_paper_rev11/fp32_seed00_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint.json,318,True,included_extension,64e7724b0a93768ddd9c6a7cada38348812305cefda48491845cbb550eb6143b
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,5578f8bace70cc7d563bcfc2c4de1f750613f749c26e67800449e43109a315a5
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,4d7ebbe3a03a805bd04b5f705be3ee9f7bccb87b432e7229cf05b047b2a772ec
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,aa55826bb09ddf01cf291520b467890a101bded389d8f86f876edf4e8d20eb7d
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,7eb7e1346f26ba323346ada34ee90038620614ca3b14a4f58e2d1b179769db85
runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/complete.json,12579,True,included_extension,047507f05e7049a9987903d2ce6ee4961a05b1505e893f5f97e426de589c8b39
runs_paper_rev11/fp32_seed00_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint.json,318,True,included_extension,462210f488f6ac3c1edc4f112758dba6bdd0f5fbc49de3c91c5683f2ff4697e2
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,48e200b4cbbacf9b1e726e0ab3c6607fb67d726b25e790c5f0e8e88665794d61
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,747e90205b91ca7565f952a3c87a907c676a193060ba1e8b41922e9b2c4d17b8
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,4d6250b25580061b057b1371408a2245598477cfb209aa26ce12c9d46024b906
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,83fb1e7215d89868544588af43e6d0fcd5b3e1ce76acfa6585e8c9313c909667
runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/complete.json,5685,True,included_extension,5f302a0a2c64f82c04cd84b998a9855d6be332cf9b880cd03813be6092ed2f07
runs_paper_rev11/fp32_seed00_matched_longer_continuation/mode_checkpoint.pt,4059893,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint.json,329,True,included_extension,9f1059c3a85f89af92eefc2b8e2bd2acea9748e53caf8890b34a28e2b293d018
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,86e939ef1faa454f25d1b39f650529d9837b4c0e89de38d378fff1fdc07aab09
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,e1e933d35d1b165f36491aaf5d7be124f40bbcd533970d898501fc2659d20d27
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,6c34e66334fa46468e0dd8e5aea8ebf35968210eaf30e36d331ec54007e3e699
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.json,705,True,included_extension,e2c99a014829d58cca3012136b022a294d7b0663a5982790f0443b6f7ab3224e
runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/complete.json,4783,True,included_extension,33304fc111fe1cad127b4809d161b17bb7f97e1357e8b1afae3ef59a98618ac8
runs_paper_rev11/fp32_seed00_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/states/endpoint.json,310,True,included_extension,6dd25dbecad5ba1ddab4fbfecc15620b3188ac59aad6491aeb346f131d80c625
runs_paper_rev11/fp32_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/states/endpoint_late_waypoint.json,840,True,included_extension,8e1a200819311dd6ae0e2e93ef1856721bea92ad86b948e1b2e7824247b74f15
runs_paper_rev11/fp32_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/states/endpoint_no_waypoint_control.json,700,True,included_extension,a4f66a702060c0b10a3174d11b408730715e5d9101a0ea515c0fe11456ce4f73
runs_paper_rev11/fp32_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,c9da431991d5169882372415ff14d2d066575f8e48f50af90df597f8d02b91ce
runs_paper_rev11/fp32_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed00_standard/states/endpoint_output_projection.json,705,True,included_extension,72ad663462b4370b8d40b394f3c6752af48fb7a7c89690a3ebfa6c9357a2443d
runs_paper_rev11/fp32_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/complete.json,43413,True,included_extension,4160877889d2160eb9a23035bd306c4c1e8169005bd9bc35c25c23d743664b84
runs_paper_rev11/fp32_seed01_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ebfd97f9b12f0b84b68a310277320f451eabe8c0c61baac9f17b05867c147f84
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,f1a2cd500073ed6f9cef232c4874b6714b41780ba6a03d18af75e66aa0af4f65
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,a531a3db8eb7d29de494e65bcb03c7f63bea42a5ec1bdfdd183adb83fff78e83
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,653,True,included_extension,039ed5a2225e44338e733aad6d556ce39e7fc5fd113d0e95988cd8e4162a7163
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,e82d61c379f5309aaf4ada0b093f053b771b4d3b0a02ecd1ac7745d415410d0e
runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/complete.json,43404,True,included_extension,7c266f9aa556ae1ad888ceaf1485fd63e8cf070709e15f9caae76da3d2892ea4
runs_paper_rev11/fp32_seed01_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint.json,317,True,included_extension,caf8eb3a387911665df5c51593b0f04412bfa3623bc8ab65edfc8cee829fbc64
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.json,841,True,included_extension,69773af44eb76e10eed71720d9c5f30763056e71575c1f3b5d5a85d10b66820e
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,189a4fde05a1f88e93238079b1eb298bc3cb4b36a5824ebc2a819d65feb01aa5
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,21e06b2a9c466bb2b5ccff5a74a03b9c3e7c5fc3d07e42e48162049af965e80c
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,2737936d44f469a6e48f27bf665d269dcf09829389f4bf1476e2c26a152a465e
runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/complete.json,12583,True,included_extension,e4da62dfee29eeeadc1dcc21a7984345aafc081c724ebd06a1638d7935e3ba27
runs_paper_rev11/fp32_seed01_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint.json,320,True,included_extension,a5e1525fd4095155bc9a5673d6fcac75af6e77f10d9d263b8c52514126c3488f
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,c14eb4cd1413803658e6e55581ab29512a1086f7ec0dfae6c72104e81f6f6ccf
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,90894dd55597ffd7d22f455acbe49653982c64d403ac8d96abd07ade38841506
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,63a8f620b6da425f65bf494b40ef2552023972d429bab5f2467f0f8c8e68c1ab
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,c99372696732b889ce5e6fca3f23d1dc9ba6d7f6f927c6725566f8e019eb8822
runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/complete.json,5694,True,included_extension,93daa84511e11c088693360b8327ec9fd9dc190238a724bf28dba8a33f12493c
runs_paper_rev11/fp32_seed01_matched_longer_continuation/mode_checkpoint.pt,4059893,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint.json,330,True,included_extension,a7d1bc64c97277d6f89dc1b1dee5a61a9547d1123c0bae2755d36d0bfa8b7098
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,73627e9d30aed108b16ad4925c7af5081d516aa80eab7bd98a5389c7b54b9716
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,9511f4f7bc120b66140485db96c7e941a56d350216ba63d9712c2199818f0da4
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,34db11f833db156c48d84e18e6f77e238ccb00cccfedf289de3d1333d1357018
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.json,704,True,included_extension,1bca88cb2895759f569fb6e5d5a8bf7e75102f07393a278e093912a7814a1f18
runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/complete.json,4797,True,included_extension,b0ddae12cd36e4660be85fb7b74789167c37e7e2af90635a89dd53a804bb43d5
runs_paper_rev11/fp32_seed01_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/states/endpoint.json,311,True,included_extension,355b37f3edb8f9bb13f316303d9ebf4fa950508a6648198a0baf6b46d54a8eb9
runs_paper_rev11/fp32_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/states/endpoint_late_waypoint.json,840,True,included_extension,c972e3e45d848a7fe49391193edac2a30ceef165041b6c7aaf4a53db9744ebbb
runs_paper_rev11/fp32_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,eee2de67f68e72985aedf12fb34f894579f8d1b9a42a390ed3f914a8566e5703
runs_paper_rev11/fp32_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/states/endpoint_ordinary_continuation.json,654,True,included_extension,bf7864c090de1b19e33cef323733149ba6c9d39a0f2a79d971831335fcca95d1
runs_paper_rev11/fp32_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed01_standard/states/endpoint_output_projection.json,704,True,included_extension,f0cf3b28da95bc5578fc32672ba59887c764b5619dca40abff9ed4f2578b44bc
runs_paper_rev11/fp32_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/complete.json,43393,True,included_extension,3e3eb7ba8371baa94efca96817ce2c1f294bb2b1c73f7a3178901fb8b7329927
runs_paper_rev11/fp32_seed02_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ac16e1f1eb6b90b0f9eaded132e72eaaad71a0ff356d56dddae4e86532e1c7c5
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,5ee01cfe38ffcbd4ab9fcef33826a70789b7de3945b85c4e1e08b5b9fdb97199
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,f8582cd22cbcc9bb76764bbec877136703394d7e7831ecbed7336f171ea3ec29
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,52945134f2d26a6dcc616a624afb9131cbd4ee10248f4ab919447ad6b74a9789
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,50d21b7fc234c35a6a5284062308375e5ead2539f77a1400327d7531a9d5de74
runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/complete.json,43401,True,included_extension,5086c4512a9b562a732f124a922852a47e9e79bd50a188524a9e4f70e79ab308
runs_paper_rev11/fp32_seed02_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint.json,319,True,included_extension,23d96b0d25fdbd4fb1241b8130ae318d1f8998ebf6aaa18564a6231428e6e5a6
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,a1b6ea7ed7295b32ad5236face6e05c4c7de552abe9b9debaee19733447addd0
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,35996363d91805e74354ad508996ba46f5122f070f077bdf23ba673cfb9c04aa
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,a4c57dfe6977b0a0542a3a712607eb00be34eebe55ec0833447a986f1f95da6b
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,4f47218c1bef1e214955531da2a0d239e37e37e554109c8f2a3f126b60e18a9f
runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/complete.json,12574,True,included_extension,57e2a6d2a49abd3b8235c4c789a6fa8ce9be4e79ceced1aa035ab85bf37462da
runs_paper_rev11/fp32_seed02_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint.json,318,True,included_extension,a10a2b9321468e9955fcb652a9dd38f3293632101336f97fc3a3dae2998b5a12
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,c5ddd4b3e21f404fc288a05f5c4e71b216dd644bb88930ac348906ca1c608f25
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,00e4079fb9a64fd19b2e99d0cbbfec794887e7bcc2494ac2ea11ea270092682a
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,05ce373ce6e8ad6cb4cff140fc8b49fd030cc6a1d3977885218931aaaa13fa50
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,460a87c02a9c8d196763c40d0acbe00be5c33dd52d7d9f133af2e3775a99c920
runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/complete.json,5693,True,included_extension,8362ac6dc58d1ba9d829f475a032dcc72bd5b4308dbf6049d4093096620ec0b1
runs_paper_rev11/fp32_seed02_matched_longer_continuation/mode_checkpoint.pt,4059893,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint.json,327,True,included_extension,fccde60008920462b44f08ca1f06fd46f2806512e5b755490e884d1b68982821
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,3ee43467671cc8abdb754f8c7728d16b283a0963154ca38e7427840e3436c8e1
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,f6199abaf5e734460715846b5a425baa634f4dfe7cf9ec6d0e2a48ca65185406
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,aa98da23b1f8cdd1b1800299c63662b4a3264d5d67925644acd81701c9b29047
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,01681eeaa21b4b5156e3f1e3bb7cfedb46b1cfa2e38fe9d6c455fa1443b732c0
runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/complete.json,4794,True,included_extension,73e03fadbe4c8517057f7554640163709c5f4356fa05aa3e329df151c706e7e2
runs_paper_rev11/fp32_seed02_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/states/endpoint.json,311,True,included_extension,5b3e666ae96ad9756645cc76a3fb374ff12789d537fd5ef0229ca0ea2c53d83f
runs_paper_rev11/fp32_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/states/endpoint_late_waypoint.json,841,True,included_extension,c76351296bb717c25a23581945ff08273a0e698d728205a163ddff396f91894c
runs_paper_rev11/fp32_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,d50a9cc4ca305a97b7622ee4153279533e953ddef3ba2b7d1d9ea78bf159c094
runs_paper_rev11/fp32_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,ff19ab9cd0aa147cb952cc20fe16f5dc847193f86583535fad8354409deec344
runs_paper_rev11/fp32_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed02_standard/states/endpoint_output_projection.json,706,True,included_extension,df93523c28d4df84d70ad96c386d0b60b1fb9c3fd47dbfc2f341cb85f6a31ff0
runs_paper_rev11/fp32_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/complete.json,43406,True,included_extension,d7eedd60c8226f93f18e80ebdb39fd7171ec219d301f1c0f2a24ded105258bb9
runs_paper_rev11/fp32_seed03_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint.json,326,True,included_extension,f993758d431c2c4e425176eb6e9ffe82c5a50d76758f7dde598a2febc5fae5e9
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,841,True,included_extension,b27db9c21d35339129c24a6cc3cabb32231a87509d406427f57e42bf4341a7c2
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,b0f4401934122f7607ad0d8d4f5338ac6b6e04efd3f91c11c50b5b3ed918bbb4
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,57bbe952d37b133d46a208171fe9287e73515cf6d631adcf36578160fe3a4fbd
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,1f89e99dd6ebe38c1ffa34dc777b49fe8fa64f49ac358f1d36b8dff6bfd83e0c
runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/complete.json,43399,True,included_extension,88f8dc97ca245a574645c143ac8aaa3e68ae6371036dd52c652d51a25635180b
runs_paper_rev11/fp32_seed03_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint.json,320,True,included_extension,fcd737ad18a1653a4e19a5d5ef0dd3d5c7a7878b5eb871cf6533cc9ae0052fc4
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,94187fcbdb74ce919f5ebbef2c88d54f97c62fd2ee2dac98bcf54687f0ffe596
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,2edf775352246f5465f5ae31fd12092e4d7bd8fd38a4ac24134f3ca3e09fba0e
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,31500a7d344dd0c954a363de2ebbde11e49ca88e74d597a1e97a51c8de7bf565
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,41e79dbfa8a220875bd91d5244ba548384487cf97d488d25f4b161f97829d93c
runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/complete.json,12627,True,included_extension,f7fc035cb27b790706a1947b9bd8870bfe155176895eab45808352a30a1c9b30
runs_paper_rev11/fp32_seed03_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,5f9dd9e039257b48f9419232d35bcc80738ed96c708cf6863a85e0992ba05898
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,eb8b50591888b5fc6f30ae61cd9b4e0e90c8f10236a01da22c14d82afbb85a5e
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,5a7e0b592c95e8453d30eca859cedaa60efbe237a68e2cac650ea1ff95d69607
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,cbd16f75e096c1b4b74f6fc6f6e72b05a680aa78abde1df01c6ec96aadd8749b
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_output_projection.json,711,True,included_extension,1b58c75fd76c73206ad9f77d44a9771c34ccd3898a4a47f2f5f8471a6b4fe894
runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/complete.json,5694,True,included_extension,cc022d8495989907b693525c36d09f4826a5965379e66d865f2f916c155ad75e
runs_paper_rev11/fp32_seed03_matched_longer_continuation/mode_checkpoint.pt,4059893,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint.json,330,True,included_extension,bbb6e6978cecf011347c2702022dd37715e4a83f35a059227a5d4a9d14a8d015
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,841,True,included_extension,7b16886db789e6ec8b90f80d74b25e70b7562bbb8799f410c301300e2e917f83
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,f9ca7afcffb425bce71dded6814e041f3bdc1c41c7e4dce39be9da5ea61c2127
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,a98e077658e128cbb51989398370c1644eb783bf2347b0de32fc4df11739465e
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,699a05556cecdab774567f74c7410c615b3875f4d7c511729a1fc761b06274c2
runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/complete.json,4795,True,included_extension,064528138f363eaea3d0f8d18f5a57acf6c81bb3a7b091c25838b040ac4d8f62
runs_paper_rev11/fp32_seed03_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/states/endpoint.json,310,True,included_extension,9a28427e7e7084430686951db41c422c1c51b8b7bce94b7c878322e9b9ce8603
runs_paper_rev11/fp32_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/states/endpoint_late_waypoint.json,841,True,included_extension,2f6b34cac95714cf10dcb55e8899f54fee8bdd7c86bb0d708311614e1e340db3
runs_paper_rev11/fp32_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,2736f236603561503f8913057c8ce64d5a6acf4cc4214681a999ae9b5d2decb7
runs_paper_rev11/fp32_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,f8911415b761efa5fb0ddfffe38f469ec5c6919c416fd34f1b8856b4a8a30660
runs_paper_rev11/fp32_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,36c6637427e493442c634a62d516c42a5972fb8a960001d3905e2d30b9a1359a
runs_paper_rev11/fp32_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/complete.json,43394,True,included_extension,e760bec53060168b9ea74d0a1136704c5797c64dbffdbf97bd3b1b59cebc3ac6
runs_paper_rev11/fp32_seed04_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint.json,328,True,included_extension,471891b5988e500404404a5d9eac9b07657179095589cc7c6c8cf8566b9affbf
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,2c919662eca0c9570324315c3988bac0f65446f2f34bce1caf3fa31bd83cbe3b
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,fc23553588a91f6ea0e02349f254e706f9a75450120734348c629a2ed3553d74
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,de65fc4dd9ff7cdf9502a79be3cc1bfddfc3b00fc386d998c4b5d93d2841db87
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,3c5d2d1b1a0eb230e00594f610b75f6726a4bd1555f41c4ed4c34012430ac5b6
runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/complete.json,43338,True,included_extension,64af3970270e5da1c55168b6a29bed24a4cb7b691fcc3ee47b4912c399a1c0c8
runs_paper_rev11/fp32_seed04_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint.json,320,True,included_extension,3547db7f41866ae1ff7546dba3e0a3a8b65949c2dd656785b69fc4b1e431cb60
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,b99157052359502ab8de8eae70222697826ababac804995531e51ed4fbc6ea05
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,b893448a45d3553319669de0df22f50801072147f4bbc4634afbbea7f3e3e846
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,4ef79d199d358a00cde558d7757289c0a4e51c2429e6a7a9c7e6459d8c603123
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,65b5e72cf5b4d1a2e4b5cc675bd0b0ce4318158704cb4c2f2e82f17af428ae45
runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/complete.json,12577,True,included_extension,bbcca086df4f318a9866280d859bb2feaf2918181e305963306cf443a07db025
runs_paper_rev11/fp32_seed04_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint.json,319,True,included_extension,b95b821fc841646a81c14987f4205263eea196f150c76b48c3a115f4bcc199a2
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,254db3d5ac75b8d4b0c06b0475e079d232d1a29483e9cadecd96ad8caa5477d8
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,2a850b196653e11326af4ad0d4d671b21eb7f1512d0c0254cb6f1d082b86afd4
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,e04937cd46d7459dbe0ea093daa654ba964c087ff3423716637fa357a5156862
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_output_projection.json,704,True,included_extension,4f6c970355f5a18822ceb1a7e423b89298eb281153acf88592dbb1a5c28556e1
runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/complete.json,5693,True,included_extension,d4b215d7718c02bda63deb0c24769b9d5f9f8049f59bdfae7f04c14841e421b2
runs_paper_rev11/fp32_seed04_matched_longer_continuation/mode_checkpoint.pt,4059893,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint.json,330,True,included_extension,c1b9cff53f99c1c08bb45100bf3dedff25440c1208c99a7b7104aab8477ed4f7
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,b1def559d70e2621e86cf2e3f9ff9288b10f8b4d37442c00d619e65c0d565517
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,4ba5d93a4279bee9846285b675b4e449e141997135761194724593e7a93dca9f
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,b9298bb679844127fd65c5d36862f8114ac64b978680fd87be3330150020e891
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,5f0313994557cb6afa536a15fbdecd305f41a56237a97766ba5a3cfd7e242c45
runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/complete.json,4791,True,included_extension,679be4b0fc7bbf79b1dcfbea680783863752e8af4fc8664e2458315fb018da26
runs_paper_rev11/fp32_seed04_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/states/endpoint.json,311,True,included_extension,66182f12a45e6e60350b31f8d02d9a796aed1ad37a85d327d26b4eb5ffa2fcd9
runs_paper_rev11/fp32_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/states/endpoint_late_waypoint.json,840,True,included_extension,a29df74076c0788ffcdbd1ecbaff4fd364d19cf2b66d85095e59a5fff23f0483
runs_paper_rev11/fp32_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,8a5326aa181c278e2b16a8ff88ce6d9d430cf8dbfdbaaa8e644e8c400f08d485
runs_paper_rev11/fp32_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,48e7f9b2c08a619390890e039171749a724c3b927cf462e4b15e3a101b01ccea
runs_paper_rev11/fp32_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/fp32_seed04_standard/states/endpoint_output_projection.json,704,True,included_extension,5af123afadcebd387bc8f56950d9e5a2801818856461fea39f373b510e117258
runs_paper_rev11/fp32_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/complete.json,43336,True,included_extension,be1dcb1db3d2ec270395075aacbcbcca878e0692feb4dc2d480115635ba5aaf2
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint.json,326,True,included_extension,42f2566a9ddb18cae935ed88743d1229ca048bfecaaeb5b8400f1997a30e3d6c
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,422afdd1f89d32cd714ce04dd933f8b75f8b167f2cbc78fc4ac5499b02101717
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,a40cf7ad4fa85fd2c3aea7728303b0f6667ad8c4d008c3ed8217d8af56674802
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,645,True,included_extension,a1d526a179fd739c416f66cce61ded59129404647405e6dbb2ea623dc100f686
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,61d54ed6aefd9b99d2b28465113c4216901689b371f4fef822adb5e1ed0b5966
runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/complete.json,43622,True,included_extension,e8ea1b09e9414759dcb780c94547c85f7636f855a06bcf3a1f5c44d6eb3fef30
runs_paper_rev11/w1a2_seed00_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint.json,317,True,included_extension,bb62ccf9e26e9395117983adf2d7ae2a9f599c3e768edeeaa14db5718669b095
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.json,837,True,included_extension,7aa9155dc4ab2b8a9e6081661617306ac2cc49282017af86586d75dd29cc0541
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,e85457bc25e7802059d10ef4eaa995ff10a0625e5ee68056cc6525c516989572
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,650,True,included_extension,c126e6dc78c9cebafbf379c3592c4bc1178679ea83b28dcedaece70771442ed7
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,97a59fc7d7a5f5bd60f0e612690213428a77e4e136d8e55acc9bf974879a2456
runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/complete.json,12599,True,included_extension,26416a2a04723021a2cc82a49a90c1ef192481473b0d1e594ab38b6ee6491df3
runs_paper_rev11/w1a2_seed00_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint.json,318,True,included_extension,3007ae35ba0f917902c92291879a296570991ec41819e08cc708210caf3eec49
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,ddd314afbe5be0a3a6882301986b175e954a7d280ebb0d81c3a3923cc5708e41
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,701,True,included_extension,66ca1d005288483f40f0c598f2a0d8e2fc0aaf404a278252d57d44508b7f5169
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,f434101d852f72808b2330d8d0c45b01ca25e4cc9f125ae83657c539fcb3d22e
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.json,709,True,included_extension,3a503bbe3518642160bcd9731ad13a1e50b3d312c85d5fa939fca2c9b7342f8e
runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/complete.json,5952,True,included_extension,8fbdc712c36fee80565a7fe1ac4c6ca63ad7f4dbb0ff86b8c6dd7bde13afbee3
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint.json,324,True,included_extension,1c7dcce6e445206e1971aafb3e1eecc96151d2ad9179ab0782386518d4aec101
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,9f4676466f0f7442655979049ea7a932483bc6e503991d8ae8c1a41e5a09b8f4
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,372924403285b0b2d68cab15639fee39c9f01fc5ccb1395d5aa79d37574b315d
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,657,True,included_extension,d4e5ca850efe248c50917bad2c952bdadde5d5b1fa26857da18ba75a49c6a498
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,5bc6197c969e710a0a87ea0ebc7c0edf0db45d251f2b08ff21ddfefc1d5f1a7c
runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/complete.json,4775,True,included_extension,4da443f02096df03e15eec8133de5c1ab705e4eb4d504fbdabc3a581f00fa84f
runs_paper_rev11/w1a2_seed00_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/states/endpoint.json,309,True,included_extension,fdd6618740a02ef9e5e2cb0491ba8ac6994870b47dd4b5b2f64dcbcd4ae0e30b
runs_paper_rev11/w1a2_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_late_waypoint.json,836,True,included_extension,cf44e2c36b5490b73caba14a849121dd7fa3eac93912a3490bd54c198daa5617
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,b2d98958145d16ea950412adcde5b22c99d87cf96e578d60e7d020a0d4b0a5a1
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,024cdc9429bbaee0feb0637676b7ecd1795365b0fd9f0174bb126a50ccc7ea40
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_output_projection.json,703,True,included_extension,cccd5b0afd6654d478b8b47056251e9588eb8ccffba137aae50e879adc182f1a
runs_paper_rev11/w1a2_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/complete.json,43324,True,included_extension,4879f0251fec8fc296101dc4918b8eeff67804d1bc9973961ea0edbbe6fa3644
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint.json,326,True,included_extension,67135577bed9e217b1b286a203f29bfcdc09296cb377933ec18fa73b00939f3b
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,81f5df31bcd959f769b6c877000a2c8a40bbe00d5127995a488f41232bba287d
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,701,True,included_extension,4cf7f2e7ca312bac10aa2e0463da1282a2f3d6e89a9e87671601a362d909f25b
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,644,True,included_extension,f8c7c63b266a23b37e58d4f14ccd6f1c24f7497529d356475100ed3301a0e6b0
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.json,704,True,included_extension,2c557de303fde664ef15ff8badfcf3a96369dec2df6b29d20463258d73c440e9
runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/complete.json,43544,True,included_extension,f723bd7bc6170b83119e6a269a19773484d6bad212bb7cc759718383d5ea1f9b
runs_paper_rev11/w1a2_seed01_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint.json,317,True,included_extension,6476da3b5eec8da390e6a85f8a70850f314099db78ceeb3973804071f86db39a
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,ee67fe70ea3e5d7e29da34aa36ab1ab84003476b142dc4ba744a3ff237164018
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,176b0f2f51accd0cb02b7874bfa6cda6c03a8819c066ed37c4fd16a2941da55f
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,dc0f748077513d1ffa9cc32841a25c4a9061bbbd683e3677ce41bea0e2577ebe
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,52c7a2cfb53fc6214b9220ec7264a01a4f42cde5a7cb2a8eb56631235283aa1e
runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/complete.json,12605,True,included_extension,c1abbc6bdf2aad9b87b482988d696cd02f23817098214d1757beb1b1c0ff495c
runs_paper_rev11/w1a2_seed01_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint.json,317,True,included_extension,e0f5c072032ebf091d02604d42bdf8a0bd5e9c473a86cf17b76c1dad262d52f3
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,cee439742691875274aec6036bf0e5fd6f31224da818a34894606213ba690b7f
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,37c96cb5366fb7bfcd863ac46f077163e710b8779a3e810dd8b0c91b42bb1ca2
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,656,True,included_extension,62e3527f00a6d4ae594e6811e1628abb5b88cba0a2966075a621bef9be11e0ef
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,b384919e6a060202f6e6cc02c1ebea62079ae292a18a5f431f95749943c05ae3
runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/complete.json,5938,True,included_extension,388e20517acb14b350b6ea9cc294423cd79c24d0ae2bbb589802ac3ab32dcad7
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint.json,329,True,included_extension,782a581589d3c5218f6f2b65ee257c75a9a2393fa37b2da689ab03b70f6c1d7a
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,45f39fa709d8bdec557df1fc7e8e27b7a4a00c4860323c63fcce961df6bbd40e
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,3b06b1b7ca915873eda536b1be31054b96f1a6783b87bec1aeb2b335415c6de4
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,e11a15957c464fb2b412099ee1fb92a5e7c1637e8bad280a25f1c65bf1690d12
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,32c9bca60fc7a3a83e8f1a2cd58fc0d7799b23bf1023d98811becbf98067925b
runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/complete.json,4780,True,included_extension,4709cfef71c78bb0f9e659baeb9207bb5e09f019777b8eaf7a1561276e99f036
runs_paper_rev11/w1a2_seed01_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/states/endpoint.json,309,True,included_extension,9b44620482acc12f7eb90a8057dc468d24db9aa1c9154d9d60418b4e7bf165a2
runs_paper_rev11/w1a2_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_late_waypoint.json,838,True,included_extension,568bf01068350726eccd1183446e50abaa1da911352784b1f67441cb1aa0da86
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_no_waypoint_control.json,703,True,included_extension,c98727af94abd6ba8adf3727471e72948e2b4a8c640b1c27d25982e34b6db29b
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,c3558667a733dca590d62c0bd076afc79ef41df467288827a559bce036c92e14
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_output_projection.json,705,True,included_extension,fe2dd78d4dac06ce52574a6817ffa5b8233c17a6fa6cffba8bf96abcf0fba10a
runs_paper_rev11/w1a2_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/complete.json,43341,True,included_extension,22d0b33bf9b33db132bffc4513573c28ce6887c14f11a33bea54821bd958df82
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint.json,326,True,included_extension,7e81c8ecb5a315651c918d661a2b7d80088b3f52a74c1617b5319a82820d6d84
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,034284fb2af5629ca40580a94bc5a699aa677845d4f7e7c0240c7911c8200e64
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,700,True,included_extension,bc2eb1ab2d89dd07308322809ddd2d1657e17f564d203b422ea16c71c66ff331
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,27eca900343ea645ea96c82c35e9743df3646976f66a8f8f8ceb8428625af3d8
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,997d2682323b6ddd5fae620b74151e2ff7ebe911a4e120b07c828bea5b9759c4
runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/complete.json,43538,True,included_extension,65adbaec989426af78c63d3ba7a73eae6f49da57d24c9179773283c548196df0
runs_paper_rev11/w1a2_seed02_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint.json,318,True,included_extension,b4784b6b449083b122bd756ccdf03c456fa73263c39cf3a93c9837c95f30362e
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,037f912f306ba394b8d09325ee3a35bcfe7313a25256f2ce1fa9079a2f51fd0f
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,23d23c304dfbc2aabe6136009e41c1ea2c309969624d2483efcb7a00af947db1
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,656,True,included_extension,c2de7af00714ca6f2b73e15463a2af89e16d08f72fff337c35fee9bdfcb7af07
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,a4015612185d3d1eb1faafb58bed5ce7582dda51dda1c328169af578aa6ae0df
runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/complete.json,12585,True,included_extension,a94d7f388492a31637aabc5762dc77525b5f414e4aec6c572ed4041597dd1e48
runs_paper_rev11/w1a2_seed02_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint.json,317,True,included_extension,d842486f4d013cba58df67fcea7d918b416ed858b82701ba2cb0197f5d2ee286
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,f4d7ad6e6076383d661f7bc5071080fd1ae1822aef28afe3ab46d1c16ff2237c
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,1b267f8796161dd676de86f56f17f1cb83c00c39d65a25a976d64ff28ef4c63b
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,650,True,included_extension,e43b37d4ff7acadd80e7e1d5a6115abddad8ecd754dd7c42f3206a03fae43c59
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,b900e4ecd75b90d270862d442c4ff7065d1b4c9a24433aa5bde90136ca90b76b
runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/complete.json,5949,True,included_extension,c6dd68228c1f5818134831bc626fd3637bceb2830d29c076c9319a8cb942cf24
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint.json,326,True,included_extension,ec9b99360028e52bd431011dd16b5cb0249c7b3a69a55c40a85183a085db2363
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,836,True,included_extension,47a21b8b1abc32237ff322e302273fde5382ac161f2285c96cf4db63235b4618
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,702,True,included_extension,20c2669e008e56c9559823e2e58a883acfa72369254865ddafeb528baf42e540
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,657,True,included_extension,3678da7ee789f078456f0b11c2178331a954793bf4136d12ae7744f3f86c4df9
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,e589b774b0b2a758e01abd7286be07bfe4f6b7a68e867e32c50aff2da8df9b09
runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/complete.json,4777,True,included_extension,f11d66274ee4dce439fe246484ff6621ac0b83cc7914f9842b293854f03cd70c
runs_paper_rev11/w1a2_seed02_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/states/endpoint.json,309,True,included_extension,d44714c2f46011ea47271f680046e410065c9398403a9315c923bc5c692de376
runs_paper_rev11/w1a2_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_late_waypoint.json,836,True,included_extension,4b266ce6382386a754559f88f2f26390566847a74e4681f0fdb9e4e451adc1e8
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,ad8a7fc2ed73b4e72bed58d55b791441130d04012f3b4d2a37d014fc1bbfccc1
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_ordinary_continuation.json,646,True,included_extension,9b4c0bc9c40ee0b064a8c00ee64c4485182edc6da7d3bdbd142ec024b54045c5
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_output_projection.json,705,True,included_extension,1e06f4b6a54c85daa9555d246e751f8308996c9cb2397b69cee8066b1c624a58
runs_paper_rev11/w1a2_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/complete.json,43372,True,included_extension,6c95f6b929beee7b64910e92ef713f903bcd9bb17a6eeec029904430d57b6309
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,ec4dfea7de2e40010af3b5ae11e4877a1b3e19b57506316b02ee66637b00785c
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,18f35b1e9375962f7d4c4768845f05bf909630a74365bc823b7f32a2f429c58a
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,701,True,included_extension,c8b40d7b796365c4840c78b592a8ce733c0362959ded16c55625d75772a5db98
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,645,True,included_extension,295921eaba38bd5e262ec9d58fe7615cd0eff80e3dda49687a88677b4c5389da
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,f2a2f5fbe7f303be4c0d41728658dbdb29c7ff72b05d6dc907c98e018ba9e7dd
runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/complete.json,43592,True,included_extension,23386b2f47466829205c074eedb9a9e6a7c331c441000b48fc65721788b86f30
runs_paper_rev11/w1a2_seed03_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint.json,318,True,included_extension,b5aa970fc68b5cc75c4b0cc24438d6b43e585f647728c9859dfb24a2316c1a22
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,9329c8b23502dbaa63f71fa0080d7f80ecaa540ff6233d9da20f2b843abc5c97
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,18b64c3dd5196979c7ada3f6ac8dbc6e9a1cdff8f3e553a2902b035d3e4b1d31
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,649,True,included_extension,7c4e9260c5d4c059944eca717564abbe963d6c9b67e3955d3c289fa3398eda10
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,6c78bf19811440c3132c2afaad158475e0b076689e238a2b53261e07273e5997
runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/complete.json,12594,True,included_extension,14e261921a03bda079d0a731d9aa246c0ae9cf7ea4e0260043b480e85c0d3a83
runs_paper_rev11/w1a2_seed03_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint.json,316,True,included_extension,8f205047437dc96dc0a47afcb20e47a577b6813fc636c5e115c424ee7aa21c45
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,60b9c2f9016a42249286c357e8147b1f779a7a4d2a93a023d2989e2b49cd6981
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,703,True,included_extension,3b6af519bf26d68cb66a2af8c264de253b184447d0c3dd2ed7351b6590f07572
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5330b4bec701ba4a68619bb5d02b9f5392213abaaa7d8e3f4819fa04470fdc4f
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,a958a7be5fa66b552be476b04c1f7e8105199c01bc4a6dc9f6b96ef3011543f6
runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/complete.json,5957,True,included_extension,d577a8a73ab70f3cdaa5be39fdf10ad22375ed0100becda5fee424b277d0a154
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint.json,326,True,included_extension,a0ee5a3434870d789b28f30e12ed8e092000d7906a5f548a3be27d4d4874e94d
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,c1415c5e3a0d08318940f7604dbfaaff7dab14e163da1cd2e91eef49367f59f4
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,658df5e7f33a3a6895959a12e9eb733dcf3a02bd5b0b54337f86c990529061eb
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,5c28134f5d13f4db2218a194df3c8adc93038a9fd372373066ea238f0c3c0885
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,6d94df3d4419ef60e6175f4b491e4be2603b9f5bfa665c43739ce0945d13b954
runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/complete.json,4779,True,included_extension,214ecda876b3218eb5671cae4ab6fc4402b05609b6afc824a5eaffc778c348b5
runs_paper_rev11/w1a2_seed03_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/states/endpoint.json,308,True,included_extension,a8349b75f4c7c3953aeb5f2f7dd431f125e18c70d767ee76666e7acba8f109f1
runs_paper_rev11/w1a2_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_late_waypoint.json,837,True,included_extension,2edd834d738283b1f420065565cac5d2def6ec2b62dc022514af5f2ddf5acd48
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_no_waypoint_control.json,701,True,included_extension,22104f687e9e5ec184509e60ed538826c1602cbbe6afdc6e85711b8e2ddfb2f3
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_ordinary_continuation.json,652,True,included_extension,b0979df6a319beba58e4cce4cbb13c821a6456353b167561581b8cf9d7cddf85
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,43dcd0a754a7402ee2715be64593a97f0535e8d40a6f0552d656cccd644c10fe
runs_paper_rev11/w1a2_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/complete.json,43320,True,included_extension,26eebd65f9ae40c1cc0834780b4b679db7f184b74bc94f17847887fc34c33721
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,dddda42d8ebaac0a4abd98e52fd42806ac7a6af75f1ef1e05eefca303e71a119
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,fde51e25c415fe2a04b025d208647638f248af1045e88f4cb513db68a7bed2b3
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,239bd48db5fd8e1fb8e2b710ccbceb152304a9caed0342bffd2836714355cafe
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,028739d1a20951f2ea94c99396ee2871e4fcaae0461795ec7b26b29a69fb9c1b
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,ad0781a14e23c7ded37b0e1fcf713e9a1f76ad173c841e52e0d5045d8d8e23ec
runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/complete.json,43611,True,included_extension,304bdba16f07e62f2b939571097f090afad4519b6aacc5e487ee99c329c5026a
runs_paper_rev11/w1a2_seed04_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint.json,317,True,included_extension,e3997f8d13b12558a95f9e7e939454a517ee741b9ed351255ce3d827348a33dd
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,054375b1a4135bf7101bec9ebefc2b083ab2ac2c1db1743e4245a16cfbc49d03
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,7cb00e64c3f0bfdd4b7ba90b86e207de29b946ac3b4c84993f58a1e04dcee2eb
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,6845302362dacfb164648e0f565df73f2891b49234926f1daad9bc5e2eff1275
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,72063943a476c2f9393710c2a0da3fa4bd06a98b4e7dbc5b5f5709960971d1ba
runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/complete.json,12611,True,included_extension,94dce5fc2f2a70eb7173374aca3660c155a7c1f076dd0193846ca5bd97e839cd
runs_paper_rev11/w1a2_seed04_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint.json,319,True,included_extension,e42dfd6b303adffebe4d4db58805874c944ee739e955bd3cc8dfd48c7329b55d
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,a3d4fc8c304dca116d762741edc8ade9edbb7bd494b23ac30299f9a7bbc36ebf
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,702,True,included_extension,5291ae5f5caa8423d626c5268ea612b0014ad217f3fe56e4a3ddb47ed72a240c
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,651,True,included_extension,4beea83ed4535ecf0a83c6d7d61f9b7dd6d83a32f376e8b0614295cc2aabfe0c
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,11aaee27991267777918a754dfecbe653066220598f319631f308de2c383dc27
runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/complete.json,5947,True,included_extension,e90328cf5c5e9638f21393fb641f2ef8da59d2be71f6c150b422b4229f43f212
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint.json,327,True,included_extension,8796e8523a439fa539ec082f5cdd83817e29b22f3399eae217336ce59ffe0a32
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,54e84c3c4244087cd268c68964ea7d73092e5c98d1b6d283aa9ebafe343bc4e4
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,c576465d2b98d63f8017ff48b358ef96866051ba4a7e86628087eb0d66514371
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,654,True,included_extension,c9d04c5c58bfcffe4d6bf1e9c8b1c849ff87b292639669c60ec818cc2805bee8
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ff80108f15a042ad805a12a3e29a1dd0511a7d33225d50e83b97a3fcb90054c1
runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/complete.json,4782,True,included_extension,c676b569d4318cf96f14e8e86ded66e7df8e6babbb03d9798f63d99b501e117a
runs_paper_rev11/w1a2_seed04_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/states/endpoint.json,309,True,included_extension,a909584797162d86ed5100e687dec714b3207e12a5ce94fde0419980e96faac3
runs_paper_rev11/w1a2_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_late_waypoint.json,838,True,included_extension,aecd833971da4bdec29991ef9b4f658fad63fc9d919cec3cc9249286266cee2f
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_no_waypoint_control.json,703,True,included_extension,e8d2e410b6ffba4799236720ee740e14a8b88d488d0fa45ceae013f326b1a0bb
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_ordinary_continuation.json,649,True,included_extension,9e8bcd00f428fe3c8d67890317145c2b7d7b2470770399ac89e660c128d220e9
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,1c7b829c98884bb081bb6edf5bad17a746accd6cbc4bf0685db9094020982536
runs_paper_rev11/w1a2_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/complete.json,43409,True,included_extension,8dbc31f9f2f02eef0f652a7b3b2e8e5fc56c50de1d29433b3205af20f6c62afe
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,0faca8ef1a71056bf45d34cd91f4b7bae2e6d01f544cfa7b3b52f23701af30c7
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,0ec97067305b203c6ae615c69b986f2607d325a0f38f4b6dce8afc7d1591a72f
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,6e8e1d7d09e1a09a96c8ddc8cf967ce0a349c06140e064dd1ff5b1fa457cfeb7
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,d688eda28eeb147a11e4a2d628f105bbc40e8f9fd2843381039abf4636dae220
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json,707,True,included_extension,8ecf66f32d24b5eee6d2c49fa79589d482c61d5a9e68ef49e5a4df148487d84a
runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/complete.json,43346,True,included_extension,bac8b3adbda3cc01cc5f042d1e18f4e0117308eef4ca287e46f45bbf4a458806
runs_paper_rev11/w2a4_seed00_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint.json,320,True,included_extension,1f4ed5bfab9a79ab0e57215f715546e1337193dae7351b6ec05a18a0f9b2c45c
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2082c74dd33a513cffe4444a70bc042cd9c26c63d16136b9250b7c876683a5ac
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,f5139f8b6ae6ca9b4d75245d8a31ced4d55a0cfc110cc06dc2e82bf3407d3c2e
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,ad21075a87688dea420a0be51b09bc43da8aa75b05ee3f7715c7bd0509a92bb8
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,c87c5537505ffac9cca84fb23b46d655fc596ac7847302df5451228554888b5b
runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/complete.json,12621,True,included_extension,b2ea446125b6dd5ba112d5d03e36563c188447d68c55deab476ff144d528470e
runs_paper_rev11/w2a4_seed00_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint.json,319,True,included_extension,c191903e8ccc9684cb215e78f652c16509e29fa6394c5124b3b4fd5103e3c6e4
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,93349ef9868921bca76e2ad11c0057fa38d9fa8346b693e327355fc79cceff45
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,702,True,included_extension,e7694578fe6928f18e9a513216d8aa74341295c33e9ff09ea8400f993f0f1740
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,8160c3c2c2e1796566797a5f0a6e2b9688e70869e530705215dfc5047aea7d79
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.json,710,True,included_extension,b32a2b8d5cdcd84ff912bbfa15c3dd243dfb55912e75c74ec5c259deb51733ba
runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/complete.json,5993,True,included_extension,c1c77ce560cb6e815fd8a1339925c9c91c44c6aeef49a37741f9330145eef7a3
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint.json,330,True,included_extension,132f54ec7c2bd5d5408a2ca901a5e9f55539a9e94df0a949414105b453195b28
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,d1558b7e0a014fffca90b431f51381a906686e3185f4cb166c26ea01f6d8693c
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,388e7a9946263db7ba04ea910f80f69f7888c85090b24497e684fdf6a1621733
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,8bb8643d4d168fc8bccd0697ed23a59d2829d7dcdb67643489e4637e2c920c4d
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,68187d38256010b07b338ef9337f7d5123bb0c606dc9c9965b8ae34dd7548ccf
runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/complete.json,4787,True,included_extension,89730eae82b20a2d879fa09852f9e4ad0c26ab1980103a1c131585c48f8ec4e6
runs_paper_rev11/w2a4_seed00_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/states/endpoint.json,310,True,included_extension,ef9f9d9a1b48d01a822f6fdeffaff920ffb5337461c8e57fdcbdf241f032d195
runs_paper_rev11/w2a4_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_late_waypoint.json,836,True,included_extension,011bbe30ea957b194d36e54a6907dd83a1efa6275445fe9e0b55de181bf292b2
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,ae2a5850ef5ad753420abf03398a663c663aa69b05b1884c2b830dc881458830
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,d4ad79ef63694985f99ab44728f7e1554e1e1397daac9db43e0f65aff9d806f1
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_output_projection.json,706,True,included_extension,e21a9f2beaa224b7cd364fe49cc9bd732c1dc7349723eebe9ea7401363765029
runs_paper_rev11/w2a4_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/complete.json,43381,True,included_extension,a0799c13df3e8fe0a83ec29c0b636aee1247943f1f8f58816a4cf7c8603dc46e
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint.json,325,True,included_extension,30779a3a3c07a1d3a0fabaeb694ce06249cccf1117866bb4bca8ad15f1464fa5
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,d6d5a8d7479cc3d15b3e6627d1421ee7cd48538f8de088818d6bd5b37315bf36
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,9a1fdf2b2036411d7647df04acf2e0abd98b4fc9f9a3dc3eb8152f66da5ff95f
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,44bd95f1d48d72240806e4f18a3f9da04b1e4f3d220a21886c2a1a1451ce7f75
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,e05dbc00a21bc32323308143e766958d4a672ee7bba6e3934df0f96722613f12
runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/complete.json,43359,True,included_extension,af697263f982008c1c73cf9e9f061fecb15950e80479f168605056c8e9f755d4
runs_paper_rev11/w2a4_seed01_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint.json,319,True,included_extension,8c88683e58eaa387d1a53a934d7656bc440718fa13649c6899dcbd9e79c22020
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,96841dac1d0815be82ca1442fc9729ac3e4957988af41083df8220d342834f55
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,e5b93d223b8d7083a82f642e655b77390608ccb19d96df3ccd182559ffd8e57d
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,dfb35443f6e071810afd13d948eb27c527c20c9ce9dcf7cb3ac34ed8883da890
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,562f1c94a08429584b6bc62d7f4665ca437232524556bb1fa792c46448693e39
runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/complete.json,12619,True,included_extension,96a1ff0fb499741515e36c9f957e84fb2f7fa950da2399a0aa36b25a975f9c2d
runs_paper_rev11/w2a4_seed01_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint.json,314,True,included_extension,02c4bbfa0e039c1390e3726d94b42a51d005b8ccf1c9597563ae300972ddf97f
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,e34a9337b443eaae55e6d66955efda58063dbdb0576dfc6c68e101842da56a85
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,deb8c0214ef2f64ecf25d19a402227ee61b2fdc186878121ff8e9e1bf9c560c3
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,7b03ee8fadfcfc90efef1678bd6d34d8deed4c1dbcfa684e0162eee535d48c62
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,9464bdb140faf8850c8400b0462e204a5d83567d6d3ee7cbdb2ed698625282f4
runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/complete.json,5979,True,included_extension,0d511e709b29226333bdc6a244513c1e9f075a2d9edfc3a047f5a50a51a43ac7
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint.json,328,True,included_extension,870c5085f73f967816f7c006689f840a2b0be5a9d3ca2c905c769ca8b55b21c9
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,cfb27925aa60f41e79cfa6b6472fd48978fa3a70a738b445dd2496b31fdc1c9b
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,5085b14e5355b1eb9aa0ea0ea47e8c558f2461115b085b57a01796ed00255063
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,0bd5be803fd4fbded3329ce42b985542c3bdcc43e63afff45212b283d6087e94
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,d15bfcffd3cdba9f97581b192796fdb5241139e02404cf82290a6edfc7034371
runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/complete.json,4805,True,included_extension,a2d916d2c0ff591f2c7cbf741caa571ebd4eba1b3bfb2e851a7327868670fc77
runs_paper_rev11/w2a4_seed01_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/states/endpoint.json,309,True,included_extension,d3e35b7cf46ff5b81d573f1ddbe8819f08363b60fa44cd22929645440f5b2a06
runs_paper_rev11/w2a4_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_late_waypoint.json,838,True,included_extension,4500a7a46c62658c277033b6ce1fb500ffebc9c4aa90ce38c37439b4145eaf41
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,93dcafcd2b706e284ac98ac56a104d225421d782c925b9e61a66f8f28786fe50
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,b2440018161ab37fde8b423622104e529fbe5b51298da140d212c6714e371f0a
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_output_projection.json,707,True,included_extension,f8cfb03833cb83b686c6dcd90472efb25230ea60eca6578a6f51a97b6dc5c9e4
runs_paper_rev11/w2a4_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/complete.json,43384,True,included_extension,23d8685791d48d8876e707171699536d0318e315feff2b6bb6b861f3b188a280
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint.json,327,True,included_extension,fbc7aa15813edbbb8e1288bf38478b02ecd31eb0831bc4496be0a0cad1728c6d
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,fe0284915269b53fd14c89dd389e31eec339af4a3e76e9d7c243427559a79e05
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,f9931581debd4c9f23a3bba0bc38d2a0cd6490ade6df184deb7dafd3d95714b4
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,304e128c479d0e0f41fe90300b9abc84defdf1a7147f1dff4c334677ccbaffec
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,b2ff045b50d30070b5e37aa14b4aebd7dc77202a9f5b68692de64387e6bc034c
runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/complete.json,43349,True,included_extension,af7b895cf9b015596df58be1124c7a89459606230f69c9b8ad96c8ecbf6717d4
runs_paper_rev11/w2a4_seed02_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint.json,320,True,included_extension,f4f0f90bdd2b98909c6ae79863b5881c9ff4287aa6a59ecc2acbae44e8285024
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,80a5ede05d0bece840f061e7d746a5d08a8f0d64ec637192df0016121c19730c
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,abbf89766cc40a1125ebc506f31a85dfd4ec7cab3da27dbaa54ef4c7e9b38a64
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,e8706f16a5edd2d31d3f1819731d4af4d2afbdfee9d13d30a5a98aa099e73cfc
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,2939df87c7732782cac0c5bb0c8a57efdf035611b20bd0d2498e68e2a29862c7
runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/complete.json,12603,True,included_extension,6588e20472cb2be0322509b84196e4df10aa5ef80110e25351f5baa7407784a9
runs_paper_rev11/w2a4_seed02_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint.json,319,True,included_extension,2facf6889881c6ee52e85ae11d029c02f3d430b55cba1ff5a41115f6c4fe9fbb
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,b2cf8061c3d525a6053c5a0d760af270af8c49dfdc4e75b9aa7e7d5e07469c17
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,20ee120ad40b0ecf8023469fa2027c7a6d2002ee7ed43383fa108ba560c67515
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,b823e118556db98a67d929b4648dd771af9c249082d803088bfef3adbb6b5f97
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,4af912df62df4e647587356dd9c4d74fd1cc7844530f037e7b3d55043a27b586
runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/complete.json,5990,True,included_extension,ab5b9c96cedd2ab7be4c524e86571200177ee2cd94a181aea024861c48381e8c
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint.json,329,True,included_extension,53e74f1ff3b7c1a70a34d055386b360e8be539e216061418e60c68a0d3489fcc
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,7ceda3e359a9cf14aacf4bbf3a8f6ac972c99aee621ef8637c43cd753e0c9cae
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,e9bb3e53ab4c37adf1f6e4a67887606b0b7467d366527b000f547ef1e5795f35
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,652,True,included_extension,e60e1a33bc792a99104d20074590469ab333460cfc7bbbae55854eb6fbb37abd
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,b88bca30e6bdeb5810ab1e69636e0baa47d7232ea37bea913c223b9f3686678b
runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/complete.json,4791,True,included_extension,adbdfe6999297d7751f3555e7e3d69c3d5c72e6ba7f1a0f1d79fef61d3f66152
runs_paper_rev11/w2a4_seed02_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/states/endpoint.json,310,True,included_extension,3fd124d6249a46c5696e42a414dfa414014b8abe4b53f87eaf1c8a241febf4dc
runs_paper_rev11/w2a4_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_late_waypoint.json,840,True,included_extension,d155b387b756eb6bff12380d5913d2708adb474dc762d502df90ee95e45b7f29
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,2d74134a769a14537692d0ec7609caf29ae700a0293128f05d52fe74a8c3c73b
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,b511022310d46efc875a6c29d56b6d72a750051e1d44b301b98793b1bedec35a
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_output_projection.json,707,True,included_extension,1cefaeef6046b64d04989429ca89ca5db3c238c8486570fda7c983dd82f1bb9c
runs_paper_rev11/w2a4_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/complete.json,43408,True,included_extension,cb15317f96d9577a5d060e39ea5fd6a4abffdb2ce4efa2e23909a458bab5a14e
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint.json,328,True,included_extension,28c7fa0253d671289863ccba77098d3cf993bd73ae8a42741489931292d21dc5
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,0bc891672f5bb8d6ce64f80644627c99fc2e861a5d007e605c6ca248b355db73
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,69acabf1f6aaa59536ce220ac524f261645e9f584c5ec191993eb8bf44e8fbdc
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,73d34166883f31e3631bfda7a6473b5358af11888349edb7a07f078583e22b5d
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json,704,True,included_extension,068d86f5da0c28e3fdd630b75645ee43bb9375f828c0acb087140bf6941955c3
runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/complete.json,43348,True,included_extension,809802e6f9fcc1af807c157b37f9ae72b8704a9a2c1b932175e7d532dd062566
runs_paper_rev11/w2a4_seed03_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint.json,320,True,included_extension,5f28afa597d6a8da9a698b1cdf09e2db12e19f593b2613a12dc2a0fc01d4f101
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,3fa3c7b9e83c1dca1b02a9f3627be4cf30805e0538cf51d7048ea80593ea036b
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,8ffdcfe8e8b5b8b9ae0563f33d3ef6bd6f775bde362c1da96d44b67fe7e31eac
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,d167324febe3d5f286b6099822cf26ff78ebcfa244db8dd2a26a560eef6c66d3
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,9351275492ca60d88b5c685006ae58feb115c152be649e447e0383440cda53ba
runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/complete.json,12587,True,included_extension,5b217fb6c5f496a3f71a4ad23a68da233af7ab4777fea6142f4261d4b031e226
runs_paper_rev11/w2a4_seed03_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,ae3e9af12b4b287b07a391c345f3b5af3d257a00a4b3cebfbd73e5aa975d4daf
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,0890a5c14254a2130d4c4122e656d03890014fa0722194a89769cb723f5b56c1
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,2e2d81389d26744c868affb875df3ff12d6e196a9cc94765f6b98c3084960e64
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,fcc61527e7bb0920875b9b9dc7f569f02b09bcb8e1d341c23fcd9e1f934ba3ba
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.json,705,True,included_extension,88b49df6bdba5a51a1efb23b0a6f926daa6613315569f621e4af814228e977ef
runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/complete.json,5982,True,included_extension,56c29ccfd72bc5127744a91c7b37a11eb2f7f56c21044762c9370e2f4dfd4af1
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint.json,329,True,included_extension,4bd93851faa5452e6b9267e4aa6bf3246acdaaeaba3a6ef90a101f05434cc508
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,839,True,included_extension,8c6bf6e959e78c4424e1d653bbd4fd24f4cc84e3fc5d38063dfbf4a1b709fd25
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,8353e5f937b96876a7996e6eed7a4af8459f8736db178068952392e1cf43ab42
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,9c89d95877e10e385f28450a966ee0b626b720907b5d491f702100d3c1d1a170
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,1e37001e8157bb5826d6520336fa535128f71410e57eee0542eb3a144b706f49
runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/complete.json,4815,True,included_extension,badfef7075651c764790903a0673fc3efaacb538c41a963690fc1727a2b8b59a
runs_paper_rev11/w2a4_seed03_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/states/endpoint.json,311,True,included_extension,45e400b71543628d80a8d32777d495c756ed3f5788a253b1a72fdf99b7bd2d8b
runs_paper_rev11/w2a4_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_late_waypoint.json,840,True,included_extension,96b46276b52c20e40d257f61ba3d79cd0081e253f9d1612902d9006a9b9bc445
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,ef0d763d890ff2d6b95e19a804d050451c56359cae427f960c319ec371e59de9
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,bdf5bcb10558eba5e5bce6005ab87f01ebae84d05fbc1c8bcb655f500af02dc6
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_output_projection.json,704,True,included_extension,f6ec468dfa8f48090556df7a34290893b91046b97258583625b8a8326cee8120
runs_paper_rev11/w2a4_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/complete.json,43360,True,included_extension,ce3fc3cd6ea53de4be096772137f507b7b20b76b401b35ef7db955bd7e89fdbb
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,c7860c864f88e3b4ef4b77a4841bbcb315ad3db3fc6f8441945debe3f0be1c32
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,8eb34af71bfb8d2b8557c0fed7d1c1edf0e4e6ddfdc116783785a25501e85688
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,20462d7c3eedd7e7d12980155edf9132417ff3c3c83f06fb745a33a195bcbb1b
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,41ef322debf55a005f787cc0a99ee0e642cd5a17e10387a9b3d50abf8c1a8911
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,c51b0b2b133e7276f01a4994409ce489a398c61d98159fddc61a51ce3ced6307
runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/complete.json,43341,True,included_extension,a0ec131f2b3d2a1d8b8b58333588db6e222b7379c7d8b009d67c8a797bd78085
runs_paper_rev11/w2a4_seed04_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint.json,319,True,included_extension,b4791ca1bbf0982aed4880067a6ccde30133da7e71af34c42b0c9058f764fe3d
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,7dc5af522717ce2379ae55e6cec728384b0f368b0cdb638502a53ead6e30bf0d
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,d1eede26626ade3b7d20fa85e3c88832fe0dc0e08af968c9dd7cfc2d5a5f6044
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,a835231c9fd65406111edcb7a90330ccaa477563fea091fef4850c503a25698a
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,04c8b7d39900e89ea9248a797c83919580435ba1141ed8e6cbf880b50d7639b0
runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/complete.json,12630,True,included_extension,24beaf653705aa91a00b82d2a1ceccbe74d195f0dd98aae231b4740062f2b9bd
runs_paper_rev11/w2a4_seed04_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint.json,318,True,included_extension,ca59cf5075b46ec150f30ff9047cffc3110cfef6dafdadaee6e116aa0a224248
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json,838,True,included_extension,fa6921a117646c0f2fc66a34ea2311e182d998f34736438ba7aae7bd04f47fdd
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,d957303da605ea4e9ea18ba235d4501ee5ba28096bb33005c6797f82e4c60cf3
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5cc763fa316486f51bb6fb3b331fbdb3b3162f6741221b31a3f7fe84d5972109
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,95b04099f2e7ed10b0f8315ca82a33ffb035f4bb97b50448744b1b798d412f00
runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/complete.json,5992,True,included_extension,3794aa7a2e64bdc4ada602b55bbdfbccbbb3586e95e792d5d02f477827dd73bd
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint.json,328,True,included_extension,d5b0e9b58377323e07c8e7fc4cdc08259119e40c321bd3cde576e77dcfbe92e5
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,261f5e2cc6351cb0c52ff17ff023838007c284cea5dc7c34fa432a3a7576f0f2
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,e498d16c6f8bbfb40d5dbcfa6721a07d6b96409d8ad510ca967d2600a009f578
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,54cc2b3cd0ba867aa70362e44a93303555fe2ef87e7c4a21b437b1b27502ac8c
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,2704edc51098cffd3344b982c8c3a2629cf0891ccb77c785ad2978b0e6ffc38c
runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/complete.json,4781,True,included_extension,8cdeb8fea927e96b37edc4a804592956c5a7a5485cb2d3dd98f5d8cfdcce9566
runs_paper_rev11/w2a4_seed04_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/states/endpoint.json,309,True,included_extension,29652ec4dfcf4a7206106eb987049ec1f49de08be8a1a1e1a35bd4bad0cd67bb
runs_paper_rev11/w2a4_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_late_waypoint.json,837,True,included_extension,839a3dba3dc839c3577d51afacdb75fa403da19cb0f19a05898396c073ca419a
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_no_waypoint_control.json,702,True,included_extension,fe53abf6c2ec358a3ee2e2aeb3be1ecc9953c05da2d2eccad88037876dc4cc97
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,3c57de366287efd5b067d7051d62e3aeff302c296cc870667e6a63580b0417f6
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_output_projection.json,704,True,included_extension,1eebbb6daab18e1b9df6c2b626bcd132bc92241bf5551df7e2f96254719ea467
runs_paper_rev11/w2a4_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/complete.json,43274,True,included_extension,9fdec6b701e944adb0c478931e0435ff4b4198b9a4050f247441b1e22d22529f
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint.json,328,True,included_extension,79582bfdc398893e714bc72b2c454bc140d854b1ece53d7a0ca6f5f72141eb99
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,837,True,included_extension,d1753968faa19885fe87aca9b991eddee107b6ba1138ace630564f568af1bdf2
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,04e9ea9eaa259c3d1872f820f682a21b2774372ca699a8af42f6fb7c91622955
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,650,True,included_extension,465b1916087c447163a2dc30b207ea45bc712c0c1273462a5f7c110e0dcc6b40
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json,700,True,included_extension,2d162a080e7e58596e4e3e891d6348723b187c86d978bbe9cc787606e20bd866
runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/complete.json,43478,True,included_extension,4a13ecceff8bcf6d30ee140e5bfed99cbc1be6366cbab47bfddd101495e6fdde
runs_paper_rev11/w4a4_seed00_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint.json,317,True,included_extension,6b4c4b3faf3159cddb2fd812537559e188f25c49a788adc0a187fe3fdb43e7a0
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json,838,True,included_extension,2db08bb63ad1f69435f41a3ded6d1386086fced98ec478ec0fb27911364594b7
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,701,True,included_extension,0da3bd1fc8abeb15f15f23247943e2119201882194e01f26e5a414b524f11789
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,f798b86d5332505ad42b0ad9a6c8c434de195366e9e9cfc5410f2ebc93646440
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,4888c3cacf126d3a46db42ae67d48fd526bb2c5c0432a2ae9735b98d7a49d090
runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/complete.json,12626,True,included_extension,ac9ff02f181c7afac6422f4c85fcceb83733e5cdc2dd8596b13797d1cffcc1cf
runs_paper_rev11/w4a4_seed00_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint.json,321,True,included_extension,92bcc8c4f3fffa46e1797068e9a2ab9593436a5c7a5e0b219d61b222aee741f1
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,12dc2fe713f7705af951a8fe09ea6761e5385f1675f983d207d93a12c484b3f8
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,cca168cab8323ecadeada3853ab9260f2ba063870a26c7ce83e7137a5eb76cd6
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,cd1360ca16256b12bc8d4edbde1c50c3a01ba2975b8a239f9c5c59aa0c27bcf9
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,8b2c34c990a86db277944e011344d8124bf387ae15c17e130b76fd9e5fcd9b2e
runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/complete.json,5977,True,included_extension,b70ca14375d46fda42ce93487611f97e975027ae57f1fd2affb2b39e072ff5cf
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint.json,328,True,included_extension,f772f96efcae46a889313cce8cb36b2de010ce68ed93ca723b321ce39742d400
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,96702c90b98074d941a43b9881505a41aeca6a31c05031fcee296652f1483062
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,aff9ffec7158a5aaa5c159fb6c04b8a41d14ca23e805659bb88f0a8797dbe39a
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,57cd5b47e66e90f53feafbae194b92c70edc80be117f813b57eaa314c09bc25c
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ddd4de8cdcea202cc3546324e054689a1775d6807f86bfb134012d3b41bd9302
runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/complete.json,4787,True,included_extension,390c0d4a1e743477fafaf91b3fec150230742520cc719e14cb60aa732ef18095
runs_paper_rev11/w4a4_seed00_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/states/endpoint.json,311,True,included_extension,cd828922af76ef79b5ea36bdaf0f7931675152f16365975850d887ede2e2f254
runs_paper_rev11/w4a4_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_late_waypoint.json,840,True,included_extension,1f9486231afdff8f03282c7af7a590a99fb5830780b045747019223b07c4cb1d
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,8ac652495a0e72cf071bc95e828027c77b5ffc9fdf9e0dfa67a11c7bcacd7b64
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_ordinary_continuation.json,654,True,included_extension,83a37a803f0ff09cd18b91e4042ff490a3fe7208f8ad130513f6d11dae62f73b
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_output_projection.json,705,True,included_extension,fec936d169aa08b48e3efdb7a877052cf10b754bffb8f5f6652195b77cb0b4ac
runs_paper_rev11/w4a4_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/complete.json,43172,True,included_extension,8361a86f0b5cf5b153e477c19a5c8e7b4f231c428abbae293cdf2e7fe6ddbfc7
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint.json,326,True,included_extension,2ffb3ea897304e27860804943e5b9fd5906548257b2383b72f273c6d1cd3ebf5
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,eefae8a5a45b50fd92ee53904bfe0c39105a0579184e6042d527eb18b1eef771
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,40d9d2736ac4bfe081a091b3e4dc6b90801b7a2bfd12349ca67a4a57b907faa8
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,648,True,included_extension,51ccddd4a0e8dcdc065ca807c4e7cb90ede4a2671dd54253b76d10b9229c95c3
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json,701,True,included_extension,af7ecda381b5a5d41c7f4305ea98317a6aaf7d4701c858718352abf135fbcbc5
runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/complete.json,43364,True,included_extension,45f6837c1abc3d0f23b484241ac1f5003be94253b1d65c29618f8e5a83c05a1b
runs_paper_rev11/w4a4_seed01_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint.json,320,True,included_extension,fe0168c056d8fc5e01e6e99005ec974f60bdfbbb663ff29decad423cd55b6893
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2386e688ea59712d78d1d85c4acfe82a677386263ddae50349977381f8fa2462
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,77ad26b76fb50cabc910f0bba7162069e859449b4dc59fb7e1407753001c2863
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,649,True,included_extension,67cef671dd20dc8d1a23d6a036f21b0aa9eb009fade2460c34ba216ee6578a49
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.json,709,True,included_extension,4f11e0cd7fd86d41bc6f915fee22886ccfc7bae3dd8afc103f20e6739129035d
runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/complete.json,12616,True,included_extension,a371a497e2a307c75a70113e6adf37aeb7661e3ea3d6e9601f91f80fb0ba1fd1
runs_paper_rev11/w4a4_seed01_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint.json,319,True,included_extension,8f047a54373136bea7af7f4fe0b8ac31aab0c9acb1b110c2c1b8eba9c2b80b52
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,2712052f776ad6148ca7ae61043d80bb18ab955a14ece3377f4d0af1a8b5f472
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,14549219ca438d2a074301269f268cace75648e25762c2964f798e23b0bbfd30
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,f5c3eee4ea4332a8892b3ff8eb7a216e8ede334d57742aa212dee1f11984d0ff
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,16131c44972207bdaebfa1007c57d021296deeb334ee8f50f0fa7e1374773f31
runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/complete.json,5979,True,included_extension,24939799ed1b188517570bf3fa4abf1a79953337dd406cd899351b5a3d3fa159
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint.json,329,True,included_extension,ef5ba5fcb35983672fd84ba48e1311e41f74a6cff49a6795c3079e3c2db288c7
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,db8f304efb78a4ee67df817bb96281b57f8fc3facb54825b39b87cb92155f6b7
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,4dd3bc766b869ff3e9c2db8edbac5300bab950eb4a55029f2629775f90174f97
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,b90dd17d245e7557009fa21c4cbd310b25ba85a718fd06f7ed2062603a9891e0
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json,705,True,included_extension,dd75413e76ba95e10a380b8085a4f9d53f859ec3e30415bdd1f8215e94cfc372
runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/complete.json,4783,True,included_extension,ebb992259a0f9776165df381a2f5c2ede4268ee1b2be98662c63f04b67413dd1
runs_paper_rev11/w4a4_seed01_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/states/endpoint.json,309,True,included_extension,2ecf83bd4fcb80a4478976819c77d5701648d6800d74e334ad184412168b0343
runs_paper_rev11/w4a4_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_late_waypoint.json,836,True,included_extension,7575a14971fae91c68401fee6fcf5513501b28e50d1de8a9b7b8a264cc038a03
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,ae687aa0fb5728c015e1c7ec7d21f42d6eb6e3bc094106cf57a7c7ee51902fd0
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_ordinary_continuation.json,650,True,included_extension,c59379a2043e9285a60234f84c2e4eb57e8d5c1da6e853f2b6c4e5dcde4f1fa8
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_output_projection.json,707,True,included_extension,25912420b9432382bd857b89f103f424bd857285761031a47271ad57076b3137
runs_paper_rev11/w4a4_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/complete.json,43276,True,included_extension,bee3455249803aec90c2b4c5854f457c0c1922c0d23a8533dd88620f8f6ce674
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint.json,328,True,included_extension,52f1d77a420b14132caa9e8b5e6dbd29f2ce56ae0defffc8657dd7d416105e42
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,838,True,included_extension,5e01115bda0eec9e482d4926a8c275b4e6dc980f946cdc1971b8d525156b9690
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,2da19187560e51fb2a61458ef0faaac65f85a4779146d345e82b6749f460c04f
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,649,True,included_extension,1bf60fc0453023c95d6ca2bff9c5b202437762c000dd0fde2f5a000fc5d78a25
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json,700,True,included_extension,904ab4e245ea6c4cf05bc9c1f761ec5f929cd541f04b5e8d509de3e04ac95ac2
runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/complete.json,43549,True,included_extension,27613ba60cb3e86a10fffd9cc31d8514eada1e42cd98eeed5973a6094bb12313
runs_paper_rev11/w4a4_seed02_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint.json,319,True,included_extension,e54e77cf22ce7303abbe10c51f075e3fcd3cdf08f934811c0a91f85f1458d460
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,7cde4347517b46afd95a35c8dafd01cc73756ea9c2800d5aacc496cff13da016
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,0715f25ace5bec84acc434d65d8f5b02a17d79ea071ca87b04639aa38b5b120a
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,651,True,included_extension,b994945fde39927e0809c5ed89ae8da1dfb34f8c0dbe56ed8d3e9cda018522e2
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,1eabd07b350c42417580aa9420d7136ffc5f3ad37fc6bc5eca5a645d59deccef
runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/complete.json,12620,True,included_extension,154a52d995e1b2c158992827e5cdff34c86c6beecba1f03e5915a20d93ca0580
runs_paper_rev11/w4a4_seed02_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint.json,319,True,included_extension,59cf8c309c027e22d63e748c6ca5f926fad972c38ea088bdd4db5f080cc3679a
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,f44dbff551f8700b5535f0f0dff5fd6dc00aea5f0ece4b874ed0089bfbde41c5
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,d45354a307069989bc16a0ee1336433aa52f1e81caeb4b84b6af5dc79087e6cd
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,651,True,included_extension,a1118777dfadb5854846ce9f4dbc181dd53da6e38504d7ca7e25d4e7ee4d1e50
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,bfde0003b45ee596610ff4df79250287b063439c9910d91eddbbbde3f050203c
runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/complete.json,5955,True,included_extension,6ad878cc4eddcad383b4ba403970d0ca3dbb6a4a3a850b40fa12fede69122436
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint.json,329,True,included_extension,5df8b5065135915c585dc5158e245550be36fb7312b769ed505eaedb61a06915
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,7a7cce308752bdc056e0fa4f313ce264a2e6c815b384659cbbe314de7f053bbc
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,702,True,included_extension,04415bc94e26d3135026ed60144226a5bd24c6bec2d69ec5db65149935d7ffe7
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,f3b6dd2972137f82e85b028cf24b2619135850949d88faf8187efc7b7107d239
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json,709,True,included_extension,7c558c040817f4cc91c04f581abcae5efe3d6c6c2fcb33a6b8806067eff4fd6f
runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/complete.json,4786,True,included_extension,9da9cd74edd9432d119bb9c0225fefb121479caac18934096847147a8b4f8024
runs_paper_rev11/w4a4_seed02_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/states/endpoint.json,310,True,included_extension,0e27df204b864815f7ccc0616bf643584d76fb70eb00113fe67fe52de0a401e8
runs_paper_rev11/w4a4_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_late_waypoint.json,838,True,included_extension,5d9238fe7a93be238ddabcf1d715573fd92f7e115910c2a6f3d72b384e4ad6fe
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,64d71e1fb65485cf642338af658199df4406851f61a01e91c618e52d07f3155f
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,20e4887c41571bdb86454936e7f6d5cd3be59499568eaa1fe5c56e434e91a906
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_output_projection.json,708,True,included_extension,71260b33338b6d8e4f0a59622cdc47b3bfea6b249b0194f432d816d8ba4e7248
runs_paper_rev11/w4a4_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/complete.json,43419,True,included_extension,6aff48bdd3a8c181c2061db03eb3928ddee438e70a56356b464a1bde360c2659
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,342a259628b40d46ffcafa07b81e8865713fdf6e36146a67bf689fe141c17b3b
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,d3d9f9d82c7ca3c98667fb4d8f17e88d0a8051e2fdf20c8d878ead0ca62c7905
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,703,True,included_extension,49be1431987a357960bd6324523c8bdaeb09e58bc1c4a1c4efb06c673b4db99e
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,643,True,included_extension,5dd8e255a09f6383d4562cb248c3b3c039aa8c7431a502b325e35b0a25486996
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,805bc5bb7d9f57af89806a4182ee710cc95c4eeef5110030e34a41a919785500
runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/complete.json,43569,True,included_extension,3523814e3bde4b63a57b3d7d7924e4443511b4a209c8d4788a4c001cc68ee2c4
runs_paper_rev11/w4a4_seed03_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint.json,318,True,included_extension,3fb554cd55c99a0cc77644c57dae1512a9055cec5a4ab450ad8b5b78d2df126e
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,626e346f0cfb784a7d0ba4db9a685937a7c86c201aabc073c917ce58f4b49e0c
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,702,True,included_extension,0b12250de42657f993a8c2706b23d5657681a517a9b1a802113e94135bd474f3
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,0d57c14390ce0026aec93cfe24eaca68a4a34e2f21a27262264f9ddb912f3dbc
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.json,707,True,included_extension,bb6810ed3eeacab1cf37a204f829f22a1e3cb4193ea3daa37c406aaff3874cf7
runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/complete.json,12623,True,included_extension,a36460d04acdb924a3a912be4e68479bdb3373a78553a5700e36313d929d07df
runs_paper_rev11/w4a4_seed03_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint.json,320,True,included_extension,4305cf84ab310165e043acf099a67fb513e8e927c5d50ee96d96eb5b76f340e1
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,2c43945cfc2314600dacdfa58fd73e9389b4e5545cc3ef2b2ec8de897b8018fc
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,704,True,included_extension,9df0a6f3c5e4821d4e96ab4df3721c34ebcc40cb3ce64796c0e16e3de4dd2ff2
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,b7d343beaf75364602c4c7d83fe145b6c2e774aee65ba575db36ee46c4bf3082
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,e91280ba57a5690873798c681cd98ea9339140f4e95a0a76d686951868bfec82
runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/complete.json,5954,True,included_extension,3a109979b88e5eea284e55b7427d86ed9789b019852f90ea2786d8ed11394a54
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint.json,328,True,included_extension,eedff74656efc0d3b5b3f7e4109610cef1ea280436726bd77ae7193bcb46f312
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,03e2fc6e5a4c9bf89c1503859024fecc83eb18300211d4b5e6e63d4e719434b5
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,0351aa4a1c7fe63760d55d6fafaacd1a71f0a380e9bcc2a8a0c2b95bfae06e4b
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,f368cc0877edb4f6a5beea9e8cee8919058a6115bd672240f441ea2b767ba965
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,78cdb53ef0b4b8d61a58c05bb327d568b2dce386986d41214ac2d25c5fa4b767
runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/complete.json,4793,True,included_extension,1d2060c23448af2b1b0fcb3522c43eb89f0c834314fefdfea88f3a8d7678e291
runs_paper_rev11/w4a4_seed03_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/states/endpoint.json,311,True,included_extension,466582f2110a78cef9fb29d6dab1ded9b6f0ba6ba693c1134130c06bf6a8aa82
runs_paper_rev11/w4a4_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_late_waypoint.json,840,True,included_extension,304f5b8186651d28e4751d263c68eb66074645f7c424ecf1617aef0cbf5c26e7
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_no_waypoint_control.json,700,True,included_extension,3f3dd650d9619d7cc17831b66c0c47850fa70a923f0fa254b4fb28d6694f47ed
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,5aff29d5f0640ff3d9f9584e731b075317a0c92b36d79ac67392bd5be9d3467e
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_output_projection.json,708,True,included_extension,87f91c3d7be3c1e4d1484f5f22336edbef49981d4b5e87d898a518d8cfcf3d88
runs_paper_rev11/w4a4_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/complete.json,43296,True,included_extension,8a1e09c04fdf349647c6edc82395975c81e14dff1aac09c8337942c28fce91cc
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint.json,326,True,included_extension,4414e2a69825bdf1ed521d7bc927c9ea46b66c565036ec4d6f2c6eca0b826249
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,1295447e2856d4b547d8636f2f3e683821fcd28c77e49ae6294275efcc72636c
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,704,True,included_extension,0103770e54018d91e4d8328df4967e480d79f2f93086e38dd01f8ccb881f9dcd
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,647,True,included_extension,34a541b9d2fdd7208a38c59ad37ec4c1a289f46f89c5b98177f5b7bea5a614c3
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,cfb1a02ea1e214856b454ccfc1f364d7c9d553a7e4e1ff33c75facc20e738fbc
runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/complete.json,43587,True,included_extension,89d998513655a435d93bb9636176d52ec3128cd335c335898520872ab8ce7b2e
runs_paper_rev11/w4a4_seed04_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint.json,319,True,included_extension,7210179b969e84650e00d6bef566dc48c9c4e2d545a4bc2bf51f057f7c09249a
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,5a7ee83193a9b2ba5ff05287ff76c023d8e0ff90e1f631906fb08af985d0a487
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,703,True,included_extension,baa536803e009aebdd209f131d23656986f7cf5022b16b75e84c23f5496dae33
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,653,True,included_extension,4d83380b47203cb829c11bd59fbc6ee2ec27087dfb19b1c542963914b6dcc6e4
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.json,708,True,included_extension,ffa7035cdbe2873ed2f9dd3d2b879913ae1e964d9d9214ac2ec6e21c487752cb
runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/complete.json,12612,True,included_extension,9a953eaa69edc1275dd5f90066a78e83939d4be95e599617c8d381bf519f9c0c
runs_paper_rev11/w4a4_seed04_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint.json,318,True,included_extension,8d922935cb16ad9bcb42466176a0f6c2073f5b2f94e55ff7ee9468a8fa67bb37
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json,834,True,included_extension,0486450b686bc4dafbdb45a111121b06f33b259870dcb4274882184101f1f79e
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,700,True,included_extension,64dc39eb973ea696e4b8894ffc2917b502a92292950ac2de8059a9599e04ba6c
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,17fcff6d4d11d414aa4435d38bf2f91930531b0c3b6d4fcc0b387d40e7653731
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.json,708,True,included_extension,10b8d1cb706b724d67fe42bd160121e0e9717c5b59596a09dfcbfde0be01899c
runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/complete.json,5956,True,included_extension,56e56bbf472e0519aa39de98ffec404116cfc550d2b9622ca82b173d0484a58b
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint.json,329,True,included_extension,6a4bc69035cef38786d2208686705571957e1c6a13a895180f26d1e9a897a831
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,837,True,included_extension,a44296d0dfb0dedee2534e5bf1a5c4d49c3951e1e821f43a22a9d0ee90c0cd36
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,c3a4e2144b1ddd21c5b38f29b79307b53ee78c43c8e5f8eea3fc23b773860f1b
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,651,True,included_extension,5508c0dd6774021dfe6eecf014954aa32a728ecb44adf8bb6b593509a9d8ef8c
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json,708,True,included_extension,ae8a5942387bd76f21a4a39c28d1b161040ad7c44940fe72acf5b7cc4ae30612
runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/complete.json,4786,True,included_extension,f9e8073b9d9e1c7fe4bc3a2e3393ac7d7ff14a8e7a4bb4abc9315d3880d63cea
runs_paper_rev11/w4a4_seed04_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/states/endpoint.json,310,True,included_extension,2824bdb7e96f384ca1cf86813bcde23c9776ec29bc6be0a8602e790c38df1235
runs_paper_rev11/w4a4_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_late_waypoint.json,840,True,included_extension,418b66e592ef083aa43b4e3465eb9286062ffe1fd8eeabefd63954957ca68f85
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,5eae10965541035f10804f2bfeed80656be37ec395b5f3b3f1f914f293d6d286
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_ordinary_continuation.json,651,True,included_extension,476fc8af71d48e5f77787c5d6d548d39a90d123be63b1a5d3d426aff9b52f4d1
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,9e568b62700bc1ebe2ca70f68da78b442945e83c04026ed653e8829959a8cb48
runs_paper_rev11/w4a4_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/complete.json,43382,True,included_extension,4bb7457a77cc6c96668082db3769652a862992899289804287dc79f97259194d
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint.json,327,True,included_extension,5438230737e17be60b33f8b6aacdb02bd88e82efa8521aa73f696ff8444575a1
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,0485625a471f24b97d743e31125a29b3043403125eb20fdbbd65fc7175410111
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json,702,True,included_extension,b886bbc5d3f2722c250256436a7ca7ed00070d216fc517e5ad9e4ce63b225606
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,65929dbff89b053788eeb0e27d25cb7adc20182eb82f84a3e3a5375c6d44e86f
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,40d2b7a4999e8538e81d8b3719567efa82f3bff133c3914f119802d59196d2a3
runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/complete.json,43381,True,included_extension,794913203c137908aa1e104c397ad0e1d9555187623e79c320f52a2d51d753e9
runs_paper_rev11/w8a8_seed00_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint.json,319,True,included_extension,5fa86bd80378fb5e45ed63016542da00aed38bec52f9d388dccedbb2953439b6
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,ca99f0ec8efdc6fe4e466fcf40f127628e33487d73126dab1ed27f594eba3b6e
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,f6cd2ee6d9a1e2df2e412faa5d8ddca5a14158eba39bbadc37e71feda5e52eac
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json,651,True,included_extension,5922f7e265a0da6f283c91562afa70389a16a09b320d95ffec50e12183f7018f
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,4c7a140b01da0fc187b9a31ae3a6c6ac0bb0bb4fb8711398fea6207a9bbebaad
runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/complete.json,12566,True,included_extension,a24c39d201a7cb1da111b9cf6387fc847b7d58758d02df330cbaef12a5f6a066
runs_paper_rev11/w8a8_seed00_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint.json,316,True,included_extension,2bda526dd2752fed26d3b39290a8c62433988dbcf855b2d109e5b96d5f33419c
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,77cef88bd715e876bff9145e18f697ade13e870d22e00a4e97b2748749f6b1df
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,b3296467c1c4e18274efb827ed259f047108049844776d8be79f05d2bae8b58f
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json,653,True,included_extension,fed696dc5721981d75f0ca17800c11fb66ea82085a6eb78667a84783f2cdd545
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.json,705,True,included_extension,3f0886e597bebd9a9c293b5099b360b5e4d9c04c06175812e356ac66ed34663d
runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/complete.json,5965,True,included_extension,7c621c77f6715f3d5e0090dec1e4a8aa4478f6f7f4262004e2e83beab2052220
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint.json,330,True,included_extension,aecc2e2d6c1112215fc262de5bb2c3abb5670ddff02bd54d95c4e31fb9b34906
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json,839,True,included_extension,04c3bfa11124f89c99a1b11232c679f2e8ce6977f4523dea3d24fabeb02655f7
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,f9f02d41d229bf3fbb448c975976a755537615f880812176b370cd50fe606440
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json,652,True,included_extension,e6698cf3c48966519e0bdcae9d8a7dddf43447343aca8bcd74244ffab32ad1cd
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,0b54d3a63c59e76a87090e0a134bcff76167589e355b726ad2c0969b5cdef4aa
runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/complete.json,4793,True,included_extension,649a294663b08302c2db25b688e3141ef76b13fcd9b3fa4d0b341bc6e017b8ab
runs_paper_rev11/w8a8_seed00_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/states/endpoint.json,310,True,included_extension,d96969b9b05ee46bca7942c1940f57930e238611488fd88219fe245171614479
runs_paper_rev11/w8a8_seed00_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_late_waypoint.json,837,True,included_extension,7f89c4b8d0f6ad579db35da0e9c6b7166cf8ad140accc6653b467db83aebe662
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,c605438797f5af61398405920e2154156448ba24396d80020a2b66539f6c2675
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,5c86e37435106212bfc93407f69bc797b8a106d9ac6f250a02600580b025a268
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_output_projection.json,707,True,included_extension,5d820b659c9507df2db4bd752bbb8834412ef4a78da4f532a670c6b0866e7979
runs_paper_rev11/w8a8_seed00_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/complete.json,43399,True,included_extension,bffc01a61edf2bd4ead4c75f9ebfd06797c23066d1304e3c4f0f3403e9b0c8a1
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint.json,328,True,included_extension,e1256e653dd2e6cb04917225aa85feaa743ac4c5cc7ac06f8f554ee7e283510e
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json,836,True,included_extension,e08b0f734fc979bfa21b9777b1f7d2bf5906b41d72419fb0af3ef77a40a69099
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json,702,True,included_extension,1eaf887f0603f9b77bf30f0024c0ca7e6186a7b9d7ba9a8a9ec56cb8a97414c5
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,a1736a8b0f766d701477c11a73efff91f9a7b6364baf24a37c53fc64fc0521f8
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,b9f631ab1d11e06ffd769c28532b08034bf4992e9fa3f63b8614bc54bc1c64f4
runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/complete.json,43352,True,included_extension,7c8e40f0607834bb9b2b8957431a8cbb3da99f3bd2c4f21255687f51f2ce94c0
runs_paper_rev11/w8a8_seed01_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint.json,319,True,included_extension,74275066f1c76fba9e1d0a6af4d69ff35660f4822902a9089dce4709fa465e63
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2dda069b4d5842b46f2b074ccfadcf54cac87dc52a06f50a713095c118b8e1a5
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,37bda3e560c366273bdbc30c0a7d44aed7391f5444f832352f99e27e679e1876
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json,652,True,included_extension,a97c8d6d34505dbbca5ef42557cddc34e0584b0586aa1fe7f2fcf12f235e1695
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.json,704,True,included_extension,d80f602c7ed2eb0e21bff2055da2ba9ae8dd709b5917561c7b243fd522f0b074
runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/complete.json,12577,True,included_extension,f873f884d0f94b7d444e3ad121656872ce486c1db00156bf32db61c9c12cba4c
runs_paper_rev11/w8a8_seed01_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint.json,319,True,included_extension,31b9adad301c9c5857071648b4b43466ee15341b28de154436eac6a279fc6354
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.json,837,True,included_extension,6e666e7975a12d616b0a4a4b2c9378e45dc396bff961ba990376acee5085becb
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,d5d2c44c6998d16204ae693aa52e0c25f4a6d05bb5f618f5b0f1a0c4819792bd
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,0278612ecf2fefafe0d23ba89d83f869bb67b50dec291e424cd985836a638ac2
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,92bcf37d15361f0f2fc4ebff2513c994036d20fc038ea132c2a231bb8e8fc782
runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/complete.json,5971,True,included_extension,e5ad61d70c1eafa489dd6f4e8b3c1c0cda9ab40e592c5b3ce3276b2ba6bd9dfe
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint.json,330,True,included_extension,77053e136aef19970dcf9679ce2b0fc874ec17584864ff1c400df8502fb05fe0
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,0b875058c89febd00c686d0ba33a8d0a6fce848b5c9b43e06f4d6e02c71f739c
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json,705,True,included_extension,5bdfaf339f404fb1f616b6e61b08863c3077ac41cbed4393f81ffb8b1fc29a06
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json,654,True,included_extension,c1fd0311fffbea7fbd84e8f8ba0b066446f7943bcd7b0fcbc2ae00a846523d30
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.json,704,True,included_extension,8baaa91437ffbd9b7fe722cedcc56232e6af74e87c13e0a7cabc206e4c90b01c
runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/complete.json,4792,True,included_extension,0f714b5878202888ad07d6de901ce6a79b5a5f033abca83cca2f140bb3f4c9fb
runs_paper_rev11/w8a8_seed01_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/states/endpoint.json,310,True,included_extension,700d259dda78befcb29121bf39d56b0a404b3bcf5e0b0e17c20f57f6c6e128b4
runs_paper_rev11/w8a8_seed01_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_late_waypoint.json,839,True,included_extension,ce56d304dd58195af3a38be27cdb8e749df1b41c9134db2571282086f9a6ef63
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,0862d3d621a125adf7f5f8eb87fd2750d4a7ba641b242d0b052dbbf9fa33827d
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,4d5d6394e25647abe0d99a9117bd56d3fa65ec966ae25386de4af8a4a1547f4c
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_output_projection.json,705,True,included_extension,505ed9f772ed08dfd23e72430995c7c8624153bf3916fed1ec89c55aa242d79f
runs_paper_rev11/w8a8_seed01_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/complete.json,43391,True,included_extension,0216ab7460158f2d2220c7faf591bcf46d3a20091bae8417ebf57575aec868e8
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint.json,328,True,included_extension,14f13717caebd3535ad64b71ae9f7f7a5396217e37933bb5a47f3cd62d94d55b
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,a487de18b4459c2778c99a61ae8279b95060474772daaf32d13f6e53cc8f197d
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,395312943200b462395875e288154b6c54ec54f7e995946f469effb2101370c0
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json,655,True,included_extension,e160eca7bb0524360887b95952f1f4054d11c8ff2deef859744e39551e104ab2
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,2cbc6dcd1d230a22210d53ca30cd16827d6dbc9c7f0c12709fc3c6a314eec075
runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/complete.json,43342,True,included_extension,6f17b6bfc61fdad4fd4ee66f9e7e4badf6294cb29f866dcead4ce99f0eac73af
runs_paper_rev11/w8a8_seed02_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint.json,320,True,included_extension,b9d9054c71bf474054fd904a32d541edc45bd8b20c85500823073c4986d3c33c
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,1ad89d7b75b62516ee1da2d01f4d70686ff384d36012b7289b7453c58ace3a8e
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json,704,True,included_extension,5402aefe4fe5960d7343ff764c1ec2e32bf70a5f09f0e3fc107fc8c9558b9c02
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,e93a200cac1aa2a6a4fe70aa0967d7749d85316e176eebb7a1f1bbf04f2ec614
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,5a82cfdc42e1f392d869a57f749b3c5367f6157a223101726de3219bc5428411
runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/complete.json,12560,True,included_extension,65e99041f6655bb025533b20d3335654f7d8ad51beed20b4ea191e44afaa53a6
runs_paper_rev11/w8a8_seed02_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint.json,317,True,included_extension,3730a645a78edbd4fb66edbc3d740af9bbb78dd696cd73f10118f3a9cee35977
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,27ffe5e039647f679e9bbaa42022ca6cfc142d6a7dcb0fe45735301bb0d8cffe
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,7b870a973ec894be63ce15a6637de5fdc471901d8dbcbbd5ad3d9307d16a727f
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json,652,True,included_extension,5b8538413b228591e9f642d00a4869394a7add36a9c5116647de5125754edf34
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.json,703,True,included_extension,eb89215f2d95214468cb1cfcd865ad86a20e91a31ec7728e5eb3f5c8c55aefb4
runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/complete.json,5963,True,included_extension,af1eef5af49d528e98cee32d55b1f0c4d6e9a925ada06c39b5083ca28e1e1ef9
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint.json,330,True,included_extension,355fa85a6682a54e64a1e4e419a77ab66befe0ed434504ed7e2905b5a1286522
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json,838,True,included_extension,292e70d157d546b92e7c806df1696f23b862507b1d2cf505bb9552f67b279c43
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,1ab8e5360c70af0a0d12090ed495000353752eddc229e8c554d53c9ea129c927
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,14ac92b2ca769b686976f498cbeb649faac7195a9a3facf20acab48ea1c907e3
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.json,707,True,included_extension,09a9253631f91b3c2f93a61892c047a2d6863d01545fa098d5ea5ae8bb1ebfff
runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/complete.json,4793,True,included_extension,4265efc4e80213c7aea1a496af314d72a651dc2e0adca64e97b6df187c6b1871
runs_paper_rev11/w8a8_seed02_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/states/endpoint.json,309,True,included_extension,36bb2ce4b7fd66963b52445ae342908ae5f7978cf5b7b662b19ea5936afb6d44
runs_paper_rev11/w8a8_seed02_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_late_waypoint.json,839,True,included_extension,bf45f819b5ea1ef389cf9f89c7b941eb958b9adf41c6de85090475770887a55e
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_no_waypoint_control.json,705,True,included_extension,7a4fb1c6a5db525f67eaaaddd92d82769516397bd1240df1db04d83c503e3de7
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_ordinary_continuation.json,655,True,included_extension,aac3345e26a07d56e5a3cb15c5d2c3b9af6c374d1a99a32b54770a96dabaf4ca
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_output_projection.json,707,True,included_extension,d23322cd6ab47751e784c87757598600801f0f95b0c77557feaa5e8691ba0b66
runs_paper_rev11/w8a8_seed02_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/complete.json,43435,True,included_extension,8efe36eb4cf65b303c8f5597705ca820a8326dc5e91091406e608eb025610a97
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint.json,327,True,included_extension,b6e05ccb3f1011373d06ef952f7e157c613440944640ca3e3f2fa30b199e4004
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json,840,True,included_extension,1de54c6e5182f566aa88abd0f9ba5d3631112b89c8ade030e82ef5f9942836a9
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,c8c1f1e7f56f1978dee13c0438f3177c14c288bd1d74fd23d7d117b21377c1cb
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,0c7ea50ad197f501088586e4bb7c98e5e10bf0b86177ed82a693ed1eea4a3862
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.json,706,True,included_extension,7e6784203e58566526632f003ffefc399f9dbe0279f525c73ea0e0d61e479119
runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/complete.json,43374,True,included_extension,45afe1a6ca7807abb0313fc51127f2cca8f7d7b088e2906951e166d211ca620b
runs_paper_rev11/w8a8_seed03_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint.json,319,True,included_extension,628e2d5cec08d46667e52eee7d8c38b9eb85cf08723c793e0cbbe30a009e194b
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.json,839,True,included_extension,2bfd0a566f13da975ee45aaca98afcfb025ab50bd96dc7693cefaf4ed685a657
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,c0846b7a27c9e91c0ed47063a0cdbf31dae0e18385adf06db70ac6bbc65ca890
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json,654,True,included_extension,07717bd26f07f9dbcbb62bf24b81bab1bcf47ed3466c8ecb17987737a567e0fe
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.json,705,True,included_extension,a9ffbfb96f3c1209c48a47c4471943690cfcd333d4932ea9d7dddbc677df5afa
runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/complete.json,12578,True,included_extension,1cc4568b85aa34351c953f4b71c08a0c9f94550c28a8798a7885c1d046645b7d
runs_paper_rev11/w8a8_seed03_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint.json,319,True,included_extension,8ca94016dad7a606f63faf85d1756311a8c94a949990dd8a6dd6eb18082f3405
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.json,839,True,included_extension,4ab49e674a1b80a57283213121d60c5ab13dfcf07ff00aff2da2dae18e1753b5
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json,700,True,included_extension,526658f2d7f106c441e94dec5543577f9706b07fd45499eac9eb6231a2675da6
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json,655,True,included_extension,b4e3f5ad3d4f36e98068781ea267840e43d6480a51d9a47202a5f9b130709de4
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.json,706,True,included_extension,eb96717117657e5c9bda73514178aa536e53f91d02005e6deba9e4ec2e77247a
runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/complete.json,5973,True,included_extension,0559f2f3e8ddae0c47131b65ecfe9994fe8701275762cb32ed5a3445f357e347
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint.json,329,True,included_extension,8b412f577eed0ca6f12467cc75f22dfd6d429a0cefe4f4084929592adcae58c5
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,822949d550b5c21ee76484acc1c26718642393d08d4ab407311ec87fdb153934
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json,703,True,included_extension,814428a8a501f67595f473bd1e9702673cdd5798342e98bfbfc7051e7190859f
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json,653,True,included_extension,81f3a4beff40747c7de1181e16b55cfccd057d0992ffa1a9f3afcc9144d9f92a
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,6f727fb67a88c2cafd49f9550d39b5f2e53159ae25d95cc33c0072b01724e09f
runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/complete.json,4796,True,included_extension,0d8ef99e5a6901177727a6eb2bc0ea1dedc68d0846785772c3bcd5e26fd97528
runs_paper_rev11/w8a8_seed03_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/states/endpoint.json,310,True,included_extension,3c0704dde606ab0469950599817cfecf9e00838b12cd50cc970419309f6cb620
runs_paper_rev11/w8a8_seed03_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_late_waypoint.json,837,True,included_extension,356f22d225c9ac9248edcd00ab84e89a5de2e794bf96e866a1eb01d36343dfb5
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,e3eae52a02d6d264292e1e40fbdd4c98bf4720da9ff8d8cd921fe3e8e126ba85
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,180f737d1813791050bc5956e0b94cc30c454846a33cb81aed02e5661aab3996
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_output_projection.json,706,True,included_extension,30e50d1864a35ed49dcd4a8ad560d69c4d9342276fbe97e114e796f277cf0f1a
runs_paper_rev11/w8a8_seed03_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/complete.json,43407,True,included_extension,76b2bcbe979d68b546557510092da71032499483ab67546bde2bee07e9a12e1d
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/mode_checkpoint.pt,4067172,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint.json,327,True,included_extension,530790fb6f25fa40ce62cf28f7f0dd65b6820b845233d39f7205f5cfefbe8abe
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json,839,True,included_extension,962fc8d409e1eeb8bd90b7fd2fe3e62afaacc45c78ed8720a947d3a3dec37b1b
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json,705,True,included_extension,19654f7ed12a617f55d60299e4c63d25406452a5bcd037027443ff63339350dd
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json,654,True,included_extension,92f6ecfb164b38676cf5b94020990bb51c0fe3578aa3a5b7dfc79c85275be03f
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.json,705,True,included_extension,367a4e5819b48d5f00abeb135d60321321af862469f7a0a6bb649bf0f5457e3c
runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/complete.json,43373,True,included_extension,37235c2b2d16151a52727edbb86f52de39e37748e338090665c40ec35220cc0b
runs_paper_rev11/w8a8_seed04_exact_head_every1/mode_checkpoint.pt,4074677,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint.json,320,True,included_extension,adbbde2cfebbc979aba49e0dc6de8b00511373a4fc904869f4905439a1edfeef
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.json,840,True,included_extension,2e3fbfc7fa75c57155eb13c712e890feb21b8abd7857319e5f5816adcd444804
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json,705,True,included_extension,fd285fbfdc0d8f08f0921f10171fced9c69146afbe5772dea146d08feb106d8a
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json,655,True,included_extension,b502c4426a3be589c8c7b5587f25acd873a93ed6dbc49c09d5c5be54d1ef1a6c
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.json,706,True,included_extension,8870441187ecd087cafc5d67ed0c9306f7c6f9e261f70b1948e81b80592b2bae
runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/complete.json,12584,True,included_extension,606f4bfa2ed865db4b19d03c6ba46d462f3b947ecddfa0d38c118bdb3aa6325c
runs_paper_rev11/w8a8_seed04_exact_head_every5/mode_checkpoint.pt,4062773,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint.json,320,True,included_extension,145721f0d0d92b3cfd97c0b13168baa3a64b55e6dc97b97de0ee6f4ba0c4f5d2
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.json,840,True,included_extension,19e7942e06d4f2242425ab588816bd3e9b3510caacb54953c5f728d65713e1cb
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json,705,True,included_extension,cbb2fbbe618c47221889132fe5312105dbf6a1aa60801ac0a92ceb58b01781d7
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json,654,True,included_extension,f307f7dbf7bdd6786d59c47616d47f9e63a08989927dfe721a87af7ff33013a7
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.json,707,True,included_extension,ae2abe2328218b2efa290be2a732bd3ccd1578fcda48c710bea66649c08a4e5d
runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/complete.json,5968,True,included_extension,3fc7c536786e95a20d0cb08f16cfcaa03cff133d28e0d8dde34a25b670fe687e
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/mode_checkpoint.pt,4059957,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint.json,329,True,included_extension,e8ec779ef9f09f3eccdf644640026b8569722dcd114afcd4bd9cb55ac5941d1c
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json,840,True,included_extension,d63de1dfc733c6b018359289737d2f3155fa6c0d97df2c4b1f9175a375116452
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json,704,True,included_extension,11762c10b72c70247e17fe24dfd1918f6f9e8761b9be3d221cf46f983b154617
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json,655,True,included_extension,7b6bbe63f4a640284c1bcda5dbdbfb2f5a6834e4ec4f068509a064d3288d4759
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.json,706,True,included_extension,736b9414c4334e0b152a83eaaba4042312b5d6dddb0055a66d2184ef8f471b2a
runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/complete.json,4790,True,included_extension,89e4c098c2fb634ee7d71e58f7eeb6a3483a04076c8e6e6a8c10521439ad583c
runs_paper_rev11/w8a8_seed04_standard/mode_checkpoint.pt,4059573,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/states/endpoint.json,309,True,included_extension,1df2d78448c655bfaf469e798b5b7b48c0c1d9da26046049412e17b0628a6501
runs_paper_rev11/w8a8_seed04_standard/states/endpoint.pt,1349728,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_late_waypoint.json,839,True,included_extension,2210844f2aaad59eca9956bae416075d4ca1ce1a7f2a1793b4fb598a2796f9a7
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_late_waypoint.pt,1350394,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_no_waypoint_control.json,704,True,included_extension,88f3990b85f3941fa733b58574daed04f62775ee976e85ee4b0255ae274c4cb9
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_no_waypoint_control.pt,1350652,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_ordinary_continuation.json,653,True,included_extension,d115499ef7a84ceb222e81f103eac69d6c41695a40bc0cc7a66bb43ddc70bb78
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_ordinary_continuation.pt,1350738,False,excluded_extension:.pt,
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_output_projection.json,706,True,included_extension,06e518c62e1f0a3e7dc534fd70c455322fc3d7e9feae0886406a436c45c879dd
runs_paper_rev11/w8a8_seed04_standard/states/endpoint_output_projection.pt,1350566,False,excluded_extension:.pt,


==> anc/qnn/results/exact_head/compact_export_inventory.json <==
{
  "root": "/content/drive/MyDrive/TRAINING_UNDER_CHALLENGE_QNN_EXACT_HEAD_REV11",
  "included_file_count": 1528,
  "excluded_file_count": 1382,
  "included_bytes": 8024387,
  "excluded_bytes": 3047564331,
  "files": [
    {
      "relative_path": "Training_Under_Challenge_QNN_ExactHead_Baselines_Rev11_results.zip",
      "size_bytes": 780319896,
      "included": false,
      "reason": "too_large:744.2MB"
    },
    {
      "relative_path": "baselines/fp32_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json",
      "size_bytes": 453,
      "included": true,
      "reason": "included_extension",
      "sha256": "8cf3755171f8a3fa07f5b6498b27461cebc4c6e9bfcfb3bbd6401eb84686c287"
    },
    {
      "relative_path": "baselines/fp32_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "baselines/w1a2_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json",
      "size_bytes": 453,
      "included": true,
      "reason": "included_extension",
      "sha256": "e765792bb2047610154fbe077c5359321ed036ee140428fcf50e8bfc5ce0ee6e"
    },
    {
      "relative_path": "baselines/w1a2_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "baselines/w2a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json",
      "size_bytes": 453,
      "included": true,
      "reason": "included_extension",
      "sha256": "d5bec5870938845c2153053c3e8de3ad1596cf76bc2d8c4756938b19c7afdf9f"
    },
    {
      "relative_path": "baselines/w2a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "baselines/w4a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json",
      "size_bytes": 454,
      "included": true,
      "reason": "included_extension",
      "sha256": "07aa199a9cd33d00a99df522cbf786fe8e7cd591da0028f716db271f22c121e7"
    },
    {
      "relative_path": "baselines/w4a4_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "baselines/w8a8_w48_b8_d12_p48_n4096_s25/random_backbone_projection.json",
      "size_bytes": 455,
      "included": true,
      "reason": "included_extension",
      "sha256": "b506004f93b3b5054b2073c2d4694014ecdfd4a6df68343dcb2e00ef459c8a30"
    },
    {
      "relative_path": "baselines/w8a8_w48_b8_d12_p48_n4096_s25/random_backbone_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "cache/natural_patches_v1_train4096_audit512_p48_sigma25.pt",
      "size_bytes": 64368625,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "dataset_manifest_paper.json",
      "size_bytes": 723,
      "included": true,
      "reason": "included_extension",
      "sha256": "79aaca4aeb640705f3ed8296e2a187dc086dbef868988f1d38f01db856ae90df"
    },
    {
      "relative_path": "environment_paper.json",
      "size_bytes": 14888,
      "included": true,
      "reason": "included_extension",
      "sha256": "20d60bac877ca6b7c886731278e29e75ca51dac41526966c1fab8b813019847d"
    },
    {
      "relative_path": "exact_head_baselines_summary_paper.csv",
      "size_bytes": 22848,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac21408e78ef92d3debc1d57eca08988bada05eb5721bdba54a6187af7c6dcb7"
    },
    {
      "relative_path": "exact_head_replay_paper.csv",
      "size_bytes": 26826,
      "included": true,
      "reason": "included_extension",
      "sha256": "1a785387d716bb82c084cb8660262c5af610d3364d91da126a38109130fd2c27"
    },
    {
      "relative_path": "exact_head_threshold_sweep_paper.csv",
      "size_bytes": 53456,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e002ab57893b0d35285b50df33ae6c0af375e7b6845793732d755ff787deebc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/README.txt",
      "size_bytes": 221,
      "included": true,
      "reason": "included_extension",
      "sha256": "93d59a4bae42e04f049fd5e33f0f9e0dd2a1a1de131321d2a36cea554399ebbc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/dataset_manifest_paper.json",
      "size_bytes": 723,
      "included": true,
      "reason": "included_extension",
      "sha256": "79aaca4aeb640705f3ed8296e2a187dc086dbef868988f1d38f01db856ae90df"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/environment_paper.json",
      "size_bytes": 14888,
      "included": true,
      "reason": "included_extension",
      "sha256": "20d60bac877ca6b7c886731278e29e75ca51dac41526966c1fab8b813019847d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/exact_head_baselines_summary_paper.csv",
      "size_bytes": 22848,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac21408e78ef92d3debc1d57eca08988bada05eb5721bdba54a6187af7c6dcb7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/exact_head_replay_paper.csv",
      "size_bytes": 26826,
      "included": true,
      "reason": "included_extension",
      "sha256": "1a785387d716bb82c084cb8660262c5af610d3364d91da126a38109130fd2c27"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/exact_head_threshold_sweep_paper.csv",
      "size_bytes": 53456,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e002ab57893b0d35285b50df33ae6c0af375e7b6845793732d755ff787deebc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/compute_task_and_passage.pdf",
      "size_bytes": 141876,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4c2bb43042f126c89590a498d7eeab75df5854cc3a491e3eae47f3587bd85d9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/compute_task_and_passage.png",
      "size_bytes": 174713,
      "included": true,
      "reason": "included_extension",
      "sha256": "66e902ccfde711acb2012d3a70656763f3605c9d5b0fc96ab9f55b0753573ca9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/materiality_sensitivity.pdf",
      "size_bytes": 198288,
      "included": true,
      "reason": "included_extension",
      "sha256": "cc73fb6c01358c51926ee9d1c0fe2469eea592a586a9c4416732ea9e44017981"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/materiality_sensitivity.png",
      "size_bytes": 63110,
      "included": true,
      "reason": "included_extension",
      "sha256": "91dfc5ad741673e41972f9b9420a97f4f28d2082c154cdb2908eb79cfde848f0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/remaining_headroom_by_training_rule.pdf",
      "size_bytes": 101613,
      "included": true,
      "reason": "included_extension",
      "sha256": "f42b3d207d25e451b0f35b0835d7545f143d1f5dbf6ba1a4fa19829975759d1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/figures/remaining_headroom_by_training_rule.png",
      "size_bytes": 57375,
      "included": true,
      "reason": "included_extension",
      "sha256": "16b7a6ce4c137d0cf35836885a05adf5d83d4b381e2f738f02fa0763778a0ad3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43389,
      "included": true,
      "reason": "included_extension",
      "sha256": "de548ea2cdd098cfeb68096cd11fa03b7e364dc9e84a6019f7289f795fe16461"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "743db7066a50082f5f57dabdf49cbf8400fe8d32f6787f272e895fed9e1a39a8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "3e79a83180b7dd1a1534d8f1bc75fabea432fac449e2c7a3938d57efe56d8b2a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "30f14ff2469503e9b7542155bf9422bb0b873c82f21d074f42aac14375cd7c7a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0425543dbc230707e1b2b1c45bb92d96423b2d33ff027d5a52d6a8d77f575813"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "6259df9b85507b516e330641afec9566a1ef1ef7819d0d25c4a12029729575f6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/complete.json",
      "size_bytes": 43377,
      "included": true,
      "reason": "included_extension",
      "sha256": "50e7e2d3fc063d2bfc19463ed92b5e037fe43617a9dc57df5df1eae9de34197a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "64e7724b0a93768ddd9c6a7cada38348812305cefda48491845cbb550eb6143b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5578f8bace70cc7d563bcfc2c4de1f750613f749c26e67800449e43109a315a5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d7ebbe3a03a805bd04b5f705be3ee9f7bccb87b432e7229cf05b047b2a772ec"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "aa55826bb09ddf01cf291520b467890a101bded389d8f86f876edf4e8d20eb7d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "7eb7e1346f26ba323346ada34ee90038620614ca3b14a4f58e2d1b179769db85"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/complete.json",
      "size_bytes": 12579,
      "included": true,
      "reason": "included_extension",
      "sha256": "047507f05e7049a9987903d2ce6ee4961a05b1505e893f5f97e426de589c8b39"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "462210f488f6ac3c1edc4f112758dba6bdd0f5fbc49de3c91c5683f2ff4697e2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "48e200b4cbbacf9b1e726e0ab3c6607fb67d726b25e790c5f0e8e88665794d61"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "747e90205b91ca7565f952a3c87a907c676a193060ba1e8b41922e9b2c4d17b8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d6250b25580061b057b1371408a2245598477cfb209aa26ce12c9d46024b906"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "83fb1e7215d89868544588af43e6d0fcd5b3e1ce76acfa6585e8c9313c909667"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5685,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f302a0a2c64f82c04cd84b998a9855d6be332cf9b880cd03813be6092ed2f07"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "9f1059c3a85f89af92eefc2b8e2bd2acea9748e53caf8890b34a28e2b293d018"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "86e939ef1faa454f25d1b39f650529d9837b4c0e89de38d378fff1fdc07aab09"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "e1e933d35d1b165f36491aaf5d7be124f40bbcd533970d898501fc2659d20d27"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c34e66334fa46468e0dd8e5aea8ebf35968210eaf30e36d331ec54007e3e699"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e2c99a014829d58cca3012136b022a294d7b0663a5982790f0443b6f7ab3224e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/complete.json",
      "size_bytes": 4783,
      "included": true,
      "reason": "included_extension",
      "sha256": "33304fc111fe1cad127b4809d161b17bb7f97e1357e8b1afae3ef59a98618ac8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "6dd25dbecad5ba1ddab4fbfecc15620b3188ac59aad6491aeb346f131d80c625"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "8e1a200819311dd6ae0e2e93ef1856721bea92ad86b948e1b2e7824247b74f15"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4f66a702060c0b10a3174d11b408730715e5d9101a0ea515c0fe11456ce4f73"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "c9da431991d5169882372415ff14d2d066575f8e48f50af90df597f8d02b91ce"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "72ad663462b4370b8d40b394f3c6752af48fb7a7c89690a3ebfa6c9357a2443d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43413,
      "included": true,
      "reason": "included_extension",
      "sha256": "4160877889d2160eb9a23035bd306c4c1e8169005bd9bc35c25c23d743664b84"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ebfd97f9b12f0b84b68a310277320f451eabe8c0c61baac9f17b05867c147f84"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "f1a2cd500073ed6f9cef232c4874b6714b41780ba6a03d18af75e66aa0af4f65"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "a531a3db8eb7d29de494e65bcb03c7f63bea42a5ec1bdfdd183adb83fff78e83"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "039ed5a2225e44338e733aad6d556ce39e7fc5fd113d0e95988cd8e4162a7163"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "e82d61c379f5309aaf4ada0b093f053b771b4d3b0a02ecd1ac7745d415410d0e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/complete.json",
      "size_bytes": 43404,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c266f9aa556ae1ad888ceaf1485fd63e8cf070709e15f9caae76da3d2892ea4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "caf8eb3a387911665df5c51593b0f04412bfa3623bc8ab65edfc8cee829fbc64"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "69773af44eb76e10eed71720d9c5f30763056e71575c1f3b5d5a85d10b66820e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "189a4fde05a1f88e93238079b1eb298bc3cb4b36a5824ebc2a819d65feb01aa5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "21e06b2a9c466bb2b5ccff5a74a03b9c3e7c5fc3d07e42e48162049af965e80c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "2737936d44f469a6e48f27bf665d269dcf09829389f4bf1476e2c26a152a465e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/complete.json",
      "size_bytes": 12583,
      "included": true,
      "reason": "included_extension",
      "sha256": "e4da62dfee29eeeadc1dcc21a7984345aafc081c724ebd06a1638d7935e3ba27"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "a5e1525fd4095155bc9a5673d6fcac75af6e77f10d9d263b8c52514126c3488f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c14eb4cd1413803658e6e55581ab29512a1086f7ec0dfae6c72104e81f6f6ccf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "90894dd55597ffd7d22f455acbe49653982c64d403ac8d96abd07ade38841506"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "63a8f620b6da425f65bf494b40ef2552023972d429bab5f2467f0f8c8e68c1ab"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "c99372696732b889ce5e6fca3f23d1dc9ba6d7f6f927c6725566f8e019eb8822"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5694,
      "included": true,
      "reason": "included_extension",
      "sha256": "93daa84511e11c088693360b8327ec9fd9dc190238a724bf28dba8a33f12493c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "a7d1bc64c97277d6f89dc1b1dee5a61a9547d1123c0bae2755d36d0bfa8b7098"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "73627e9d30aed108b16ad4925c7af5081d516aa80eab7bd98a5389c7b54b9716"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "9511f4f7bc120b66140485db96c7e941a56d350216ba63d9712c2199818f0da4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "34db11f833db156c48d84e18e6f77e238ccb00cccfedf289de3d1333d1357018"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1bca88cb2895759f569fb6e5d5a8bf7e75102f07393a278e093912a7814a1f18"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/complete.json",
      "size_bytes": 4797,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0ddae12cd36e4660be85fb7b74789167c37e7e2af90635a89dd53a804bb43d5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "355b37f3edb8f9bb13f316303d9ebf4fa950508a6648198a0baf6b46d54a8eb9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c972e3e45d848a7fe49391193edac2a30ceef165041b6c7aaf4a53db9744ebbb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "eee2de67f68e72985aedf12fb34f894579f8d1b9a42a390ed3f914a8566e5703"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "bf7864c090de1b19e33cef323733149ba6c9d39a0f2a79d971831335fcca95d1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f0cf3b28da95bc5578fc32672ba59887c764b5619dca40abff9ed4f2578b44bc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43393,
      "included": true,
      "reason": "included_extension",
      "sha256": "3e3eb7ba8371baa94efca96817ce2c1f294bb2b1c73f7a3178901fb8b7329927"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac16e1f1eb6b90b0f9eaded132e72eaaad71a0ff356d56dddae4e86532e1c7c5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5ee01cfe38ffcbd4ab9fcef33826a70789b7de3945b85c4e1e08b5b9fdb97199"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8582cd22cbcc9bb76764bbec877136703394d7e7831ecbed7336f171ea3ec29"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "52945134f2d26a6dcc616a624afb9131cbd4ee10248f4ab919447ad6b74a9789"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "50d21b7fc234c35a6a5284062308375e5ead2539f77a1400327d7531a9d5de74"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/complete.json",
      "size_bytes": 43401,
      "included": true,
      "reason": "included_extension",
      "sha256": "5086c4512a9b562a732f124a922852a47e9e79bd50a188524a9e4f70e79ab308"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d96b0d25fdbd4fb1241b8130ae318d1f8998ebf6aaa18564a6231428e6e5a6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1b6ea7ed7295b32ad5236face6e05c4c7de552abe9b9debaee19733447addd0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "35996363d91805e74354ad508996ba46f5122f070f077bdf23ba673cfb9c04aa"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4c57dfe6977b0a0542a3a712607eb00be34eebe55ec0833447a986f1f95da6b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f47218c1bef1e214955531da2a0d239e37e37e554109c8f2a3f126b60e18a9f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/complete.json",
      "size_bytes": 12574,
      "included": true,
      "reason": "included_extension",
      "sha256": "57e2a6d2a49abd3b8235c4c789a6fa8ce9be4e79ceced1aa035ab85bf37462da"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "a10a2b9321468e9955fcb652a9dd38f3293632101336f97fc3a3dae2998b5a12"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c5ddd4b3e21f404fc288a05f5c4e71b216dd644bb88930ac348906ca1c608f25"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "00e4079fb9a64fd19b2e99d0cbbfec794887e7bcc2494ac2ea11ea270092682a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "05ce373ce6e8ad6cb4cff140fc8b49fd030cc6a1d3977885218931aaaa13fa50"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "460a87c02a9c8d196763c40d0acbe00be5c33dd52d7d9f133af2e3775a99c920"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5693,
      "included": true,
      "reason": "included_extension",
      "sha256": "8362ac6dc58d1ba9d829f475a032dcc72bd5b4308dbf6049d4093096620ec0b1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "fccde60008920462b44f08ca1f06fd46f2806512e5b755490e884d1b68982821"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "3ee43467671cc8abdb754f8c7728d16b283a0963154ca38e7427840e3436c8e1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6199abaf5e734460715846b5a425baa634f4dfe7cf9ec6d0e2a48ca65185406"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "aa98da23b1f8cdd1b1800299c63662b4a3264d5d67925644acd81701c9b29047"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "01681eeaa21b4b5156e3f1e3bb7cfedb46b1cfa2e38fe9d6c455fa1443b732c0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/complete.json",
      "size_bytes": 4794,
      "included": true,
      "reason": "included_extension",
      "sha256": "73e03fadbe4c8517057f7554640163709c5f4356fa05aa3e329df151c706e7e2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b3e666ae96ad9756645cc76a3fb374ff12789d537fd5ef0229ca0ea2c53d83f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "c76351296bb717c25a23581945ff08273a0e698d728205a163ddff396f91894c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d50a9cc4ca305a97b7622ee4153279533e953ddef3ba2b7d1d9ea78bf159c094"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "ff19ab9cd0aa147cb952cc20fe16f5dc847193f86583535fad8354409deec344"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "df93523c28d4df84d70ad96c386d0b60b1fb9c3fd47dbfc2f341cb85f6a31ff0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43406,
      "included": true,
      "reason": "included_extension",
      "sha256": "d7eedd60c8226f93f18e80ebdb39fd7171ec219d301f1c0f2a24ded105258bb9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "f993758d431c2c4e425176eb6e9ffe82c5a50d76758f7dde598a2febc5fae5e9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "b27db9c21d35339129c24a6cc3cabb32231a87509d406427f57e42bf4341a7c2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0f4401934122f7607ad0d8d4f5338ac6b6e04efd3f91c11c50b5b3ed918bbb4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "57bbe952d37b133d46a208171fe9287e73515cf6d631adcf36578160fe3a4fbd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f89e99dd6ebe38c1ffa34dc777b49fe8fa64f49ac358f1d36b8dff6bfd83e0c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/complete.json",
      "size_bytes": 43399,
      "included": true,
      "reason": "included_extension",
      "sha256": "88f8dc97ca245a574645c143ac8aaa3e68ae6371036dd52c652d51a25635180b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "fcd737ad18a1653a4e19a5d5ef0dd3d5c7a7878b5eb871cf6533cc9ae0052fc4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "94187fcbdb74ce919f5ebbef2c88d54f97c62fd2ee2dac98bcf54687f0ffe596"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2edf775352246f5465f5ae31fd12092e4d7bd8fd38a4ac24134f3ca3e09fba0e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "31500a7d344dd0c954a363de2ebbde11e49ca88e74d597a1e97a51c8de7bf565"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "41e79dbfa8a220875bd91d5244ba548384487cf97d488d25f4b161f97829d93c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/complete.json",
      "size_bytes": 12627,
      "included": true,
      "reason": "included_extension",
      "sha256": "f7fc035cb27b790706a1947b9bd8870bfe155176895eab45808352a30a1c9b30"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f9dd9e039257b48f9419232d35bcc80738ed96c708cf6863a85e0992ba05898"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb8b50591888b5fc6f30ae61cd9b4e0e90c8f10236a01da22c14d82afbb85a5e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a7e0b592c95e8453d30eca859cedaa60efbe237a68e2cac650ea1ff95d69607"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "cbd16f75e096c1b4b74f6fc6f6e72b05a680aa78abde1df01c6ec96aadd8749b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 711,
      "included": true,
      "reason": "included_extension",
      "sha256": "1b58c75fd76c73206ad9f77d44a9771c34ccd3898a4a47f2f5f8471a6b4fe894"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5694,
      "included": true,
      "reason": "included_extension",
      "sha256": "cc022d8495989907b693525c36d09f4826a5965379e66d865f2f916c155ad75e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "bbb6e6978cecf011347c2702022dd37715e4a83f35a059227a5d4a9d14a8d015"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b16886db789e6ec8b90f80d74b25e70b7562bbb8799f410c301300e2e917f83"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9ca7afcffb425bce71dded6814e041f3bdc1c41c7e4dce39be9da5ea61c2127"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "a98e077658e128cbb51989398370c1644eb783bf2347b0de32fc4df11739465e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "699a05556cecdab774567f74c7410c615b3875f4d7c511729a1fc761b06274c2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/complete.json",
      "size_bytes": 4795,
      "included": true,
      "reason": "included_extension",
      "sha256": "064528138f363eaea3d0f8d18f5a57acf6c81bb3a7b091c25838b040ac4d8f62"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a28427e7e7084430686951db41c422c1c51b8b7bce94b7c878322e9b9ce8603"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "2f6b34cac95714cf10dcb55e8899f54fee8bdd7c86bb0d708311614e1e340db3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2736f236603561503f8913057c8ce64d5a6acf4cc4214681a999ae9b5d2decb7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8911415b761efa5fb0ddfffe38f469ec5c6919c416fd34f1b8856b4a8a30660"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "36c6637427e493442c634a62d516c42a5972fb8a960001d3905e2d30b9a1359a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43394,
      "included": true,
      "reason": "included_extension",
      "sha256": "e760bec53060168b9ea74d0a1136704c5797c64dbffdbf97bd3b1b59cebc3ac6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "471891b5988e500404404a5d9eac9b07657179095589cc7c6c8cf8566b9affbf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c919662eca0c9570324315c3988bac0f65446f2f34bce1caf3fa31bd83cbe3b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fc23553588a91f6ea0e02349f254e706f9a75450120734348c629a2ed3553d74"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "de65fc4dd9ff7cdf9502a79be3cc1bfddfc3b00fc386d998c4b5d93d2841db87"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c5d2d1b1a0eb230e00594f610b75f6726a4bd1555f41c4ed4c34012430ac5b6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/complete.json",
      "size_bytes": 43338,
      "included": true,
      "reason": "included_extension",
      "sha256": "64af3970270e5da1c55168b6a29bed24a4cb7b691fcc3ee47b4912c399a1c0c8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "3547db7f41866ae1ff7546dba3e0a3a8b65949c2dd656785b69fc4b1e431cb60"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b99157052359502ab8de8eae70222697826ababac804995531e51ed4fbc6ea05"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "b893448a45d3553319669de0df22f50801072147f4bbc4634afbbea7f3e3e846"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ef79d199d358a00cde558d7757289c0a4e51c2429e6a7a9c7e6459d8c603123"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "65b5e72cf5b4d1a2e4b5cc675bd0b0ce4318158704cb4c2f2e82f17af428ae45"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/complete.json",
      "size_bytes": 12577,
      "included": true,
      "reason": "included_extension",
      "sha256": "bbcca086df4f318a9866280d859bb2feaf2918181e305963306cf443a07db025"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "b95b821fc841646a81c14987f4205263eea196f150c76b48c3a115f4bcc199a2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "254db3d5ac75b8d4b0c06b0475e079d232d1a29483e9cadecd96ad8caa5477d8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "2a850b196653e11326af4ad0d4d671b21eb7f1512d0c0254cb6f1d082b86afd4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e04937cd46d7459dbe0ea093daa654ba964c087ff3423716637fa357a5156862"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f6c970355f5a18822ceb1a7e423b89298eb281153acf88592dbb1a5c28556e1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5693,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4b215d7718c02bda63deb0c24769b9d5f9f8049f59bdfae7f04c14841e421b2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1b9cff53f99c1c08bb45100bf3dedff25440c1208c99a7b7104aab8477ed4f7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b1def559d70e2621e86cf2e3f9ff9288b10f8b4d37442c00d619e65c0d565517"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ba5d93a4279bee9846285b675b4e449e141997135761194724593e7a93dca9f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9298bb679844127fd65c5d36862f8114ac64b978680fd87be3330150020e891"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f0313994557cb6afa536a15fbdecd305f41a56237a97766ba5a3cfd7e242c45"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/complete.json",
      "size_bytes": 4791,
      "included": true,
      "reason": "included_extension",
      "sha256": "679be4b0fc7bbf79b1dcfbea680783863752e8af4fc8664e2458315fb018da26"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "66182f12a45e6e60350b31f8d02d9a796aed1ad37a85d327d26b4eb5ffa2fcd9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a29df74076c0788ffcdbd1ecbaff4fd364d19cf2b66d85095e59a5fff23f0483"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "8a5326aa181c278e2b16a8ff88ce6d9d430cf8dbfdbaaa8e644e8c400f08d485"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "48e7f9b2c08a619390890e039171749a724c3b927cf462e4b15e3a101b01ccea"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "5af123afadcebd387bc8f56950d9e5a2801818856461fea39f373b510e117258"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/fp32_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43336,
      "included": true,
      "reason": "included_extension",
      "sha256": "be1dcb1db3d2ec270395075aacbcbcca878e0692feb4dc2d480115635ba5aaf2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "42f2566a9ddb18cae935ed88743d1229ca048bfecaaeb5b8400f1997a30e3d6c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "422afdd1f89d32cd714ce04dd933f8b75f8b167f2cbc78fc4ac5499b02101717"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "a40cf7ad4fa85fd2c3aea7728303b0f6667ad8c4d008c3ed8217d8af56674802"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 645,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1d526a179fd739c416f66cce61ded59129404647405e6dbb2ea623dc100f686"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "61d54ed6aefd9b99d2b28465113c4216901689b371f4fef822adb5e1ed0b5966"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/complete.json",
      "size_bytes": 43622,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8ea1b09e9414759dcb780c94547c85f7636f855a06bcf3a1f5c44d6eb3fef30"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "bb62ccf9e26e9395117983adf2d7ae2a9f599c3e768edeeaa14db5718669b095"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "7aa9155dc4ab2b8a9e6081661617306ac2cc49282017af86586d75dd29cc0541"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e85457bc25e7802059d10ef4eaa995ff10a0625e5ee68056cc6525c516989572"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "c126e6dc78c9cebafbf379c3592c4bc1178679ea83b28dcedaece70771442ed7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "97a59fc7d7a5f5bd60f0e612690213428a77e4e136d8e55acc9bf974879a2456"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/complete.json",
      "size_bytes": 12599,
      "included": true,
      "reason": "included_extension",
      "sha256": "26416a2a04723021a2cc82a49a90c1ef192481473b0d1e594ab38b6ee6491df3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "3007ae35ba0f917902c92291879a296570991ec41819e08cc708210caf3eec49"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "ddd314afbe5be0a3a6882301986b175e954a7d280ebb0d81c3a3923cc5708e41"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "66ca1d005288483f40f0c598f2a0d8e2fc0aaf404a278252d57d44508b7f5169"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "f434101d852f72808b2330d8d0c45b01ca25e4cc9f125ae83657c539fcb3d22e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "3a503bbe3518642160bcd9731ad13a1e50b3d312c85d5fa939fca2c9b7342f8e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5952,
      "included": true,
      "reason": "included_extension",
      "sha256": "8fbdc712c36fee80565a7fe1ac4c6ca63ad7f4dbb0ff86b8c6dd7bde13afbee3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 324,
      "included": true,
      "reason": "included_extension",
      "sha256": "1c7dcce6e445206e1971aafb3e1eecc96151d2ad9179ab0782386518d4aec101"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "9f4676466f0f7442655979049ea7a932483bc6e503991d8ae8c1a41e5a09b8f4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "372924403285b0b2d68cab15639fee39c9f01fc5ccb1395d5aa79d37574b315d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 657,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4e5ca850efe248c50917bad2c952bdadde5d5b1fa26857da18ba75a49c6a498"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "5bc6197c969e710a0a87ea0ebc7c0edf0db45d251f2b08ff21ddfefc1d5f1a7c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/complete.json",
      "size_bytes": 4775,
      "included": true,
      "reason": "included_extension",
      "sha256": "4da443f02096df03e15eec8133de5c1ab705e4eb4d504fbdabc3a581f00fa84f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "fdd6618740a02ef9e5e2cb0491ba8ac6994870b47dd4b5b2f64dcbcd4ae0e30b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "cf44e2c36b5490b73caba14a849121dd7fa3eac93912a3490bd54c198daa5617"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2d98958145d16ea950412adcde5b22c99d87cf96e578d60e7d020a0d4b0a5a1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "024cdc9429bbaee0feb0637676b7ecd1795365b0fd9f0174bb126a50ccc7ea40"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "cccd5b0afd6654d478b8b47056251e9588eb8ccffba137aae50e879adc182f1a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43324,
      "included": true,
      "reason": "included_extension",
      "sha256": "4879f0251fec8fc296101dc4918b8eeff67804d1bc9973961ea0edbbe6fa3644"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "67135577bed9e217b1b286a203f29bfcdc09296cb377933ec18fa73b00939f3b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "81f5df31bcd959f769b6c877000a2c8a40bbe00d5127995a488f41232bba287d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "4cf7f2e7ca312bac10aa2e0463da1282a2f3d6e89a9e87671601a362d909f25b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 644,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8c7c63b266a23b37e58d4f14ccd6f1c24f7497529d356475100ed3301a0e6b0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c557de303fde664ef15ff8badfcf3a96369dec2df6b29d20463258d73c440e9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/complete.json",
      "size_bytes": 43544,
      "included": true,
      "reason": "included_extension",
      "sha256": "f723bd7bc6170b83119e6a269a19773484d6bad212bb7cc759718383d5ea1f9b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "6476da3b5eec8da390e6a85f8a70850f314099db78ceeb3973804071f86db39a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "ee67fe70ea3e5d7e29da34aa36ab1ab84003476b142dc4ba744a3ff237164018"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "176b0f2f51accd0cb02b7874bfa6cda6c03a8819c066ed37c4fd16a2941da55f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "dc0f748077513d1ffa9cc32841a25c4a9061bbbd683e3677ce41bea0e2577ebe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "52c7a2cfb53fc6214b9220ec7264a01a4f42cde5a7cb2a8eb56631235283aa1e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/complete.json",
      "size_bytes": 12605,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1abbc6bdf2aad9b87b482988d696cd02f23817098214d1757beb1b1c0ff495c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "e0f5c072032ebf091d02604d42bdf8a0bd5e9c473a86cf17b76c1dad262d52f3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "cee439742691875274aec6036bf0e5fd6f31224da818a34894606213ba690b7f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "37c96cb5366fb7bfcd863ac46f077163e710b8779a3e810dd8b0c91b42bb1ca2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 656,
      "included": true,
      "reason": "included_extension",
      "sha256": "62e3527f00a6d4ae594e6811e1628abb5b88cba0a2966075a621bef9be11e0ef"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "b384919e6a060202f6e6cc02c1ebea62079ae292a18a5f431f95749943c05ae3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5938,
      "included": true,
      "reason": "included_extension",
      "sha256": "388e20517acb14b350b6ea9cc294423cd79c24d0ae2bbb589802ac3ab32dcad7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "782a581589d3c5218f6f2b65ee257c75a9a2393fa37b2da689ab03b70f6c1d7a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "45f39fa709d8bdec557df1fc7e8e27b7a4a00c4860323c63fcce961df6bbd40e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "3b06b1b7ca915873eda536b1be31054b96f1a6783b87bec1aeb2b335415c6de4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e11a15957c464fb2b412099ee1fb92a5e7c1637e8bad280a25f1c65bf1690d12"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "32c9bca60fc7a3a83e8f1a2cd58fc0d7799b23bf1023d98811becbf98067925b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/complete.json",
      "size_bytes": 4780,
      "included": true,
      "reason": "included_extension",
      "sha256": "4709cfef71c78bb0f9e659baeb9207bb5e09f019777b8eaf7a1561276e99f036"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "9b44620482acc12f7eb90a8057dc468d24db9aa1c9154d9d60418b4e7bf165a2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "568bf01068350726eccd1183446e50abaa1da911352784b1f67441cb1aa0da86"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c98727af94abd6ba8adf3727471e72948e2b4a8c640b1c27d25982e34b6db29b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "c3558667a733dca590d62c0bd076afc79ef41df467288827a559bce036c92e14"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe2dd78d4dac06ce52574a6817ffa5b8233c17a6fa6cffba8bf96abcf0fba10a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43341,
      "included": true,
      "reason": "included_extension",
      "sha256": "22d0b33bf9b33db132bffc4513573c28ce6887c14f11a33bea54821bd958df82"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "7e81c8ecb5a315651c918d661a2b7d80088b3f52a74c1617b5319a82820d6d84"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "034284fb2af5629ca40580a94bc5a699aa677845d4f7e7c0240c7911c8200e64"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "bc2eb1ab2d89dd07308322809ddd2d1657e17f564d203b422ea16c71c66ff331"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "27eca900343ea645ea96c82c35e9743df3646976f66a8f8f8ceb8428625af3d8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "997d2682323b6ddd5fae620b74151e2ff7ebe911a4e120b07c828bea5b9759c4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/complete.json",
      "size_bytes": 43538,
      "included": true,
      "reason": "included_extension",
      "sha256": "65adbaec989426af78c63d3ba7a73eae6f49da57d24c9179773283c548196df0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4784b6b449083b122bd756ccdf03c456fa73263c39cf3a93c9837c95f30362e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "037f912f306ba394b8d09325ee3a35bcfe7313a25256f2ce1fa9079a2f51fd0f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d23c304dfbc2aabe6136009e41c1ea2c309969624d2483efcb7a00af947db1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 656,
      "included": true,
      "reason": "included_extension",
      "sha256": "c2de7af00714ca6f2b73e15463a2af89e16d08f72fff337c35fee9bdfcb7af07"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4015612185d3d1eb1faafb58bed5ce7582dda51dda1c328169af578aa6ae0df"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/complete.json",
      "size_bytes": 12585,
      "included": true,
      "reason": "included_extension",
      "sha256": "a94d7f388492a31637aabc5762dc77525b5f414e4aec6c572ed4041597dd1e48"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "d842486f4d013cba58df67fcea7d918b416ed858b82701ba2cb0197f5d2ee286"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "f4d7ad6e6076383d661f7bc5071080fd1ae1822aef28afe3ab46d1c16ff2237c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "1b267f8796161dd676de86f56f17f1cb83c00c39d65a25a976d64ff28ef4c63b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "e43b37d4ff7acadd80e7e1d5a6115abddad8ecd754dd7c42f3206a03fae43c59"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "b900e4ecd75b90d270862d442c4ff7065d1b4c9a24433aa5bde90136ca90b76b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5949,
      "included": true,
      "reason": "included_extension",
      "sha256": "c6dd68228c1f5818134831bc626fd3637bceb2830d29c076c9319a8cb942cf24"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "ec9b99360028e52bd431011dd16b5cb0249c7b3a69a55c40a85183a085db2363"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "47a21b8b1abc32237ff322e302273fde5382ac161f2285c96cf4db63235b4618"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "20c2669e008e56c9559823e2e58a883acfa72369254865ddafeb528baf42e540"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 657,
      "included": true,
      "reason": "included_extension",
      "sha256": "3678da7ee789f078456f0b11c2178331a954793bf4136d12ae7744f3f86c4df9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "e589b774b0b2a758e01abd7286be07bfe4f6b7a68e867e32c50aff2da8df9b09"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/complete.json",
      "size_bytes": 4777,
      "included": true,
      "reason": "included_extension",
      "sha256": "f11d66274ee4dce439fe246484ff6621ac0b83cc7914f9842b293854f03cd70c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "d44714c2f46011ea47271f680046e410065c9398403a9315c923bc5c692de376"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "4b266ce6382386a754559f88f2f26390566847a74e4681f0fdb9e4e451adc1e8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad8a7fc2ed73b4e72bed58d55b791441130d04012f3b4d2a37d014fc1bbfccc1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 646,
      "included": true,
      "reason": "included_extension",
      "sha256": "9b4c0bc9c40ee0b064a8c00ee64c4485182edc6da7d3bdbd142ec024b54045c5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "1e06f4b6a54c85daa9555d246e751f8308996c9cb2397b69cee8066b1c624a58"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43372,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c95f6b929beee7b64910e92ef713f903bcd9bb17a6eeec029904430d57b6309"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ec4dfea7de2e40010af3b5ae11e4877a1b3e19b57506316b02ee66637b00785c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "18f35b1e9375962f7d4c4768845f05bf909630a74365bc823b7f32a2f429c58a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "c8b40d7b796365c4840c78b592a8ce733c0362959ded16c55625d75772a5db98"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 645,
      "included": true,
      "reason": "included_extension",
      "sha256": "295921eaba38bd5e262ec9d58fe7615cd0eff80e3dda49687a88677b4c5389da"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f2a2f5fbe7f303be4c0d41728658dbdb29c7ff72b05d6dc907c98e018ba9e7dd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/complete.json",
      "size_bytes": 43592,
      "included": true,
      "reason": "included_extension",
      "sha256": "23386b2f47466829205c074eedb9a9e6a7c331c441000b48fc65721788b86f30"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "b5aa970fc68b5cc75c4b0cc24438d6b43e585f647728c9859dfb24a2316c1a22"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "9329c8b23502dbaa63f71fa0080d7f80ecaa540ff6233d9da20f2b843abc5c97"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "18b64c3dd5196979c7ada3f6ac8dbc6e9a1cdff8f3e553a2902b035d3e4b1d31"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c4e9260c5d4c059944eca717564abbe963d6c9b67e3955d3c289fa3398eda10"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c78bf19811440c3132c2afaad158475e0b076689e238a2b53261e07273e5997"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/complete.json",
      "size_bytes": 12594,
      "included": true,
      "reason": "included_extension",
      "sha256": "14e261921a03bda079d0a731d9aa246c0ae9cf7ea4e0260043b480e85c0d3a83"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 316,
      "included": true,
      "reason": "included_extension",
      "sha256": "8f205047437dc96dc0a47afcb20e47a577b6813fc636c5e115c424ee7aa21c45"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "60b9c2f9016a42249286c357e8147b1f779a7a4d2a93a023d2989e2b49cd6981"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "3b6af519bf26d68cb66a2af8c264de253b184447d0c3dd2ed7351b6590f07572"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5330b4bec701ba4a68619bb5d02b9f5392213abaaa7d8e3f4819fa04470fdc4f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "a958a7be5fa66b552be476b04c1f7e8105199c01bc4a6dc9f6b96ef3011543f6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5957,
      "included": true,
      "reason": "included_extension",
      "sha256": "d577a8a73ab70f3cdaa5be39fdf10ad22375ed0100becda5fee424b277d0a154"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0ee5a3434870d789b28f30e12ed8e092000d7906a5f548a3be27d4d4874e94d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1415c5e3a0d08318940f7604dbfaaff7dab14e163da1cd2e91eef49367f59f4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "658df5e7f33a3a6895959a12e9eb733dcf3a02bd5b0b54337f86c990529061eb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "5c28134f5d13f4db2218a194df3c8adc93038a9fd372373066ea238f0c3c0885"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "6d94df3d4419ef60e6175f4b491e4be2603b9f5bfa665c43739ce0945d13b954"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/complete.json",
      "size_bytes": 4779,
      "included": true,
      "reason": "included_extension",
      "sha256": "214ecda876b3218eb5671cae4ab6fc4402b05609b6afc824a5eaffc778c348b5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint.json",
      "size_bytes": 308,
      "included": true,
      "reason": "included_extension",
      "sha256": "a8349b75f4c7c3953aeb5f2f7dd431f125e18c70d767ee76666e7acba8f109f1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "2edd834d738283b1f420065565cac5d2def6ec2b62dc022514af5f2ddf5acd48"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "22104f687e9e5ec184509e60ed538826c1602cbbe6afdc6e85711b8e2ddfb2f3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0979df6a319beba58e4cce4cbb13c821a6456353b167561581b8cf9d7cddf85"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "43dcd0a754a7402ee2715be64593a97f0535e8d40a6f0552d656cccd644c10fe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43320,
      "included": true,
      "reason": "included_extension",
      "sha256": "26eebd65f9ae40c1cc0834780b4b679db7f184b74bc94f17847887fc34c33721"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "dddda42d8ebaac0a4abd98e52fd42806ac7a6af75f1ef1e05eefca303e71a119"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "fde51e25c415fe2a04b025d208647638f248af1045e88f4cb513db68a7bed2b3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "239bd48db5fd8e1fb8e2b710ccbceb152304a9caed0342bffd2836714355cafe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "028739d1a20951f2ea94c99396ee2871e4fcaae0461795ec7b26b29a69fb9c1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad0781a14e23c7ded37b0e1fcf713e9a1f76ad173c841e52e0d5045d8d8e23ec"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/complete.json",
      "size_bytes": 43611,
      "included": true,
      "reason": "included_extension",
      "sha256": "304bdba16f07e62f2b939571097f090afad4519b6aacc5e487ee99c329c5026a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "e3997f8d13b12558a95f9e7e939454a517ee741b9ed351255ce3d827348a33dd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "054375b1a4135bf7101bec9ebefc2b083ab2ac2c1db1743e4245a16cfbc49d03"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "7cb00e64c3f0bfdd4b7ba90b86e207de29b946ac3b4c84993f58a1e04dcee2eb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "6845302362dacfb164648e0f565df73f2891b49234926f1daad9bc5e2eff1275"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "72063943a476c2f9393710c2a0da3fa4bd06a98b4e7dbc5b5f5709960971d1ba"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/complete.json",
      "size_bytes": 12611,
      "included": true,
      "reason": "included_extension",
      "sha256": "94dce5fc2f2a70eb7173374aca3660c155a7c1f076dd0193846ca5bd97e839cd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "e42dfd6b303adffebe4d4db58805874c944ee739e955bd3cc8dfd48c7329b55d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "a3d4fc8c304dca116d762741edc8ade9edbb7bd494b23ac30299f9a7bbc36ebf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "5291ae5f5caa8423d626c5268ea612b0014ad217f3fe56e4a3ddb47ed72a240c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "4beea83ed4535ecf0a83c6d7d61f9b7dd6d83a32f376e8b0614295cc2aabfe0c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "11aaee27991267777918a754dfecbe653066220598f319631f308de2c383dc27"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5947,
      "included": true,
      "reason": "included_extension",
      "sha256": "e90328cf5c5e9638f21393fb641f2ef8da59d2be71f6c150b422b4229f43f212"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "8796e8523a439fa539ec082f5cdd83817e29b22f3399eae217336ce59ffe0a32"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "54e84c3c4244087cd268c68964ea7d73092e5c98d1b6d283aa9ebafe343bc4e4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c576465d2b98d63f8017ff48b358ef96866051ba4a7e86628087eb0d66514371"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "c9d04c5c58bfcffe4d6bf1e9c8b1c849ff87b292639669c60ec818cc2805bee8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ff80108f15a042ad805a12a3e29a1dd0511a7d33225d50e83b97a3fcb90054c1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/complete.json",
      "size_bytes": 4782,
      "included": true,
      "reason": "included_extension",
      "sha256": "c676b569d4318cf96f14e8e86ded66e7df8e6babbb03d9798f63d99b501e117a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "a909584797162d86ed5100e687dec714b3207e12a5ce94fde0419980e96faac3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "aecd833971da4bdec29991ef9b4f658fad63fc9d919cec3cc9249286266cee2f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8d2e410b6ffba4799236720ee740e14a8b88d488d0fa45ceae013f326b1a0bb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "9e8bcd00f428fe3c8d67890317145c2b7d7b2470770399ac89e660c128d220e9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "1c7b829c98884bb081bb6edf5bad17a746accd6cbc4bf0685db9094020982536"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w1a2_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43409,
      "included": true,
      "reason": "included_extension",
      "sha256": "8dbc31f9f2f02eef0f652a7b3b2e8e5fc56c50de1d29433b3205af20f6c62afe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "0faca8ef1a71056bf45d34cd91f4b7bae2e6d01f544cfa7b3b52f23701af30c7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "0ec97067305b203c6ae615c69b986f2607d325a0f38f4b6dce8afc7d1591a72f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e8e1d7d09e1a09a96c8ddc8cf967ce0a349c06140e064dd1ff5b1fa457cfeb7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "d688eda28eeb147a11e4a2d628f105bbc40e8f9fd2843381039abf4636dae220"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ecf66f32d24b5eee6d2c49fa79589d482c61d5a9e68ef49e5a4df148487d84a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/complete.json",
      "size_bytes": 43346,
      "included": true,
      "reason": "included_extension",
      "sha256": "bac8b3adbda3cc01cc5f042d1e18f4e0117308eef4ca287e46f45bbf4a458806"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f4ed5bfab9a79ab0e57215f715546e1337193dae7351b6ec05a18a0f9b2c45c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2082c74dd33a513cffe4444a70bc042cd9c26c63d16136b9250b7c876683a5ac"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f5139f8b6ae6ca9b4d75245d8a31ced4d55a0cfc110cc06dc2e82bf3407d3c2e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad21075a87688dea420a0be51b09bc43da8aa75b05ee3f7715c7bd0509a92bb8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c87c5537505ffac9cca84fb23b46d655fc596ac7847302df5451228554888b5b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/complete.json",
      "size_bytes": 12621,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2ea446125b6dd5ba112d5d03e36563c188447d68c55deab476ff144d528470e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "c191903e8ccc9684cb215e78f652c16509e29fa6394c5124b3b4fd5103e3c6e4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "93349ef9868921bca76e2ad11c0057fa38d9fa8346b693e327355fc79cceff45"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e7694578fe6928f18e9a513216d8aa74341295c33e9ff09ea8400f993f0f1740"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "8160c3c2c2e1796566797a5f0a6e2b9688e70869e530705215dfc5047aea7d79"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 710,
      "included": true,
      "reason": "included_extension",
      "sha256": "b32a2b8d5cdcd84ff912bbfa15c3dd243dfb55912e75c74ec5c259deb51733ba"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5993,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1c77ce560cb6e815fd8a1339925c9c91c44c6aeef49a37741f9330145eef7a3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "132f54ec7c2bd5d5408a2ca901a5e9f55539a9e94df0a949414105b453195b28"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1558b7e0a014fffca90b431f51381a906686e3185f4cb166c26ea01f6d8693c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "388e7a9946263db7ba04ea910f80f69f7888c85090b24497e684fdf6a1621733"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "8bb8643d4d168fc8bccd0697ed23a59d2829d7dcdb67643489e4637e2c920c4d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "68187d38256010b07b338ef9337f7d5123bb0c606dc9c9965b8ae34dd7548ccf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/complete.json",
      "size_bytes": 4787,
      "included": true,
      "reason": "included_extension",
      "sha256": "89730eae82b20a2d879fa09852f9e4ad0c26ab1980103a1c131585c48f8ec4e6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef9f9d9a1b48d01a822f6fdeffaff920ffb5337461c8e57fdcbdf241f032d195"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "011bbe30ea957b194d36e54a6907dd83a1efa6275445fe9e0b55de181bf292b2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae2a5850ef5ad753420abf03398a663c663aa69b05b1884c2b830dc881458830"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4ad79ef63694985f99ab44728f7e1554e1e1397daac9db43e0f65aff9d806f1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "e21a9f2beaa224b7cd364fe49cc9bd732c1dc7349723eebe9ea7401363765029"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43381,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0799c13df3e8fe0a83ec29c0b636aee1247943f1f8f58816a4cf7c8603dc46e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 325,
      "included": true,
      "reason": "included_extension",
      "sha256": "30779a3a3c07a1d3a0fabaeb694ce06249cccf1117866bb4bca8ad15f1464fa5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "d6d5a8d7479cc3d15b3e6627d1421ee7cd48538f8de088818d6bd5b37315bf36"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a1fdf2b2036411d7647df04acf2e0abd98b4fc9f9a3dc3eb8152f66da5ff95f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "44bd95f1d48d72240806e4f18a3f9da04b1e4f3d220a21886c2a1a1451ce7f75"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e05dbc00a21bc32323308143e766958d4a672ee7bba6e3934df0f96722613f12"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/complete.json",
      "size_bytes": 43359,
      "included": true,
      "reason": "included_extension",
      "sha256": "af697263f982008c1c73cf9e9f061fecb15950e80479f168605056c8e9f755d4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8c88683e58eaa387d1a53a934d7656bc440718fa13649c6899dcbd9e79c22020"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96841dac1d0815be82ca1442fc9729ac3e4957988af41083df8220d342834f55"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e5b93d223b8d7083a82f642e655b77390608ccb19d96df3ccd182559ffd8e57d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "dfb35443f6e071810afd13d948eb27c527c20c9ce9dcf7cb3ac34ed8883da890"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "562f1c94a08429584b6bc62d7f4665ca437232524556bb1fa792c46448693e39"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/complete.json",
      "size_bytes": 12619,
      "included": true,
      "reason": "included_extension",
      "sha256": "96a1ff0fb499741515e36c9f957e84fb2f7fa950da2399a0aa36b25a975f9c2d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 314,
      "included": true,
      "reason": "included_extension",
      "sha256": "02c4bbfa0e039c1390e3726d94b42a51d005b8ccf1c9597563ae300972ddf97f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "e34a9337b443eaae55e6d66955efda58063dbdb0576dfc6c68e101842da56a85"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "deb8c0214ef2f64ecf25d19a402227ee61b2fdc186878121ff8e9e1bf9c560c3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b03ee8fadfcfc90efef1678bd6d34d8deed4c1dbcfa684e0162eee535d48c62"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "9464bdb140faf8850c8400b0462e204a5d83567d6d3ee7cbdb2ed698625282f4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5979,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d511e709b29226333bdc6a244513c1e9f075a2d9edfc3a047f5a50a51a43ac7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "870c5085f73f967816f7c006689f840a2b0be5a9d3ca2c905c769ca8b55b21c9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "cfb27925aa60f41e79cfa6b6472fd48978fa3a70a738b445dd2496b31fdc1c9b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5085b14e5355b1eb9aa0ea0ea47e8c558f2461115b085b57a01796ed00255063"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "0bd5be803fd4fbded3329ce42b985542c3bdcc43e63afff45212b283d6087e94"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "d15bfcffd3cdba9f97581b192796fdb5241139e02404cf82290a6edfc7034371"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/complete.json",
      "size_bytes": 4805,
      "included": true,
      "reason": "included_extension",
      "sha256": "a2d916d2c0ff591f2c7cbf741caa571ebd4eba1b3bfb2e851a7327868670fc77"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "d3e35b7cf46ff5b81d573f1ddbe8819f08363b60fa44cd22929645440f5b2a06"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "4500a7a46c62658c277033b6ce1fb500ffebc9c4aa90ce38c37439b4145eaf41"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "93dcafcd2b706e284ac98ac56a104d225421d782c925b9e61a66f8f28786fe50"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2440018161ab37fde8b423622104e529fbe5b51298da140d212c6714e371f0a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8cfb03833cb83b686c6dcd90472efb25230ea60eca6578a6f51a97b6dc5c9e4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43384,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d8685791d48d8876e707171699536d0318e315feff2b6bb6b861f3b188a280"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "fbc7aa15813edbbb8e1288bf38478b02ecd31eb0831bc4496be0a0cad1728c6d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe0284915269b53fd14c89dd389e31eec339af4a3e76e9d7c243427559a79e05"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9931581debd4c9f23a3bba0bc38d2a0cd6490ade6df184deb7dafd3d95714b4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "304e128c479d0e0f41fe90300b9abc84defdf1a7147f1dff4c334677ccbaffec"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2ff045b50d30070b5e37aa14b4aebd7dc77202a9f5b68692de64387e6bc034c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/complete.json",
      "size_bytes": 43349,
      "included": true,
      "reason": "included_extension",
      "sha256": "af7b895cf9b015596df58be1124c7a89459606230f69c9b8ad96c8ecbf6717d4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "f4f0f90bdd2b98909c6ae79863b5881c9ff4287aa6a59ecc2acbae44e8285024"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "80a5ede05d0bece840f061e7d746a5d08a8f0d64ec637192df0016121c19730c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "abbf89766cc40a1125ebc506f31a85dfd4ec7cab3da27dbaa54ef4c7e9b38a64"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8706f16a5edd2d31d3f1819731d4af4d2afbdfee9d13d30a5a98aa099e73cfc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2939df87c7732782cac0c5bb0c8a57efdf035611b20bd0d2498e68e2a29862c7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/complete.json",
      "size_bytes": 12603,
      "included": true,
      "reason": "included_extension",
      "sha256": "6588e20472cb2be0322509b84196e4df10aa5ef80110e25351f5baa7407784a9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "2facf6889881c6ee52e85ae11d029c02f3d430b55cba1ff5a41115f6c4fe9fbb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2cf8061c3d525a6053c5a0d760af270af8c49dfdc4e75b9aa7e7d5e07469c17"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "20ee120ad40b0ecf8023469fa2027c7a6d2002ee7ed43383fa108ba560c67515"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b823e118556db98a67d929b4648dd771af9c249082d803088bfef3adbb6b5f97"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "4af912df62df4e647587356dd9c4d74fd1cc7844530f037e7b3d55043a27b586"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5990,
      "included": true,
      "reason": "included_extension",
      "sha256": "ab5b9c96cedd2ab7be4c524e86571200177ee2cd94a181aea024861c48381e8c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "53e74f1ff3b7c1a70a34d055386b360e8be539e216061418e60c68a0d3489fcc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "7ceda3e359a9cf14aacf4bbf3a8f6ac972c99aee621ef8637c43cd753e0c9cae"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e9bb3e53ab4c37adf1f6e4a67887606b0b7467d366527b000f547ef1e5795f35"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e60e1a33bc792a99104d20074590469ab333460cfc7bbbae55854eb6fbb37abd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "b88bca30e6bdeb5810ab1e69636e0baa47d7232ea37bea913c223b9f3686678b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/complete.json",
      "size_bytes": 4791,
      "included": true,
      "reason": "included_extension",
      "sha256": "adbdfe6999297d7751f3555e7e3d69c3d5c72e6ba7f1a0f1d79fef61d3f66152"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fd124d6249a46c5696e42a414dfa414014b8abe4b53f87eaf1c8a241febf4dc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d155b387b756eb6bff12380d5913d2708adb474dc762d502df90ee95e45b7f29"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2d74134a769a14537692d0ec7609caf29ae700a0293128f05d52fe74a8c3c73b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b511022310d46efc875a6c29d56b6d72a750051e1d44b301b98793b1bedec35a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "1cefaeef6046b64d04989429ca89ca5db3c238c8486570fda7c983dd82f1bb9c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43408,
      "included": true,
      "reason": "included_extension",
      "sha256": "cb15317f96d9577a5d060e39ea5fd6a4abffdb2ce4efa2e23909a458bab5a14e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "28c7fa0253d671289863ccba77098d3cf993bd73ae8a42741489931292d21dc5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "0bc891672f5bb8d6ce64f80644627c99fc2e861a5d007e605c6ca248b355db73"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "69acabf1f6aaa59536ce220ac524f261645e9f584c5ec191993eb8bf44e8fbdc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "73d34166883f31e3631bfda7a6473b5358af11888349edb7a07f078583e22b5d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "068d86f5da0c28e3fdd630b75645ee43bb9375f828c0acb087140bf6941955c3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/complete.json",
      "size_bytes": 43348,
      "included": true,
      "reason": "included_extension",
      "sha256": "809802e6f9fcc1af807c157b37f9ae72b8704a9a2c1b932175e7d532dd062566"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f28afa597d6a8da9a698b1cdf09e2db12e19f593b2613a12dc2a0fc01d4f101"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fa3c7b9e83c1dca1b02a9f3627be4cf30805e0538cf51d7048ea80593ea036b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ffdcfe8e8b5b8b9ae0563f33d3ef6bd6f775bde362c1da96d44b67fe7e31eac"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "d167324febe3d5f286b6099822cf26ff78ebcfa244db8dd2a26a560eef6c66d3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "9351275492ca60d88b5c685006ae58feb115c152be649e447e0383440cda53ba"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/complete.json",
      "size_bytes": 12587,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b217fb6c5f496a3f71a4ad23a68da233af7ab4777fea6142f4261d4b031e226"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae3e9af12b4b287b07a391c345f3b5af3d257a00a4b3cebfbd73e5aa975d4daf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "0890a5c14254a2130d4c4122e656d03890014fa0722194a89769cb723f5b56c1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2e2d81389d26744c868affb875df3ff12d6e196a9cc94765f6b98c3084960e64"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "fcc61527e7bb0920875b9b9dc7f569f02b09bcb8e1d341c23fcd9e1f934ba3ba"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "88b49df6bdba5a51a1efb23b0a6f926daa6613315569f621e4af814228e977ef"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5982,
      "included": true,
      "reason": "included_extension",
      "sha256": "56c29ccfd72bc5127744a91c7b37a11eb2f7f56c21044762c9370e2f4dfd4af1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "4bd93851faa5452e6b9267e4aa6bf3246acdaaeaba3a6ef90a101f05434cc508"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "8c6bf6e959e78c4424e1d653bbd4fd24f4cc84e3fc5d38063dfbf4a1b709fd25"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "8353e5f937b96876a7996e6eed7a4af8459f8736db178068952392e1cf43ab42"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "9c89d95877e10e385f28450a966ee0b626b720907b5d491f702100d3c1d1a170"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "1e37001e8157bb5826d6520336fa535128f71410e57eee0542eb3a144b706f49"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/complete.json",
      "size_bytes": 4815,
      "included": true,
      "reason": "included_extension",
      "sha256": "badfef7075651c764790903a0673fc3efaacb538c41a963690fc1727a2b8b59a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "45e400b71543628d80a8d32777d495c756ed3f5788a253b1a72fdf99b7bd2d8b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96b46276b52c20e40d257f61ba3d79cd0081e253f9d1612902d9006a9b9bc445"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef0d763d890ff2d6b95e19a804d050451c56359cae427f960c319ec371e59de9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "bdf5bcb10558eba5e5bce6005ab87f01ebae84d05fbc1c8bcb655f500af02dc6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6ec468dfa8f48090556df7a34290893b91046b97258583625b8a8326cee8120"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43360,
      "included": true,
      "reason": "included_extension",
      "sha256": "ce3fc3cd6ea53de4be096772137f507b7b20b76b401b35ef7db955bd7e89fdbb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "c7860c864f88e3b4ef4b77a4841bbcb315ad3db3fc6f8441945debe3f0be1c32"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "8eb34af71bfb8d2b8557c0fed7d1c1edf0e4e6ddfdc116783785a25501e85688"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "20462d7c3eedd7e7d12980155edf9132417ff3c3c83f06fb745a33a195bcbb1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "41ef322debf55a005f787cc0a99ee0e642cd5a17e10387a9b3d50abf8c1a8911"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c51b0b2b133e7276f01a4994409ce489a398c61d98159fddc61a51ce3ced6307"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/complete.json",
      "size_bytes": 43341,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0ec131f2b3d2a1d8b8b58333588db6e222b7379c7d8b009d67c8a797bd78085"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4791ca1bbf0982aed4880067a6ccde30133da7e71af34c42b0c9058f764fe3d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "7dc5af522717ce2379ae55e6cec728384b0f368b0cdb638502a53ead6e30bf0d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1eede26626ade3b7d20fa85e3c88832fe0dc0e08af968c9dd7cfc2d5a5f6044"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a835231c9fd65406111edcb7a90330ccaa477563fea091fef4850c503a25698a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "04c8b7d39900e89ea9248a797c83919580435ba1141ed8e6cbf880b50d7639b0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/complete.json",
      "size_bytes": 12630,
      "included": true,
      "reason": "included_extension",
      "sha256": "24beaf653705aa91a00b82d2a1ceccbe74d195f0dd98aae231b4740062f2b9bd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "ca59cf5075b46ec150f30ff9047cffc3110cfef6dafdadaee6e116aa0a224248"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "fa6921a117646c0f2fc66a34ea2311e182d998f34736438ba7aae7bd04f47fdd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d957303da605ea4e9ea18ba235d4501ee5ba28096bb33005c6797f82e4c60cf3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5cc763fa316486f51bb6fb3b331fbdb3b3162f6741221b31a3f7fe84d5972109"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "95b04099f2e7ed10b0f8315ca82a33ffb035f4bb97b50448744b1b798d412f00"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5992,
      "included": true,
      "reason": "included_extension",
      "sha256": "3794aa7a2e64bdc4ada602b55bbdfbccbbb3586e95e792d5d02f477827dd73bd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "d5b0e9b58377323e07c8e7fc4cdc08259119e40c321bd3cde576e77dcfbe92e5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "261f5e2cc6351cb0c52ff17ff023838007c284cea5dc7c34fa432a3a7576f0f2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e498d16c6f8bbfb40d5dbcfa6721a07d6b96409d8ad510ca967d2600a009f578"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "54cc2b3cd0ba867aa70362e44a93303555fe2ef87e7c4a21b437b1b27502ac8c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "2704edc51098cffd3344b982c8c3a2629cf0891ccb77c785ad2978b0e6ffc38c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/complete.json",
      "size_bytes": 4781,
      "included": true,
      "reason": "included_extension",
      "sha256": "8cdeb8fea927e96b37edc4a804592956c5a7a5485cb2d3dd98f5d8cfdcce9566"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "29652ec4dfcf4a7206106eb987049ec1f49de08be8a1a1e1a35bd4bad0cd67bb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "839a3dba3dc839c3577d51afacdb75fa403da19cb0f19a05898396c073ca419a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe53abf6c2ec358a3ee2e2aeb3be1ecc9953c05da2d2eccad88037876dc4cc97"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c57de366287efd5b067d7051d62e3aeff302c296cc870667e6a63580b0417f6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eebbb6daab18e1b9df6c2b626bcd132bc92241bf5551df7e2f96254719ea467"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w2a4_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43274,
      "included": true,
      "reason": "included_extension",
      "sha256": "9fdec6b701e944adb0c478931e0435ff4b4198b9a4050f247441b1e22d22529f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "79582bfdc398893e714bc72b2c454bc140d854b1ece53d7a0ca6f5f72141eb99"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1753968faa19885fe87aca9b991eddee107b6ba1138ace630564f568af1bdf2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "04e9ea9eaa259c3d1872f820f682a21b2774372ca699a8af42f6fb7c91622955"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "465b1916087c447163a2dc30b207ea45bc712c0c1273462a5f7c110e0dcc6b40"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "2d162a080e7e58596e4e3e891d6348723b187c86d978bbe9cc787606e20bd866"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/complete.json",
      "size_bytes": 43478,
      "included": true,
      "reason": "included_extension",
      "sha256": "4a13ecceff8bcf6d30ee140e5bfed99cbc1be6366cbab47bfddd101495e6fdde"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "6b4c4b3faf3159cddb2fd812537559e188f25c49a788adc0a187fe3fdb43e7a0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "2db08bb63ad1f69435f41a3ded6d1386086fced98ec478ec0fb27911364594b7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "0da3bd1fc8abeb15f15f23247943e2119201882194e01f26e5a414b524f11789"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f798b86d5332505ad42b0ad9a6c8c434de195366e9e9cfc5410f2ebc93646440"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "4888c3cacf126d3a46db42ae67d48fd526bb2c5c0432a2ae9735b98d7a49d090"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/complete.json",
      "size_bytes": 12626,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac9ff02f181c7afac6422f4c85fcceb83733e5cdc2dd8596b13797d1cffcc1cf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 321,
      "included": true,
      "reason": "included_extension",
      "sha256": "92bcc8c4f3fffa46e1797068e9a2ab9593436a5c7a5e0b219d61b222aee741f1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "12dc2fe713f7705af951a8fe09ea6761e5385f1675f983d207d93a12c484b3f8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "cca168cab8323ecadeada3853ab9260f2ba063870a26c7ce83e7137a5eb76cd6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "cd1360ca16256b12bc8d4edbde1c50c3a01ba2975b8a239f9c5c59aa0c27bcf9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "8b2c34c990a86db277944e011344d8124bf387ae15c17e130b76fd9e5fcd9b2e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5977,
      "included": true,
      "reason": "included_extension",
      "sha256": "b70ca14375d46fda42ce93487611f97e975027ae57f1fd2affb2b39e072ff5cf"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "f772f96efcae46a889313cce8cb36b2de010ce68ed93ca723b321ce39742d400"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96702c90b98074d941a43b9881505a41aeca6a31c05031fcee296652f1483062"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "aff9ffec7158a5aaa5c159fb6c04b8a41d14ca23e805659bb88f0a8797dbe39a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "57cd5b47e66e90f53feafbae194b92c70edc80be117f813b57eaa314c09bc25c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ddd4de8cdcea202cc3546324e054689a1775d6807f86bfb134012d3b41bd9302"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/complete.json",
      "size_bytes": 4787,
      "included": true,
      "reason": "included_extension",
      "sha256": "390c0d4a1e743477fafaf91b3fec150230742520cc719e14cb60aa732ef18095"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "cd828922af76ef79b5ea36bdaf0f7931675152f16365975850d887ede2e2f254"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f9486231afdff8f03282c7af7a590a99fb5830780b045747019223b07c4cb1d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ac652495a0e72cf071bc95e828027c77b5ffc9fdf9e0dfa67a11c7bcacd7b64"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "83a37a803f0ff09cd18b91e4042ff490a3fe7208f8ad130513f6d11dae62f73b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fec936d169aa08b48e3efdb7a877052cf10b754bffb8f5f6652195b77cb0b4ac"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43172,
      "included": true,
      "reason": "included_extension",
      "sha256": "8361a86f0b5cf5b153e477c19a5c8e7b4f231c428abbae293cdf2e7fe6ddbfc7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "2ffb3ea897304e27860804943e5b9fd5906548257b2383b72f273c6d1cd3ebf5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "eefae8a5a45b50fd92ee53904bfe0c39105a0579184e6042d527eb18b1eef771"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "40d9d2736ac4bfe081a091b3e4dc6b90801b7a2bfd12349ca67a4a57b907faa8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 648,
      "included": true,
      "reason": "included_extension",
      "sha256": "51ccddd4a0e8dcdc065ca807c4e7cb90ede4a2671dd54253b76d10b9229c95c3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "af7ecda381b5a5d41c7f4305ea98317a6aaf7d4701c858718352abf135fbcbc5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/complete.json",
      "size_bytes": 43364,
      "included": true,
      "reason": "included_extension",
      "sha256": "45f6837c1abc3d0f23b484241ac1f5003be94253b1d65c29618f8e5a83c05a1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe0168c056d8fc5e01e6e99005ec974f60bdfbbb663ff29decad423cd55b6893"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2386e688ea59712d78d1d85c4acfe82a677386263ddae50349977381f8fa2462"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "77ad26b76fb50cabc910f0bba7162069e859449b4dc59fb7e1407753001c2863"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "67cef671dd20dc8d1a23d6a036f21b0aa9eb009fade2460c34ba216ee6578a49"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f11e0cd7fd86d41bc6f915fee22886ccfc7bae3dd8afc103f20e6739129035d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/complete.json",
      "size_bytes": 12616,
      "included": true,
      "reason": "included_extension",
      "sha256": "a371a497e2a307c75a70113e6adf37aeb7661e3ea3d6e9601f91f80fb0ba1fd1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8f047a54373136bea7af7f4fe0b8ac31aab0c9acb1b110c2c1b8eba9c2b80b52"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2712052f776ad6148ca7ae61043d80bb18ab955a14ece3377f4d0af1a8b5f472"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "14549219ca438d2a074301269f268cace75648e25762c2964f798e23b0bbfd30"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f5c3eee4ea4332a8892b3ff8eb7a216e8ede334d57742aa212dee1f11984d0ff"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "16131c44972207bdaebfa1007c57d021296deeb334ee8f50f0fa7e1374773f31"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5979,
      "included": true,
      "reason": "included_extension",
      "sha256": "24939799ed1b188517570bf3fa4abf1a79953337dd406cd899351b5a3d3fa159"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef5ba5fcb35983672fd84ba48e1311e41f74a6cff49a6795c3079e3c2db288c7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "db8f304efb78a4ee67df817bb96281b57f8fc3facb54825b39b87cb92155f6b7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "4dd3bc766b869ff3e9c2db8edbac5300bab950eb4a55029f2629775f90174f97"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "b90dd17d245e7557009fa21c4cbd310b25ba85a718fd06f7ed2062603a9891e0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "dd75413e76ba95e10a380b8085a4f9d53f859ec3e30415bdd1f8215e94cfc372"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/complete.json",
      "size_bytes": 4783,
      "included": true,
      "reason": "included_extension",
      "sha256": "ebb992259a0f9776165df381a2f5c2ede4268ee1b2be98662c63f04b67413dd1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "2ecf83bd4fcb80a4478976819c77d5701648d6800d74e334ad184412168b0343"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "7575a14971fae91c68401fee6fcf5513501b28e50d1de8a9b7b8a264cc038a03"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae687aa0fb5728c015e1c7ec7d21f42d6eb6e3bc094106cf57a7c7ee51902fd0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "c59379a2043e9285a60234f84c2e4eb57e8d5c1da6e853f2b6c4e5dcde4f1fa8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "25912420b9432382bd857b89f103f424bd857285761031a47271ad57076b3137"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43276,
      "included": true,
      "reason": "included_extension",
      "sha256": "bee3455249803aec90c2b4c5854f457c0c1922c0d23a8533dd88620f8f6ce674"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "52f1d77a420b14132caa9e8b5e6dbd29f2ce56ae0defffc8657dd7d416105e42"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "5e01115bda0eec9e482d4926a8c275b4e6dc980f946cdc1971b8d525156b9690"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2da19187560e51fb2a61458ef0faaac65f85a4779146d345e82b6749f460c04f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "1bf60fc0453023c95d6ca2bff9c5b202437762c000dd0fde2f5a000fc5d78a25"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "904ab4e245ea6c4cf05bc9c1f761ec5f929cd541f04b5e8d509de3e04ac95ac2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/complete.json",
      "size_bytes": 43549,
      "included": true,
      "reason": "included_extension",
      "sha256": "27613ba60cb3e86a10fffd9cc31d8514eada1e42cd98eeed5973a6094bb12313"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "e54e77cf22ce7303abbe10c51f075e3fcd3cdf08f934811c0a91f85f1458d460"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "7cde4347517b46afd95a35c8dafd01cc73756ea9c2800d5aacc496cff13da016"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0715f25ace5bec84acc434d65d8f5b02a17d79ea071ca87b04639aa38b5b120a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "b994945fde39927e0809c5ed89ae8da1dfb34f8c0dbe56ed8d3e9cda018522e2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eabd07b350c42417580aa9420d7136ffc5f3ad37fc6bc5eca5a645d59deccef"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/complete.json",
      "size_bytes": 12620,
      "included": true,
      "reason": "included_extension",
      "sha256": "154a52d995e1b2c158992827e5cdff34c86c6beecba1f03e5915a20d93ca0580"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "59cf8c309c027e22d63e748c6ca5f926fad972c38ea088bdd4db5f080cc3679a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "f44dbff551f8700b5535f0f0dff5fd6dc00aea5f0ece4b874ed0089bfbde41c5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d45354a307069989bc16a0ee1336433aa52f1e81caeb4b84b6af5dc79087e6cd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1118777dfadb5854846ce9f4dbc181dd53da6e38504d7ca7e25d4e7ee4d1e50"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "bfde0003b45ee596610ff4df79250287b063439c9910d91eddbbbde3f050203c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5955,
      "included": true,
      "reason": "included_extension",
      "sha256": "6ad878cc4eddcad383b4ba403970d0ca3dbb6a4a3a850b40fa12fede69122436"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "5df8b5065135915c585dc5158e245550be36fb7312b769ed505eaedb61a06915"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "7a7cce308752bdc056e0fa4f313ce264a2e6c815b384659cbbe314de7f053bbc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "04415bc94e26d3135026ed60144226a5bd24c6bec2d69ec5db65149935d7ffe7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "f3b6dd2972137f82e85b028cf24b2619135850949d88faf8187efc7b7107d239"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c558c040817f4cc91c04f581abcae5efe3d6c6c2fcb33a6b8806067eff4fd6f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/complete.json",
      "size_bytes": 4786,
      "included": true,
      "reason": "included_extension",
      "sha256": "9da9cd74edd9432d119bb9c0225fefb121479caac18934096847147a8b4f8024"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "0e27df204b864815f7ccc0616bf643584d76fb70eb00113fe67fe52de0a401e8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "5d9238fe7a93be238ddabcf1d715573fd92f7e115910c2a6f3d72b384e4ad6fe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "64d71e1fb65485cf642338af658199df4406851f61a01e91c618e52d07f3155f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "20e4887c41571bdb86454936e7f6d5cd3be59499568eaa1fe5c56e434e91a906"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "71260b33338b6d8e4f0a59622cdc47b3bfea6b249b0194f432d816d8ba4e7248"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43419,
      "included": true,
      "reason": "included_extension",
      "sha256": "6aff48bdd3a8c181c2061db03eb3928ddee438e70a56356b464a1bde360c2659"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "342a259628b40d46ffcafa07b81e8865713fdf6e36146a67bf689fe141c17b3b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d3d9f9d82c7ca3c98667fb4d8f17e88d0a8051e2fdf20c8d878ead0ca62c7905"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "49be1431987a357960bd6324523c8bdaeb09e58bc1c4a1c4efb06c673b4db99e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 643,
      "included": true,
      "reason": "included_extension",
      "sha256": "5dd8e255a09f6383d4562cb248c3b3c039aa8c7431a502b325e35b0a25486996"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "805bc5bb7d9f57af89806a4182ee710cc95c4eeef5110030e34a41a919785500"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/complete.json",
      "size_bytes": 43569,
      "included": true,
      "reason": "included_extension",
      "sha256": "3523814e3bde4b63a57b3d7d7924e4443511b4a209c8d4788a4c001cc68ee2c4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fb554cd55c99a0cc77644c57dae1512a9055cec5a4ab450ad8b5b78d2df126e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "626e346f0cfb784a7d0ba4db9a685937a7c86c201aabc073c917ce58f4b49e0c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b12250de42657f993a8c2706b23d5657681a517a9b1a802113e94135bd474f3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d57c14390ce0026aec93cfe24eaca68a4a34e2f21a27262264f9ddb912f3dbc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "bb6810ed3eeacab1cf37a204f829f22a1e3cb4193ea3daa37c406aaff3874cf7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/complete.json",
      "size_bytes": 12623,
      "included": true,
      "reason": "included_extension",
      "sha256": "a36460d04acdb924a3a912be4e68479bdb3373a78553a5700e36313d929d07df"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "4305cf84ab310165e043acf099a67fb513e8e927c5d50ee96d96eb5b76f340e1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c43945cfc2314600dacdfa58fd73e9389b4e5545cc3ef2b2ec8de897b8018fc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "9df0a6f3c5e4821d4e96ab4df3721c34ebcc40cb3ce64796c0e16e3de4dd2ff2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b7d343beaf75364602c4c7d83fe145b6c2e774aee65ba575db36ee46c4bf3082"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "e91280ba57a5690873798c681cd98ea9339140f4e95a0a76d686951868bfec82"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5954,
      "included": true,
      "reason": "included_extension",
      "sha256": "3a109979b88e5eea284e55b7427d86ed9789b019852f90ea2786d8ed11394a54"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "eedff74656efc0d3b5b3f7e4109610cef1ea280436726bd77ae7193bcb46f312"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "03e2fc6e5a4c9bf89c1503859024fecc83eb18300211d4b5e6e63d4e719434b5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "0351aa4a1c7fe63760d55d6fafaacd1a71f0a380e9bcc2a8a0c2b95bfae06e4b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "f368cc0877edb4f6a5beea9e8cee8919058a6115bd672240f441ea2b767ba965"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "78cdb53ef0b4b8d61a58c05bb327d568b2dce386986d41214ac2d25c5fa4b767"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "1d2060c23448af2b1b0fcb3522c43eb89f0c834314fefdfea88f3a8d7678e291"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "466582f2110a78cef9fb29d6dab1ded9b6f0ba6ba693c1134130c06bf6a8aa82"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "304f5b8186651d28e4751d263c68eb66074645f7c424ecf1617aef0cbf5c26e7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "3f3dd650d9619d7cc17831b66c0c47850fa70a923f0fa254b4fb28d6694f47ed"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "5aff29d5f0640ff3d9f9584e731b075317a0c92b36d79ac67392bd5be9d3467e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "87f91c3d7be3c1e4d1484f5f22336edbef49981d4b5e87d898a518d8cfcf3d88"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43296,
      "included": true,
      "reason": "included_extension",
      "sha256": "8a1e09c04fdf349647c6edc82395975c81e14dff1aac09c8337942c28fce91cc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "4414e2a69825bdf1ed521d7bc927c9ea46b66c565036ec4d6f2c6eca0b826249"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "1295447e2856d4b547d8636f2f3e683821fcd28c77e49ae6294275efcc72636c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0103770e54018d91e4d8328df4967e480d79f2f93086e38dd01f8ccb881f9dcd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "34a541b9d2fdd7208a38c59ad37ec4c1a289f46f89c5b98177f5b7bea5a614c3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "cfb1a02ea1e214856b454ccfc1f364d7c9d553a7e4e1ff33c75facc20e738fbc"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/complete.json",
      "size_bytes": 43587,
      "included": true,
      "reason": "included_extension",
      "sha256": "89d998513655a435d93bb9636176d52ec3128cd335c335898520872ab8ce7b2e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "7210179b969e84650e00d6bef566dc48c9c4e2d545a4bc2bf51f057f7c09249a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a7ee83193a9b2ba5ff05287ff76c023d8e0ff90e1f631906fb08af985d0a487"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "baa536803e009aebdd209f131d23656986f7cf5022b16b75e84c23f5496dae33"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d83380b47203cb829c11bd59fbc6ee2ec27087dfb19b1c542963914b6dcc6e4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ffa7035cdbe2873ed2f9dd3d2b879913ae1e964d9d9214ac2ec6e21c487752cb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/complete.json",
      "size_bytes": 12612,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a953eaa69edc1275dd5f90066a78e83939d4be95e599617c8d381bf519f9c0c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "8d922935cb16ad9bcb42466176a0f6c2073f5b2f94e55ff7ee9468a8fa67bb37"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 834,
      "included": true,
      "reason": "included_extension",
      "sha256": "0486450b686bc4dafbdb45a111121b06f33b259870dcb4274882184101f1f79e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "64dc39eb973ea696e4b8894ffc2917b502a92292950ac2de8059a9599e04ba6c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "17fcff6d4d11d414aa4435d38bf2f91930531b0c3b6d4fcc0b387d40e7653731"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "10b8d1cb706b724d67fe42bd160121e0e9717c5b59596a09dfcbfde0be01899c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5956,
      "included": true,
      "reason": "included_extension",
      "sha256": "56e56bbf472e0519aa39de98ffec404116cfc550d2b9622ca82b173d0484a58b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "6a4bc69035cef38786d2208686705571957e1c6a13a895180f26d1e9a897a831"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "a44296d0dfb0dedee2534e5bf1a5c4d49c3951e1e821f43a22a9d0ee90c0cd36"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c3a4e2144b1ddd21c5b38f29b79307b53ee78c43c8e5f8eea3fc23b773860f1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "5508c0dd6774021dfe6eecf014954aa32a728ecb44adf8bb6b593509a9d8ef8c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae8a5942387bd76f21a4a39c28d1b161040ad7c44940fe72acf5b7cc4ae30612"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/complete.json",
      "size_bytes": 4786,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9e8073b9d9e1c7fe4bc3a2e3393ac7d7ff14a8e7a4bb4abc9315d3880d63cea"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "2824bdb7e96f384ca1cf86813bcde23c9776ec29bc6be0a8602e790c38df1235"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "418b66e592ef083aa43b4e3465eb9286062ffe1fd8eeabefd63954957ca68f85"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5eae10965541035f10804f2bfeed80656be37ec395b5f3b3f1f914f293d6d286"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "476fc8af71d48e5f77787c5d6d548d39a90d123be63b1a5d3d426aff9b52f4d1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "9e568b62700bc1ebe2ca70f68da78b442945e83c04026ed653e8829959a8cb48"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w4a4_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43382,
      "included": true,
      "reason": "included_extension",
      "sha256": "4bb7457a77cc6c96668082db3769652a862992899289804287dc79f97259194d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "5438230737e17be60b33f8b6aacdb02bd88e82efa8521aa73f696ff8444575a1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "0485625a471f24b97d743e31125a29b3043403125eb20fdbbd65fc7175410111"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "b886bbc5d3f2722c250256436a7ca7ed00070d216fc517e5ad9e4ce63b225606"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "65929dbff89b053788eeb0e27d25cb7adc20182eb82f84a3e3a5375c6d44e86f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "40d2b7a4999e8538e81d8b3719567efa82f3bff133c3914f119802d59196d2a3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/complete.json",
      "size_bytes": 43381,
      "included": true,
      "reason": "included_extension",
      "sha256": "794913203c137908aa1e104c397ad0e1d9555187623e79c320f52a2d51d753e9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "5fa86bd80378fb5e45ed63016542da00aed38bec52f9d388dccedbb2953439b6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "ca99f0ec8efdc6fe4e466fcf40f127628e33487d73126dab1ed27f594eba3b6e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6cd2ee6d9a1e2df2e412faa5d8ddca5a14158eba39bbadc37e71feda5e52eac"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "5922f7e265a0da6f283c91562afa70389a16a09b320d95ffec50e12183f7018f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4c7a140b01da0fc187b9a31ae3a6c6ac0bb0bb4fb8711398fea6207a9bbebaad"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/complete.json",
      "size_bytes": 12566,
      "included": true,
      "reason": "included_extension",
      "sha256": "a24c39d201a7cb1da111b9cf6387fc847b7d58758d02df330cbaef12a5f6a066"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 316,
      "included": true,
      "reason": "included_extension",
      "sha256": "2bda526dd2752fed26d3b39290a8c62433988dbcf855b2d109e5b96d5f33419c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "77cef88bd715e876bff9145e18f697ade13e870d22e00a4e97b2748749f6b1df"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b3296467c1c4e18274efb827ed259f047108049844776d8be79f05d2bae8b58f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "fed696dc5721981d75f0ca17800c11fb66ea82085a6eb78667a84783f2cdd545"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "3f0886e597bebd9a9c293b5099b360b5e4d9c04c06175812e356ac66ed34663d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5965,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c621c77f6715f3d5e0090dec1e4a8aa4478f6f7f4262004e2e83beab2052220"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "aecc2e2d6c1112215fc262de5bb2c3abb5670ddff02bd54d95c4e31fb9b34906"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "04c3bfa11124f89c99a1b11232c679f2e8ce6977f4523dea3d24fabeb02655f7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9f02d41d229bf3fbb448c975976a755537615f880812176b370cd50fe606440"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e6698cf3c48966519e0bdcae9d8a7dddf43447343aca8bcd74244ffab32ad1cd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b54d3a63c59e76a87090e0a134bcff76167589e355b726ad2c0969b5cdef4aa"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "649a294663b08302c2db25b688e3141ef76b13fcd9b3fa4d0b341bc6e017b8ab"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "d96969b9b05ee46bca7942c1940f57930e238611488fd88219fe245171614479"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "7f89c4b8d0f6ad579db35da0e9c6b7166cf8ad140accc6653b467db83aebe662"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "c605438797f5af61398405920e2154156448ba24396d80020a2b66539f6c2675"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "5c86e37435106212bfc93407f69bc797b8a106d9ac6f250a02600580b025a268"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "5d820b659c9507df2db4bd752bbb8834412ef4a78da4f532a670c6b0866e7979"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43399,
      "included": true,
      "reason": "included_extension",
      "sha256": "bffc01a61edf2bd4ead4c75f9ebfd06797c23066d1304e3c4f0f3403e9b0c8a1"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "e1256e653dd2e6cb04917225aa85feaa743ac4c5cc7ac06f8f554ee7e283510e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "e08b0f734fc979bfa21b9777b1f7d2bf5906b41d72419fb0af3ef77a40a69099"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eaf887f0603f9b77bf30f0024c0ca7e6186a7b9d7ba9a8a9ec56cb8a97414c5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1736a8b0f766d701477c11a73efff91f9a7b6364baf24a37c53fc64fc0521f8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9f631ab1d11e06ffd769c28532b08034bf4992e9fa3f63b8614bc54bc1c64f4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/complete.json",
      "size_bytes": 43352,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c8e40f0607834bb9b2b8957431a8cbb3da99f3bd2c4f21255687f51f2ce94c0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "74275066f1c76fba9e1d0a6af4d69ff35660f4822902a9089dce4709fa465e63"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2dda069b4d5842b46f2b074ccfadcf54cac87dc52a06f50a713095c118b8e1a5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "37bda3e560c366273bdbc30c0a7d44aed7391f5444f832352f99e27e679e1876"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "a97c8d6d34505dbbca5ef42557cddc34e0584b0586aa1fe7f2fcf12f235e1695"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d80f602c7ed2eb0e21bff2055da2ba9ae8dd709b5917561c7b243fd522f0b074"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/complete.json",
      "size_bytes": 12577,
      "included": true,
      "reason": "included_extension",
      "sha256": "f873f884d0f94b7d444e3ad121656872ce486c1db00156bf32db61c9c12cba4c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "31b9adad301c9c5857071648b4b43466ee15341b28de154436eac6a279fc6354"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e666e7975a12d616b0a4a4b2c9378e45dc396bff961ba990376acee5085becb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "d5d2c44c6998d16204ae693aa52e0c25f4a6d05bb5f618f5b0f1a0c4819792bd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0278612ecf2fefafe0d23ba89d83f869bb67b50dec291e424cd985836a638ac2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "92bcf37d15361f0f2fc4ebff2513c994036d20fc038ea132c2a231bb8e8fc782"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5971,
      "included": true,
      "reason": "included_extension",
      "sha256": "e5ad61d70c1eafa489dd6f4e8b3c1c0cda9ab40e592c5b3ce3276b2ba6bd9dfe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "77053e136aef19970dcf9679ce2b0fc874ec17584864ff1c400df8502fb05fe0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b875058c89febd00c686d0ba33a8d0a6fce848b5c9b43e06f4d6e02c71f739c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5bdfaf339f404fb1f616b6e61b08863c3077ac41cbed4393f81ffb8b1fc29a06"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1fd0311fffbea7fbd84e8f8ba0b066446f7943bcd7b0fcbc2ae00a846523d30"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "8baaa91437ffbd9b7fe722cedcc56232e6af74e87c13e0a7cabc206e4c90b01c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/complete.json",
      "size_bytes": 4792,
      "included": true,
      "reason": "included_extension",
      "sha256": "0f714b5878202888ad07d6de901ce6a79b5a5f033abca83cca2f140bb3f4c9fb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "700d259dda78befcb29121bf39d56b0a404b3bcf5e0b0e17c20f57f6c6e128b4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "ce56d304dd58195af3a38be27cdb8e749df1b41c9134db2571282086f9a6ef63"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0862d3d621a125adf7f5f8eb87fd2750d4a7ba641b242d0b052dbbf9fa33827d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d5d6394e25647abe0d99a9117bd56d3fa65ec966ae25386de4af8a4a1547f4c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "505ed9f772ed08dfd23e72430995c7c8624153bf3916fed1ec89c55aa242d79f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43391,
      "included": true,
      "reason": "included_extension",
      "sha256": "0216ab7460158f2d2220c7faf591bcf46d3a20091bae8417ebf57575aec868e8"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "14f13717caebd3535ad64b71ae9f7f7a5396217e37933bb5a47f3cd62d94d55b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a487de18b4459c2778c99a61ae8279b95060474772daaf32d13f6e53cc8f197d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "395312943200b462395875e288154b6c54ec54f7e995946f469effb2101370c0"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e160eca7bb0524360887b95952f1f4054d11c8ff2deef859744e39551e104ab2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2cbc6dcd1d230a22210d53ca30cd16827d6dbc9c7f0c12709fc3c6a314eec075"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/complete.json",
      "size_bytes": 43342,
      "included": true,
      "reason": "included_extension",
      "sha256": "6f17b6bfc61fdad4fd4ee66f9e7e4badf6294cb29f866dcead4ce99f0eac73af"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9d9054c71bf474054fd904a32d541edc45bd8b20c85500823073c4986d3c33c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1ad89d7b75b62516ee1da2d01f4d70686ff384d36012b7289b7453c58ace3a8e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "5402aefe4fe5960d7343ff764c1ec2e32bf70a5f09f0e3fc107fc8c9558b9c02"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "e93a200cac1aa2a6a4fe70aa0967d7749d85316e176eebb7a1f1bbf04f2ec614"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a82cfdc42e1f392d869a57f749b3c5367f6157a223101726de3219bc5428411"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/complete.json",
      "size_bytes": 12560,
      "included": true,
      "reason": "included_extension",
      "sha256": "65e99041f6655bb025533b20d3335654f7d8ad51beed20b4ea191e44afaa53a6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "3730a645a78edbd4fb66edbc3d740af9bbb78dd696cd73f10118f3a9cee35977"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "27ffe5e039647f679e9bbaa42022ca6cfc142d6a7dcb0fe45735301bb0d8cffe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b870a973ec894be63ce15a6637de5fdc471901d8dbcbbd5ad3d9307d16a727f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b8538413b228591e9f642d00a4869394a7add36a9c5116647de5125754edf34"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb89215f2d95214468cb1cfcd865ad86a20e91a31ec7728e5eb3f5c8c55aefb4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5963,
      "included": true,
      "reason": "included_extension",
      "sha256": "af1eef5af49d528e98cee32d55b1f0c4d6e9a925ada06c39b5083ca28e1e1ef9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "355fa85a6682a54e64a1e4e419a77ab66befe0ed434504ed7e2905b5a1286522"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "292e70d157d546b92e7c806df1696f23b862507b1d2cf505bb9552f67b279c43"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1ab8e5360c70af0a0d12090ed495000353752eddc229e8c554d53c9ea129c927"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "14ac92b2ca769b686976f498cbeb649faac7195a9a3facf20acab48ea1c907e3"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "09a9253631f91b3c2f93a61892c047a2d6863d01545fa098d5ea5ae8bb1ebfff"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "4265efc4e80213c7aea1a496af314d72a651dc2e0adca64e97b6df187c6b1871"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "36bb2ce4b7fd66963b52445ae342908ae5f7978cf5b7b662b19ea5936afb6d44"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "bf45f819b5ea1ef389cf9f89c7b941eb958b9adf41c6de85090475770887a55e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "7a4fb1c6a5db525f67eaaaddd92d82769516397bd1240df1db04d83c503e3de7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "aac3345e26a07d56e5a3cb15c5d2c3b9af6c374d1a99a32b54770a96dabaf4ca"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "d23322cd6ab47751e784c87757598600801f0f95b0c77557feaa5e8691ba0b66"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43435,
      "included": true,
      "reason": "included_extension",
      "sha256": "8efe36eb4cf65b303c8f5597705ca820a8326dc5e91091406e608eb025610a97"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "b6e05ccb3f1011373d06ef952f7e157c613440944640ca3e3f2fa30b199e4004"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1de54c6e5182f566aa88abd0f9ba5d3631112b89c8ade030e82ef5f9942836a9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c8c1f1e7f56f1978dee13c0438f3177c14c288bd1d74fd23d7d117b21377c1cb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0c7ea50ad197f501088586e4bb7c98e5e10bf0b86177ed82a693ed1eea4a3862"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "7e6784203e58566526632f003ffefc399f9dbe0279f525c73ea0e0d61e479119"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/complete.json",
      "size_bytes": 43374,
      "included": true,
      "reason": "included_extension",
      "sha256": "45afe1a6ca7807abb0313fc51127f2cca8f7d7b088e2906951e166d211ca620b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "628e2d5cec08d46667e52eee7d8c38b9eb85cf08723c793e0cbbe30a009e194b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2bfd0a566f13da975ee45aaca98afcfb025ab50bd96dc7693cefaf4ed685a657"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c0846b7a27c9e91c0ed47063a0cdbf31dae0e18385adf06db70ac6bbc65ca890"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "07717bd26f07f9dbcbb62bf24b81bab1bcf47ed3466c8ecb17987737a567e0fe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "a9ffbfb96f3c1209c48a47c4471943690cfcd333d4932ea9d7dddbc677df5afa"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/complete.json",
      "size_bytes": 12578,
      "included": true,
      "reason": "included_extension",
      "sha256": "1cc4568b85aa34351c953f4b71c08a0c9f94550c28a8798a7885c1d046645b7d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ca94016dad7a606f63faf85d1756311a8c94a949990dd8a6dd6eb18082f3405"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ab49e674a1b80a57283213121d60c5ab13dfcf07ff00aff2da2dae18e1753b5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "526658f2d7f106c441e94dec5543577f9706b07fd45499eac9eb6231a2675da6"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4e3f5ad3d4f36e98068781ea267840e43d6480a51d9a47202a5f9b130709de4"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb96717117657e5c9bda73514178aa536e53f91d02005e6deba9e4ec2e77247a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5973,
      "included": true,
      "reason": "included_extension",
      "sha256": "0559f2f3e8ddae0c47131b65ecfe9994fe8701275762cb32ed5a3445f357e347"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "8b412f577eed0ca6f12467cc75f22dfd6d429a0cefe4f4084929592adcae58c5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "822949d550b5c21ee76484acc1c26718642393d08d4ab407311ec87fdb153934"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "814428a8a501f67595f473bd1e9702673cdd5798342e98bfbfc7051e7190859f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "81f3a4beff40747c7de1181e16b55cfccd057d0992ffa1a9f3afcc9144d9f92a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "6f727fb67a88c2cafd49f9550d39b5f2e53159ae25d95cc33c0072b01724e09f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/complete.json",
      "size_bytes": 4796,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d8ef99e5a6901177727a6eb2bc0ea1dedc68d0846785772c3bcd5e26fd97528"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c0704dde606ab0469950599817cfecf9e00838b12cd50cc970419309f6cb620"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "356f22d225c9ac9248edcd00ab84e89a5de2e794bf96e866a1eb01d36343dfb5"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "e3eae52a02d6d264292e1e40fbdd4c98bf4720da9ff8d8cd921fe3e8e126ba85"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "180f737d1813791050bc5956e0b94cc30c454846a33cb81aed02e5661aab3996"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "30e50d1864a35ed49dcd4a8ad560d69c4d9342276fbe97e114e796f277cf0f1a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43407,
      "included": true,
      "reason": "included_extension",
      "sha256": "76b2bcbe979d68b546557510092da71032499483ab67546bde2bee07e9a12e1d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "530790fb6f25fa40ce62cf28f7f0dd65b6820b845233d39f7205f5cfefbe8abe"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "962fc8d409e1eeb8bd90b7fd2fe3e62afaacc45c78ed8720a947d3a3dec37b1b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "19654f7ed12a617f55d60299e4c63d25406452a5bcd037027443ff63339350dd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "92f6ecfb164b38676cf5b94020990bb51c0fe3578aa3a5b7dfc79c85275be03f"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "367a4e5819b48d5f00abeb135d60321321af862469f7a0a6bb649bf0f5457e3c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/complete.json",
      "size_bytes": 43373,
      "included": true,
      "reason": "included_extension",
      "sha256": "37235c2b2d16151a52727edbb86f52de39e37748e338090665c40ec35220cc0b"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "adbbde2cfebbc979aba49e0dc6de8b00511373a4fc904869f4905439a1edfeef"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2e3fbfc7fa75c57155eb13c712e890feb21b8abd7857319e5f5816adcd444804"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fd285fbfdc0d8f08f0921f10171fced9c69146afbe5772dea146d08feb106d8a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b502c4426a3be589c8c7b5587f25acd873a93ed6dbc49c09d5c5be54d1ef1a6c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "8870441187ecd087cafc5d67ed0c9306f7c6f9e261f70b1948e81b80592b2bae"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/complete.json",
      "size_bytes": 12584,
      "included": true,
      "reason": "included_extension",
      "sha256": "606f4bfa2ed865db4b19d03c6ba46d462f3b947ecddfa0d38c118bdb3aa6325c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "145721f0d0d92b3cfd97c0b13168baa3a64b55e6dc97b97de0ee6f4ba0c4f5d2"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "19e7942e06d4f2242425ab588816bd3e9b3510caacb54953c5f728d65713e1cb"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "cbb2fbbe618c47221889132fe5312105dbf6a1aa60801ac0a92ceb58b01781d7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "f307f7dbf7bdd6786d59c47616d47f9e63a08989927dfe721a87af7ff33013a7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae2abe2328218b2efa290be2a732bd3ccd1578fcda48c710bea66649c08a4e5d"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5968,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fc7c536786e95a20d0cb08f16cfcaa03cff133d28e0d8dde34a25b670fe687e"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8ec779ef9f09f3eccdf644640026b8569722dcd114afcd4bd9cb55ac5941d1c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d63de1dfc733c6b018359289737d2f3155fa6c0d97df2c4b1f9175a375116452"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "11762c10b72c70247e17fe24dfd1918f6f9e8761b9be3d221cf46f983b154617"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b6bbe63f4a640284c1bcda5dbdbfb2f5a6834e4ec4f068509a064d3288d4759"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "736b9414c4334e0b152a83eaaba4042312b5d6dddb0055a66d2184ef8f471b2a"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/complete.json",
      "size_bytes": 4790,
      "included": true,
      "reason": "included_extension",
      "sha256": "89e4c098c2fb634ee7d71e58f7eeb6a3483a04076c8e6e6a8c10521439ad583c"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "1df2d78448c655bfaf469e798b5b7b48c0c1d9da26046049412e17b0628a6501"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2210844f2aaad59eca9956bae416075d4ca1ce1a7f2a1793b4fb598a2796f9a7"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "88f3990b85f3941fa733b58574daed04f62775ee976e85ee4b0255ae274c4cb9"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "d115499ef7a84ceb222e81f103eac69d6c41695a40bc0cc7a66bb43ddc70bb78"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "06e518c62e1f0a3e7dc534fd70c455322fc3d7e9feae0886406a436c45c879dd"
    },
    {
      "relative_path": "export_exact_head_paper_rev11/runs/w8a8_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "figures_exact_head_paper/compute_task_and_passage.pdf",
      "size_bytes": 141876,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4c2bb43042f126c89590a498d7eeab75df5854cc3a491e3eae47f3587bd85d9"
    },
    {
      "relative_path": "figures_exact_head_paper/compute_task_and_passage.png",
      "size_bytes": 174713,
      "included": true,
      "reason": "included_extension",
      "sha256": "66e902ccfde711acb2012d3a70656763f3605c9d5b0fc96ab9f55b0753573ca9"
    },
    {
      "relative_path": "figures_exact_head_paper/materiality_sensitivity.pdf",
      "size_bytes": 198288,
      "included": true,
      "reason": "included_extension",
      "sha256": "cc73fb6c01358c51926ee9d1c0fe2469eea592a586a9c4416732ea9e44017981"
    },
    {
      "relative_path": "figures_exact_head_paper/materiality_sensitivity.png",
      "size_bytes": 63110,
      "included": true,
      "reason": "included_extension",
      "sha256": "91dfc5ad741673e41972f9b9420a97f4f28d2082c154cdb2908eb79cfde848f0"
    },
    {
      "relative_path": "figures_exact_head_paper/remaining_headroom_by_training_rule.pdf",
      "size_bytes": 101613,
      "included": true,
      "reason": "included_extension",
      "sha256": "f42b3d207d25e451b0f35b0835d7545f143d1f5dbf6ba1a4fa19829975759d1b"
    },
    {
      "relative_path": "figures_exact_head_paper/remaining_headroom_by_training_rule.png",
      "size_bytes": 57375,
      "included": true,
      "reason": "included_extension",
      "sha256": "16b7a6ce4c137d0cf35836885a05adf5d83d4b381e2f738f02fa0763778a0ad3"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43389,
      "included": true,
      "reason": "included_extension",
      "sha256": "de548ea2cdd098cfeb68096cd11fa03b7e364dc9e84a6019f7289f795fe16461"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "743db7066a50082f5f57dabdf49cbf8400fe8d32f6787f272e895fed9e1a39a8"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "3e79a83180b7dd1a1534d8f1bc75fabea432fac449e2c7a3938d57efe56d8b2a"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "30f14ff2469503e9b7542155bf9422bb0b873c82f21d074f42aac14375cd7c7a"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0425543dbc230707e1b2b1c45bb92d96423b2d33ff027d5a52d6a8d77f575813"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "6259df9b85507b516e330641afec9566a1ef1ef7819d0d25c4a12029729575f6"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/complete.json",
      "size_bytes": 43377,
      "included": true,
      "reason": "included_extension",
      "sha256": "50e7e2d3fc063d2bfc19463ed92b5e037fe43617a9dc57df5df1eae9de34197a"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "64e7724b0a93768ddd9c6a7cada38348812305cefda48491845cbb550eb6143b"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5578f8bace70cc7d563bcfc2c4de1f750613f749c26e67800449e43109a315a5"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d7ebbe3a03a805bd04b5f705be3ee9f7bccb87b432e7229cf05b047b2a772ec"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "aa55826bb09ddf01cf291520b467890a101bded389d8f86f876edf4e8d20eb7d"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "7eb7e1346f26ba323346ada34ee90038620614ca3b14a4f58e2d1b179769db85"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/complete.json",
      "size_bytes": 12579,
      "included": true,
      "reason": "included_extension",
      "sha256": "047507f05e7049a9987903d2ce6ee4961a05b1505e893f5f97e426de589c8b39"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "462210f488f6ac3c1edc4f112758dba6bdd0f5fbc49de3c91c5683f2ff4697e2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "48e200b4cbbacf9b1e726e0ab3c6607fb67d726b25e790c5f0e8e88665794d61"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "747e90205b91ca7565f952a3c87a907c676a193060ba1e8b41922e9b2c4d17b8"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d6250b25580061b057b1371408a2245598477cfb209aa26ce12c9d46024b906"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "83fb1e7215d89868544588af43e6d0fcd5b3e1ce76acfa6585e8c9313c909667"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5685,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f302a0a2c64f82c04cd84b998a9855d6be332cf9b880cd03813be6092ed2f07"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059893,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "9f1059c3a85f89af92eefc2b8e2bd2acea9748e53caf8890b34a28e2b293d018"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "86e939ef1faa454f25d1b39f650529d9837b4c0e89de38d378fff1fdc07aab09"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "e1e933d35d1b165f36491aaf5d7be124f40bbcd533970d898501fc2659d20d27"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c34e66334fa46468e0dd8e5aea8ebf35968210eaf30e36d331ec54007e3e699"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e2c99a014829d58cca3012136b022a294d7b0663a5982790f0443b6f7ab3224e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/complete.json",
      "size_bytes": 4783,
      "included": true,
      "reason": "included_extension",
      "sha256": "33304fc111fe1cad127b4809d161b17bb7f97e1357e8b1afae3ef59a98618ac8"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "6dd25dbecad5ba1ddab4fbfecc15620b3188ac59aad6491aeb346f131d80c625"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "8e1a200819311dd6ae0e2e93ef1856721bea92ad86b948e1b2e7824247b74f15"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4f66a702060c0b10a3174d11b408730715e5d9101a0ea515c0fe11456ce4f73"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "c9da431991d5169882372415ff14d2d066575f8e48f50af90df597f8d02b91ce"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "72ad663462b4370b8d40b394f3c6752af48fb7a7c89690a3ebfa6c9357a2443d"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43413,
      "included": true,
      "reason": "included_extension",
      "sha256": "4160877889d2160eb9a23035bd306c4c1e8169005bd9bc35c25c23d743664b84"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ebfd97f9b12f0b84b68a310277320f451eabe8c0c61baac9f17b05867c147f84"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "f1a2cd500073ed6f9cef232c4874b6714b41780ba6a03d18af75e66aa0af4f65"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "a531a3db8eb7d29de494e65bcb03c7f63bea42a5ec1bdfdd183adb83fff78e83"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "039ed5a2225e44338e733aad6d556ce39e7fc5fd113d0e95988cd8e4162a7163"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "e82d61c379f5309aaf4ada0b093f053b771b4d3b0a02ecd1ac7745d415410d0e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/complete.json",
      "size_bytes": 43404,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c266f9aa556ae1ad888ceaf1485fd63e8cf070709e15f9caae76da3d2892ea4"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "caf8eb3a387911665df5c51593b0f04412bfa3623bc8ab65edfc8cee829fbc64"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "69773af44eb76e10eed71720d9c5f30763056e71575c1f3b5d5a85d10b66820e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "189a4fde05a1f88e93238079b1eb298bc3cb4b36a5824ebc2a819d65feb01aa5"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "21e06b2a9c466bb2b5ccff5a74a03b9c3e7c5fc3d07e42e48162049af965e80c"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "2737936d44f469a6e48f27bf665d269dcf09829389f4bf1476e2c26a152a465e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/complete.json",
      "size_bytes": 12583,
      "included": true,
      "reason": "included_extension",
      "sha256": "e4da62dfee29eeeadc1dcc21a7984345aafc081c724ebd06a1638d7935e3ba27"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "a5e1525fd4095155bc9a5673d6fcac75af6e77f10d9d263b8c52514126c3488f"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c14eb4cd1413803658e6e55581ab29512a1086f7ec0dfae6c72104e81f6f6ccf"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "90894dd55597ffd7d22f455acbe49653982c64d403ac8d96abd07ade38841506"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "63a8f620b6da425f65bf494b40ef2552023972d429bab5f2467f0f8c8e68c1ab"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "c99372696732b889ce5e6fca3f23d1dc9ba6d7f6f927c6725566f8e019eb8822"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5694,
      "included": true,
      "reason": "included_extension",
      "sha256": "93daa84511e11c088693360b8327ec9fd9dc190238a724bf28dba8a33f12493c"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059893,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "a7d1bc64c97277d6f89dc1b1dee5a61a9547d1123c0bae2755d36d0bfa8b7098"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "73627e9d30aed108b16ad4925c7af5081d516aa80eab7bd98a5389c7b54b9716"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "9511f4f7bc120b66140485db96c7e941a56d350216ba63d9712c2199818f0da4"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "34db11f833db156c48d84e18e6f77e238ccb00cccfedf289de3d1333d1357018"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1bca88cb2895759f569fb6e5d5a8bf7e75102f07393a278e093912a7814a1f18"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/complete.json",
      "size_bytes": 4797,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0ddae12cd36e4660be85fb7b74789167c37e7e2af90635a89dd53a804bb43d5"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "355b37f3edb8f9bb13f316303d9ebf4fa950508a6648198a0baf6b46d54a8eb9"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c972e3e45d848a7fe49391193edac2a30ceef165041b6c7aaf4a53db9744ebbb"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "eee2de67f68e72985aedf12fb34f894579f8d1b9a42a390ed3f914a8566e5703"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "bf7864c090de1b19e33cef323733149ba6c9d39a0f2a79d971831335fcca95d1"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f0cf3b28da95bc5578fc32672ba59887c764b5619dca40abff9ed4f2578b44bc"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43393,
      "included": true,
      "reason": "included_extension",
      "sha256": "3e3eb7ba8371baa94efca96817ce2c1f294bb2b1c73f7a3178901fb8b7329927"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac16e1f1eb6b90b0f9eaded132e72eaaad71a0ff356d56dddae4e86532e1c7c5"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5ee01cfe38ffcbd4ab9fcef33826a70789b7de3945b85c4e1e08b5b9fdb97199"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8582cd22cbcc9bb76764bbec877136703394d7e7831ecbed7336f171ea3ec29"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "52945134f2d26a6dcc616a624afb9131cbd4ee10248f4ab919447ad6b74a9789"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "50d21b7fc234c35a6a5284062308375e5ead2539f77a1400327d7531a9d5de74"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/complete.json",
      "size_bytes": 43401,
      "included": true,
      "reason": "included_extension",
      "sha256": "5086c4512a9b562a732f124a922852a47e9e79bd50a188524a9e4f70e79ab308"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d96b0d25fdbd4fb1241b8130ae318d1f8998ebf6aaa18564a6231428e6e5a6"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1b6ea7ed7295b32ad5236face6e05c4c7de552abe9b9debaee19733447addd0"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "35996363d91805e74354ad508996ba46f5122f070f077bdf23ba673cfb9c04aa"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4c57dfe6977b0a0542a3a712607eb00be34eebe55ec0833447a986f1f95da6b"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f47218c1bef1e214955531da2a0d239e37e37e554109c8f2a3f126b60e18a9f"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/complete.json",
      "size_bytes": 12574,
      "included": true,
      "reason": "included_extension",
      "sha256": "57e2a6d2a49abd3b8235c4c789a6fa8ce9be4e79ceced1aa035ab85bf37462da"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "a10a2b9321468e9955fcb652a9dd38f3293632101336f97fc3a3dae2998b5a12"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "c5ddd4b3e21f404fc288a05f5c4e71b216dd644bb88930ac348906ca1c608f25"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "00e4079fb9a64fd19b2e99d0cbbfec794887e7bcc2494ac2ea11ea270092682a"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "05ce373ce6e8ad6cb4cff140fc8b49fd030cc6a1d3977885218931aaaa13fa50"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "460a87c02a9c8d196763c40d0acbe00be5c33dd52d7d9f133af2e3775a99c920"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5693,
      "included": true,
      "reason": "included_extension",
      "sha256": "8362ac6dc58d1ba9d829f475a032dcc72bd5b4308dbf6049d4093096620ec0b1"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059893,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "fccde60008920462b44f08ca1f06fd46f2806512e5b755490e884d1b68982821"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "3ee43467671cc8abdb754f8c7728d16b283a0963154ca38e7427840e3436c8e1"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6199abaf5e734460715846b5a425baa634f4dfe7cf9ec6d0e2a48ca65185406"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "aa98da23b1f8cdd1b1800299c63662b4a3264d5d67925644acd81701c9b29047"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "01681eeaa21b4b5156e3f1e3bb7cfedb46b1cfa2e38fe9d6c455fa1443b732c0"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/complete.json",
      "size_bytes": 4794,
      "included": true,
      "reason": "included_extension",
      "sha256": "73e03fadbe4c8517057f7554640163709c5f4356fa05aa3e329df151c706e7e2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b3e666ae96ad9756645cc76a3fb374ff12789d537fd5ef0229ca0ea2c53d83f"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "c76351296bb717c25a23581945ff08273a0e698d728205a163ddff396f91894c"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d50a9cc4ca305a97b7622ee4153279533e953ddef3ba2b7d1d9ea78bf159c094"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "ff19ab9cd0aa147cb952cc20fe16f5dc847193f86583535fad8354409deec344"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "df93523c28d4df84d70ad96c386d0b60b1fb9c3fd47dbfc2f341cb85f6a31ff0"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43406,
      "included": true,
      "reason": "included_extension",
      "sha256": "d7eedd60c8226f93f18e80ebdb39fd7171ec219d301f1c0f2a24ded105258bb9"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "f993758d431c2c4e425176eb6e9ffe82c5a50d76758f7dde598a2febc5fae5e9"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "b27db9c21d35339129c24a6cc3cabb32231a87509d406427f57e42bf4341a7c2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0f4401934122f7607ad0d8d4f5338ac6b6e04efd3f91c11c50b5b3ed918bbb4"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "57bbe952d37b133d46a208171fe9287e73515cf6d631adcf36578160fe3a4fbd"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f89e99dd6ebe38c1ffa34dc777b49fe8fa64f49ac358f1d36b8dff6bfd83e0c"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/complete.json",
      "size_bytes": 43399,
      "included": true,
      "reason": "included_extension",
      "sha256": "88f8dc97ca245a574645c143ac8aaa3e68ae6371036dd52c652d51a25635180b"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "fcd737ad18a1653a4e19a5d5ef0dd3d5c7a7878b5eb871cf6533cc9ae0052fc4"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "94187fcbdb74ce919f5ebbef2c88d54f97c62fd2ee2dac98bcf54687f0ffe596"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2edf775352246f5465f5ae31fd12092e4d7bd8fd38a4ac24134f3ca3e09fba0e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "31500a7d344dd0c954a363de2ebbde11e49ca88e74d597a1e97a51c8de7bf565"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "41e79dbfa8a220875bd91d5244ba548384487cf97d488d25f4b161f97829d93c"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/complete.json",
      "size_bytes": 12627,
      "included": true,
      "reason": "included_extension",
      "sha256": "f7fc035cb27b790706a1947b9bd8870bfe155176895eab45808352a30a1c9b30"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f9dd9e039257b48f9419232d35bcc80738ed96c708cf6863a85e0992ba05898"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb8b50591888b5fc6f30ae61cd9b4e0e90c8f10236a01da22c14d82afbb85a5e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a7e0b592c95e8453d30eca859cedaa60efbe237a68e2cac650ea1ff95d69607"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "cbd16f75e096c1b4b74f6fc6f6e72b05a680aa78abde1df01c6ec96aadd8749b"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 711,
      "included": true,
      "reason": "included_extension",
      "sha256": "1b58c75fd76c73206ad9f77d44a9771c34ccd3898a4a47f2f5f8471a6b4fe894"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5694,
      "included": true,
      "reason": "included_extension",
      "sha256": "cc022d8495989907b693525c36d09f4826a5965379e66d865f2f916c155ad75e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059893,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "bbb6e6978cecf011347c2702022dd37715e4a83f35a059227a5d4a9d14a8d015"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b16886db789e6ec8b90f80d74b25e70b7562bbb8799f410c301300e2e917f83"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9ca7afcffb425bce71dded6814e041f3bdc1c41c7e4dce39be9da5ea61c2127"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "a98e077658e128cbb51989398370c1644eb783bf2347b0de32fc4df11739465e"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "699a05556cecdab774567f74c7410c615b3875f4d7c511729a1fc761b06274c2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/complete.json",
      "size_bytes": 4795,
      "included": true,
      "reason": "included_extension",
      "sha256": "064528138f363eaea3d0f8d18f5a57acf6c81bb3a7b091c25838b040ac4d8f62"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a28427e7e7084430686951db41c422c1c51b8b7bce94b7c878322e9b9ce8603"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 841,
      "included": true,
      "reason": "included_extension",
      "sha256": "2f6b34cac95714cf10dcb55e8899f54fee8bdd7c86bb0d708311614e1e340db3"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2736f236603561503f8913057c8ce64d5a6acf4cc4214681a999ae9b5d2decb7"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8911415b761efa5fb0ddfffe38f469ec5c6919c416fd34f1b8856b4a8a30660"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "36c6637427e493442c634a62d516c42a5972fb8a960001d3905e2d30b9a1359a"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43394,
      "included": true,
      "reason": "included_extension",
      "sha256": "e760bec53060168b9ea74d0a1136704c5797c64dbffdbf97bd3b1b59cebc3ac6"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "471891b5988e500404404a5d9eac9b07657179095589cc7c6c8cf8566b9affbf"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c919662eca0c9570324315c3988bac0f65446f2f34bce1caf3fa31bd83cbe3b"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fc23553588a91f6ea0e02349f254e706f9a75450120734348c629a2ed3553d74"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "de65fc4dd9ff7cdf9502a79be3cc1bfddfc3b00fc386d998c4b5d93d2841db87"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c5d2d1b1a0eb230e00594f610b75f6726a4bd1555f41c4ed4c34012430ac5b6"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/complete.json",
      "size_bytes": 43338,
      "included": true,
      "reason": "included_extension",
      "sha256": "64af3970270e5da1c55168b6a29bed24a4cb7b691fcc3ee47b4912c399a1c0c8"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "3547db7f41866ae1ff7546dba3e0a3a8b65949c2dd656785b69fc4b1e431cb60"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b99157052359502ab8de8eae70222697826ababac804995531e51ed4fbc6ea05"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "b893448a45d3553319669de0df22f50801072147f4bbc4634afbbea7f3e3e846"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ef79d199d358a00cde558d7757289c0a4e51c2429e6a7a9c7e6459d8c603123"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "65b5e72cf5b4d1a2e4b5cc675bd0b0ce4318158704cb4c2f2e82f17af428ae45"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/complete.json",
      "size_bytes": 12577,
      "included": true,
      "reason": "included_extension",
      "sha256": "bbcca086df4f318a9866280d859bb2feaf2918181e305963306cf443a07db025"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "b95b821fc841646a81c14987f4205263eea196f150c76b48c3a115f4bcc199a2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "254db3d5ac75b8d4b0c06b0475e079d232d1a29483e9cadecd96ad8caa5477d8"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "2a850b196653e11326af4ad0d4d671b21eb7f1512d0c0254cb6f1d082b86afd4"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e04937cd46d7459dbe0ea093daa654ba964c087ff3423716637fa357a5156862"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f6c970355f5a18822ceb1a7e423b89298eb281153acf88592dbb1a5c28556e1"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5693,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4b215d7718c02bda63deb0c24769b9d5f9f8049f59bdfae7f04c14841e421b2"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059893,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1b9cff53f99c1c08bb45100bf3dedff25440c1208c99a7b7104aab8477ed4f7"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b1def559d70e2621e86cf2e3f9ff9288b10f8b4d37442c00d619e65c0d565517"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ba5d93a4279bee9846285b675b4e449e141997135761194724593e7a93dca9f"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9298bb679844127fd65c5d36862f8114ac64b978680fd87be3330150020e891"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f0313994557cb6afa536a15fbdecd305f41a56237a97766ba5a3cfd7e242c45"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/complete.json",
      "size_bytes": 4791,
      "included": true,
      "reason": "included_extension",
      "sha256": "679be4b0fc7bbf79b1dcfbea680783863752e8af4fc8664e2458315fb018da26"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "66182f12a45e6e60350b31f8d02d9a796aed1ad37a85d327d26b4eb5ffa2fcd9"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a29df74076c0788ffcdbd1ecbaff4fd364d19cf2b66d85095e59a5fff23f0483"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "8a5326aa181c278e2b16a8ff88ce6d9d430cf8dbfdbaaa8e644e8c400f08d485"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "48e7f9b2c08a619390890e039171749a724c3b927cf462e4b15e3a101b01ccea"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "5af123afadcebd387bc8f56950d9e5a2801818856461fea39f373b510e117258"
    },
    {
      "relative_path": "runs_paper_rev11/fp32_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43336,
      "included": true,
      "reason": "included_extension",
      "sha256": "be1dcb1db3d2ec270395075aacbcbcca878e0692feb4dc2d480115635ba5aaf2"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "42f2566a9ddb18cae935ed88743d1229ca048bfecaaeb5b8400f1997a30e3d6c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "422afdd1f89d32cd714ce04dd933f8b75f8b167f2cbc78fc4ac5499b02101717"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "a40cf7ad4fa85fd2c3aea7728303b0f6667ad8c4d008c3ed8217d8af56674802"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 645,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1d526a179fd739c416f66cce61ded59129404647405e6dbb2ea623dc100f686"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "61d54ed6aefd9b99d2b28465113c4216901689b371f4fef822adb5e1ed0b5966"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/complete.json",
      "size_bytes": 43622,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8ea1b09e9414759dcb780c94547c85f7636f855a06bcf3a1f5c44d6eb3fef30"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "bb62ccf9e26e9395117983adf2d7ae2a9f599c3e768edeeaa14db5718669b095"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "7aa9155dc4ab2b8a9e6081661617306ac2cc49282017af86586d75dd29cc0541"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e85457bc25e7802059d10ef4eaa995ff10a0625e5ee68056cc6525c516989572"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "c126e6dc78c9cebafbf379c3592c4bc1178679ea83b28dcedaece70771442ed7"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "97a59fc7d7a5f5bd60f0e612690213428a77e4e136d8e55acc9bf974879a2456"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/complete.json",
      "size_bytes": 12599,
      "included": true,
      "reason": "included_extension",
      "sha256": "26416a2a04723021a2cc82a49a90c1ef192481473b0d1e594ab38b6ee6491df3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "3007ae35ba0f917902c92291879a296570991ec41819e08cc708210caf3eec49"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "ddd314afbe5be0a3a6882301986b175e954a7d280ebb0d81c3a3923cc5708e41"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "66ca1d005288483f40f0c598f2a0d8e2fc0aaf404a278252d57d44508b7f5169"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "f434101d852f72808b2330d8d0c45b01ca25e4cc9f125ae83657c539fcb3d22e"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "3a503bbe3518642160bcd9731ad13a1e50b3d312c85d5fa939fca2c9b7342f8e"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5952,
      "included": true,
      "reason": "included_extension",
      "sha256": "8fbdc712c36fee80565a7fe1ac4c6ca63ad7f4dbb0ff86b8c6dd7bde13afbee3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 324,
      "included": true,
      "reason": "included_extension",
      "sha256": "1c7dcce6e445206e1971aafb3e1eecc96151d2ad9179ab0782386518d4aec101"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "9f4676466f0f7442655979049ea7a932483bc6e503991d8ae8c1a41e5a09b8f4"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "372924403285b0b2d68cab15639fee39c9f01fc5ccb1395d5aa79d37574b315d"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 657,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4e5ca850efe248c50917bad2c952bdadde5d5b1fa26857da18ba75a49c6a498"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "5bc6197c969e710a0a87ea0ebc7c0edf0db45d251f2b08ff21ddfefc1d5f1a7c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/complete.json",
      "size_bytes": 4775,
      "included": true,
      "reason": "included_extension",
      "sha256": "4da443f02096df03e15eec8133de5c1ab705e4eb4d504fbdabc3a581f00fa84f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "fdd6618740a02ef9e5e2cb0491ba8ac6994870b47dd4b5b2f64dcbcd4ae0e30b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "cf44e2c36b5490b73caba14a849121dd7fa3eac93912a3490bd54c198daa5617"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2d98958145d16ea950412adcde5b22c99d87cf96e578d60e7d020a0d4b0a5a1"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "024cdc9429bbaee0feb0637676b7ecd1795365b0fd9f0174bb126a50ccc7ea40"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "cccd5b0afd6654d478b8b47056251e9588eb8ccffba137aae50e879adc182f1a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43324,
      "included": true,
      "reason": "included_extension",
      "sha256": "4879f0251fec8fc296101dc4918b8eeff67804d1bc9973961ea0edbbe6fa3644"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "67135577bed9e217b1b286a203f29bfcdc09296cb377933ec18fa73b00939f3b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "81f5df31bcd959f769b6c877000a2c8a40bbe00d5127995a488f41232bba287d"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "4cf7f2e7ca312bac10aa2e0463da1282a2f3d6e89a9e87671601a362d909f25b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 644,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8c7c63b266a23b37e58d4f14ccd6f1c24f7497529d356475100ed3301a0e6b0"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c557de303fde664ef15ff8badfcf3a96369dec2df6b29d20463258d73c440e9"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/complete.json",
      "size_bytes": 43544,
      "included": true,
      "reason": "included_extension",
      "sha256": "f723bd7bc6170b83119e6a269a19773484d6bad212bb7cc759718383d5ea1f9b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "6476da3b5eec8da390e6a85f8a70850f314099db78ceeb3973804071f86db39a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "ee67fe70ea3e5d7e29da34aa36ab1ab84003476b142dc4ba744a3ff237164018"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "176b0f2f51accd0cb02b7874bfa6cda6c03a8819c066ed37c4fd16a2941da55f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "dc0f748077513d1ffa9cc32841a25c4a9061bbbd683e3677ce41bea0e2577ebe"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "52c7a2cfb53fc6214b9220ec7264a01a4f42cde5a7cb2a8eb56631235283aa1e"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/complete.json",
      "size_bytes": 12605,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1abbc6bdf2aad9b87b482988d696cd02f23817098214d1757beb1b1c0ff495c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "e0f5c072032ebf091d02604d42bdf8a0bd5e9c473a86cf17b76c1dad262d52f3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "cee439742691875274aec6036bf0e5fd6f31224da818a34894606213ba690b7f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "37c96cb5366fb7bfcd863ac46f077163e710b8779a3e810dd8b0c91b42bb1ca2"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 656,
      "included": true,
      "reason": "included_extension",
      "sha256": "62e3527f00a6d4ae594e6811e1628abb5b88cba0a2966075a621bef9be11e0ef"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "b384919e6a060202f6e6cc02c1ebea62079ae292a18a5f431f95749943c05ae3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5938,
      "included": true,
      "reason": "included_extension",
      "sha256": "388e20517acb14b350b6ea9cc294423cd79c24d0ae2bbb589802ac3ab32dcad7"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "782a581589d3c5218f6f2b65ee257c75a9a2393fa37b2da689ab03b70f6c1d7a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "45f39fa709d8bdec557df1fc7e8e27b7a4a00c4860323c63fcce961df6bbd40e"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "3b06b1b7ca915873eda536b1be31054b96f1a6783b87bec1aeb2b335415c6de4"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e11a15957c464fb2b412099ee1fb92a5e7c1637e8bad280a25f1c65bf1690d12"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "32c9bca60fc7a3a83e8f1a2cd58fc0d7799b23bf1023d98811becbf98067925b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/complete.json",
      "size_bytes": 4780,
      "included": true,
      "reason": "included_extension",
      "sha256": "4709cfef71c78bb0f9e659baeb9207bb5e09f019777b8eaf7a1561276e99f036"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "9b44620482acc12f7eb90a8057dc468d24db9aa1c9154d9d60418b4e7bf165a2"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "568bf01068350726eccd1183446e50abaa1da911352784b1f67441cb1aa0da86"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c98727af94abd6ba8adf3727471e72948e2b4a8c640b1c27d25982e34b6db29b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "c3558667a733dca590d62c0bd076afc79ef41df467288827a559bce036c92e14"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe2dd78d4dac06ce52574a6817ffa5b8233c17a6fa6cffba8bf96abcf0fba10a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43341,
      "included": true,
      "reason": "included_extension",
      "sha256": "22d0b33bf9b33db132bffc4513573c28ce6887c14f11a33bea54821bd958df82"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "7e81c8ecb5a315651c918d661a2b7d80088b3f52a74c1617b5319a82820d6d84"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "034284fb2af5629ca40580a94bc5a699aa677845d4f7e7c0240c7911c8200e64"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "bc2eb1ab2d89dd07308322809ddd2d1657e17f564d203b422ea16c71c66ff331"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "27eca900343ea645ea96c82c35e9743df3646976f66a8f8f8ceb8428625af3d8"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "997d2682323b6ddd5fae620b74151e2ff7ebe911a4e120b07c828bea5b9759c4"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/complete.json",
      "size_bytes": 43538,
      "included": true,
      "reason": "included_extension",
      "sha256": "65adbaec989426af78c63d3ba7a73eae6f49da57d24c9179773283c548196df0"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4784b6b449083b122bd756ccdf03c456fa73263c39cf3a93c9837c95f30362e"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "037f912f306ba394b8d09325ee3a35bcfe7313a25256f2ce1fa9079a2f51fd0f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d23c304dfbc2aabe6136009e41c1ea2c309969624d2483efcb7a00af947db1"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 656,
      "included": true,
      "reason": "included_extension",
      "sha256": "c2de7af00714ca6f2b73e15463a2af89e16d08f72fff337c35fee9bdfcb7af07"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "a4015612185d3d1eb1faafb58bed5ce7582dda51dda1c328169af578aa6ae0df"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/complete.json",
      "size_bytes": 12585,
      "included": true,
      "reason": "included_extension",
      "sha256": "a94d7f388492a31637aabc5762dc77525b5f414e4aec6c572ed4041597dd1e48"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "d842486f4d013cba58df67fcea7d918b416ed858b82701ba2cb0197f5d2ee286"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "f4d7ad6e6076383d661f7bc5071080fd1ae1822aef28afe3ab46d1c16ff2237c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "1b267f8796161dd676de86f56f17f1cb83c00c39d65a25a976d64ff28ef4c63b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "e43b37d4ff7acadd80e7e1d5a6115abddad8ecd754dd7c42f3206a03fae43c59"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "b900e4ecd75b90d270862d442c4ff7065d1b4c9a24433aa5bde90136ca90b76b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5949,
      "included": true,
      "reason": "included_extension",
      "sha256": "c6dd68228c1f5818134831bc626fd3637bceb2830d29c076c9319a8cb942cf24"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "ec9b99360028e52bd431011dd16b5cb0249c7b3a69a55c40a85183a085db2363"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "47a21b8b1abc32237ff322e302273fde5382ac161f2285c96cf4db63235b4618"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "20c2669e008e56c9559823e2e58a883acfa72369254865ddafeb528baf42e540"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 657,
      "included": true,
      "reason": "included_extension",
      "sha256": "3678da7ee789f078456f0b11c2178331a954793bf4136d12ae7744f3f86c4df9"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "e589b774b0b2a758e01abd7286be07bfe4f6b7a68e867e32c50aff2da8df9b09"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/complete.json",
      "size_bytes": 4777,
      "included": true,
      "reason": "included_extension",
      "sha256": "f11d66274ee4dce439fe246484ff6621ac0b83cc7914f9842b293854f03cd70c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "d44714c2f46011ea47271f680046e410065c9398403a9315c923bc5c692de376"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "4b266ce6382386a754559f88f2f26390566847a74e4681f0fdb9e4e451adc1e8"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad8a7fc2ed73b4e72bed58d55b791441130d04012f3b4d2a37d014fc1bbfccc1"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 646,
      "included": true,
      "reason": "included_extension",
      "sha256": "9b4c0bc9c40ee0b064a8c00ee64c4485182edc6da7d3bdbd142ec024b54045c5"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "1e06f4b6a54c85daa9555d246e751f8308996c9cb2397b69cee8066b1c624a58"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43372,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c95f6b929beee7b64910e92ef713f903bcd9bb17a6eeec029904430d57b6309"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "ec4dfea7de2e40010af3b5ae11e4877a1b3e19b57506316b02ee66637b00785c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "18f35b1e9375962f7d4c4768845f05bf909630a74365bc823b7f32a2f429c58a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "c8b40d7b796365c4840c78b592a8ce733c0362959ded16c55625d75772a5db98"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 645,
      "included": true,
      "reason": "included_extension",
      "sha256": "295921eaba38bd5e262ec9d58fe7615cd0eff80e3dda49687a88677b4c5389da"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f2a2f5fbe7f303be4c0d41728658dbdb29c7ff72b05d6dc907c98e018ba9e7dd"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/complete.json",
      "size_bytes": 43592,
      "included": true,
      "reason": "included_extension",
      "sha256": "23386b2f47466829205c074eedb9a9e6a7c331c441000b48fc65721788b86f30"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "b5aa970fc68b5cc75c4b0cc24438d6b43e585f647728c9859dfb24a2316c1a22"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "9329c8b23502dbaa63f71fa0080d7f80ecaa540ff6233d9da20f2b843abc5c97"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "18b64c3dd5196979c7ada3f6ac8dbc6e9a1cdff8f3e553a2902b035d3e4b1d31"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c4e9260c5d4c059944eca717564abbe963d6c9b67e3955d3c289fa3398eda10"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "6c78bf19811440c3132c2afaad158475e0b076689e238a2b53261e07273e5997"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/complete.json",
      "size_bytes": 12594,
      "included": true,
      "reason": "included_extension",
      "sha256": "14e261921a03bda079d0a731d9aa246c0ae9cf7ea4e0260043b480e85c0d3a83"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 316,
      "included": true,
      "reason": "included_extension",
      "sha256": "8f205047437dc96dc0a47afcb20e47a577b6813fc636c5e115c424ee7aa21c45"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "60b9c2f9016a42249286c357e8147b1f779a7a4d2a93a023d2989e2b49cd6981"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "3b6af519bf26d68cb66a2af8c264de253b184447d0c3dd2ed7351b6590f07572"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5330b4bec701ba4a68619bb5d02b9f5392213abaaa7d8e3f4819fa04470fdc4f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "a958a7be5fa66b552be476b04c1f7e8105199c01bc4a6dc9f6b96ef3011543f6"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5957,
      "included": true,
      "reason": "included_extension",
      "sha256": "d577a8a73ab70f3cdaa5be39fdf10ad22375ed0100becda5fee424b277d0a154"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0ee5a3434870d789b28f30e12ed8e092000d7906a5f548a3be27d4d4874e94d"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1415c5e3a0d08318940f7604dbfaaff7dab14e163da1cd2e91eef49367f59f4"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "658df5e7f33a3a6895959a12e9eb733dcf3a02bd5b0b54337f86c990529061eb"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "5c28134f5d13f4db2218a194df3c8adc93038a9fd372373066ea238f0c3c0885"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "6d94df3d4419ef60e6175f4b491e4be2603b9f5bfa665c43739ce0945d13b954"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/complete.json",
      "size_bytes": 4779,
      "included": true,
      "reason": "included_extension",
      "sha256": "214ecda876b3218eb5671cae4ab6fc4402b05609b6afc824a5eaffc778c348b5"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint.json",
      "size_bytes": 308,
      "included": true,
      "reason": "included_extension",
      "sha256": "a8349b75f4c7c3953aeb5f2f7dd431f125e18c70d767ee76666e7acba8f109f1"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "2edd834d738283b1f420065565cac5d2def6ec2b62dc022514af5f2ddf5acd48"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "22104f687e9e5ec184509e60ed538826c1602cbbe6afdc6e85711b8e2ddfb2f3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "b0979df6a319beba58e4cce4cbb13c821a6456353b167561581b8cf9d7cddf85"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "43dcd0a754a7402ee2715be64593a97f0535e8d40a6f0552d656cccd644c10fe"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43320,
      "included": true,
      "reason": "included_extension",
      "sha256": "26eebd65f9ae40c1cc0834780b4b679db7f184b74bc94f17847887fc34c33721"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "dddda42d8ebaac0a4abd98e52fd42806ac7a6af75f1ef1e05eefca303e71a119"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "fde51e25c415fe2a04b025d208647638f248af1045e88f4cb513db68a7bed2b3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "239bd48db5fd8e1fb8e2b710ccbceb152304a9caed0342bffd2836714355cafe"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "028739d1a20951f2ea94c99396ee2871e4fcaae0461795ec7b26b29a69fb9c1b"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad0781a14e23c7ded37b0e1fcf713e9a1f76ad173c841e52e0d5045d8d8e23ec"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/complete.json",
      "size_bytes": 43611,
      "included": true,
      "reason": "included_extension",
      "sha256": "304bdba16f07e62f2b939571097f090afad4519b6aacc5e487ee99c329c5026a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "e3997f8d13b12558a95f9e7e939454a517ee741b9ed351255ce3d827348a33dd"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "054375b1a4135bf7101bec9ebefc2b083ab2ac2c1db1743e4245a16cfbc49d03"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "7cb00e64c3f0bfdd4b7ba90b86e207de29b946ac3b4c84993f58a1e04dcee2eb"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "6845302362dacfb164648e0f565df73f2891b49234926f1daad9bc5e2eff1275"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "72063943a476c2f9393710c2a0da3fa4bd06a98b4e7dbc5b5f5709960971d1ba"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/complete.json",
      "size_bytes": 12611,
      "included": true,
      "reason": "included_extension",
      "sha256": "94dce5fc2f2a70eb7173374aca3660c155a7c1f076dd0193846ca5bd97e839cd"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "e42dfd6b303adffebe4d4db58805874c944ee739e955bd3cc8dfd48c7329b55d"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "a3d4fc8c304dca116d762741edc8ade9edbb7bd494b23ac30299f9a7bbc36ebf"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "5291ae5f5caa8423d626c5268ea612b0014ad217f3fe56e4a3ddb47ed72a240c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "4beea83ed4535ecf0a83c6d7d61f9b7dd6d83a32f376e8b0614295cc2aabfe0c"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "11aaee27991267777918a754dfecbe653066220598f319631f308de2c383dc27"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5947,
      "included": true,
      "reason": "included_extension",
      "sha256": "e90328cf5c5e9638f21393fb641f2ef8da59d2be71f6c150b422b4229f43f212"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "8796e8523a439fa539ec082f5cdd83817e29b22f3399eae217336ce59ffe0a32"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "54e84c3c4244087cd268c68964ea7d73092e5c98d1b6d283aa9ebafe343bc4e4"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c576465d2b98d63f8017ff48b358ef96866051ba4a7e86628087eb0d66514371"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "c9d04c5c58bfcffe4d6bf1e9c8b1c849ff87b292639669c60ec818cc2805bee8"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ff80108f15a042ad805a12a3e29a1dd0511a7d33225d50e83b97a3fcb90054c1"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/complete.json",
      "size_bytes": 4782,
      "included": true,
      "reason": "included_extension",
      "sha256": "c676b569d4318cf96f14e8e86ded66e7df8e6babbb03d9798f63d99b501e117a"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "a909584797162d86ed5100e687dec714b3207e12a5ce94fde0419980e96faac3"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "aecd833971da4bdec29991ef9b4f658fad63fc9d919cec3cc9249286266cee2f"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8d2e410b6ffba4799236720ee740e14a8b88d488d0fa45ceae013f326b1a0bb"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "9e8bcd00f428fe3c8d67890317145c2b7d7b2470770399ac89e660c128d220e9"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "1c7b829c98884bb081bb6edf5bad17a746accd6cbc4bf0685db9094020982536"
    },
    {
      "relative_path": "runs_paper_rev11/w1a2_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43409,
      "included": true,
      "reason": "included_extension",
      "sha256": "8dbc31f9f2f02eef0f652a7b3b2e8e5fc56c50de1d29433b3205af20f6c62afe"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "0faca8ef1a71056bf45d34cd91f4b7bae2e6d01f544cfa7b3b52f23701af30c7"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "0ec97067305b203c6ae615c69b986f2607d325a0f38f4b6dce8afc7d1591a72f"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e8e1d7d09e1a09a96c8ddc8cf967ce0a349c06140e064dd1ff5b1fa457cfeb7"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "d688eda28eeb147a11e4a2d628f105bbc40e8f9fd2843381039abf4636dae220"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ecf66f32d24b5eee6d2c49fa79589d482c61d5a9e68ef49e5a4df148487d84a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/complete.json",
      "size_bytes": 43346,
      "included": true,
      "reason": "included_extension",
      "sha256": "bac8b3adbda3cc01cc5f042d1e18f4e0117308eef4ca287e46f45bbf4a458806"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f4ed5bfab9a79ab0e57215f715546e1337193dae7351b6ec05a18a0f9b2c45c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2082c74dd33a513cffe4444a70bc042cd9c26c63d16136b9250b7c876683a5ac"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f5139f8b6ae6ca9b4d75245d8a31ced4d55a0cfc110cc06dc2e82bf3407d3c2e"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "ad21075a87688dea420a0be51b09bc43da8aa75b05ee3f7715c7bd0509a92bb8"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c87c5537505ffac9cca84fb23b46d655fc596ac7847302df5451228554888b5b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/complete.json",
      "size_bytes": 12621,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2ea446125b6dd5ba112d5d03e36563c188447d68c55deab476ff144d528470e"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "c191903e8ccc9684cb215e78f652c16509e29fa6394c5124b3b4fd5103e3c6e4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "93349ef9868921bca76e2ad11c0057fa38d9fa8346b693e327355fc79cceff45"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e7694578fe6928f18e9a513216d8aa74341295c33e9ff09ea8400f993f0f1740"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "8160c3c2c2e1796566797a5f0a6e2b9688e70869e530705215dfc5047aea7d79"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 710,
      "included": true,
      "reason": "included_extension",
      "sha256": "b32a2b8d5cdcd84ff912bbfa15c3dd243dfb55912e75c74ec5c259deb51733ba"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5993,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1c77ce560cb6e815fd8a1339925c9c91c44c6aeef49a37741f9330145eef7a3"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "132f54ec7c2bd5d5408a2ca901a5e9f55539a9e94df0a949414105b453195b28"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1558b7e0a014fffca90b431f51381a906686e3185f4cb166c26ea01f6d8693c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "388e7a9946263db7ba04ea910f80f69f7888c85090b24497e684fdf6a1621733"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "8bb8643d4d168fc8bccd0697ed23a59d2829d7dcdb67643489e4637e2c920c4d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "68187d38256010b07b338ef9337f7d5123bb0c606dc9c9965b8ae34dd7548ccf"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/complete.json",
      "size_bytes": 4787,
      "included": true,
      "reason": "included_extension",
      "sha256": "89730eae82b20a2d879fa09852f9e4ad0c26ab1980103a1c131585c48f8ec4e6"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef9f9d9a1b48d01a822f6fdeffaff920ffb5337461c8e57fdcbdf241f032d195"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "011bbe30ea957b194d36e54a6907dd83a1efa6275445fe9e0b55de181bf292b2"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae2a5850ef5ad753420abf03398a663c663aa69b05b1884c2b830dc881458830"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "d4ad79ef63694985f99ab44728f7e1554e1e1397daac9db43e0f65aff9d806f1"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "e21a9f2beaa224b7cd364fe49cc9bd732c1dc7349723eebe9ea7401363765029"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43381,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0799c13df3e8fe0a83ec29c0b636aee1247943f1f8f58816a4cf7c8603dc46e"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 325,
      "included": true,
      "reason": "included_extension",
      "sha256": "30779a3a3c07a1d3a0fabaeb694ce06249cccf1117866bb4bca8ad15f1464fa5"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "d6d5a8d7479cc3d15b3e6627d1421ee7cd48538f8de088818d6bd5b37315bf36"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a1fdf2b2036411d7647df04acf2e0abd98b4fc9f9a3dc3eb8152f66da5ff95f"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "44bd95f1d48d72240806e4f18a3f9da04b1e4f3d220a21886c2a1a1451ce7f75"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e05dbc00a21bc32323308143e766958d4a672ee7bba6e3934df0f96722613f12"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/complete.json",
      "size_bytes": 43359,
      "included": true,
      "reason": "included_extension",
      "sha256": "af697263f982008c1c73cf9e9f061fecb15950e80479f168605056c8e9f755d4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8c88683e58eaa387d1a53a934d7656bc440718fa13649c6899dcbd9e79c22020"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96841dac1d0815be82ca1442fc9729ac3e4957988af41083df8220d342834f55"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "e5b93d223b8d7083a82f642e655b77390608ccb19d96df3ccd182559ffd8e57d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "dfb35443f6e071810afd13d948eb27c527c20c9ce9dcf7cb3ac34ed8883da890"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "562f1c94a08429584b6bc62d7f4665ca437232524556bb1fa792c46448693e39"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/complete.json",
      "size_bytes": 12619,
      "included": true,
      "reason": "included_extension",
      "sha256": "96a1ff0fb499741515e36c9f957e84fb2f7fa950da2399a0aa36b25a975f9c2d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 314,
      "included": true,
      "reason": "included_extension",
      "sha256": "02c4bbfa0e039c1390e3726d94b42a51d005b8ccf1c9597563ae300972ddf97f"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "e34a9337b443eaae55e6d66955efda58063dbdb0576dfc6c68e101842da56a85"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "deb8c0214ef2f64ecf25d19a402227ee61b2fdc186878121ff8e9e1bf9c560c3"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b03ee8fadfcfc90efef1678bd6d34d8deed4c1dbcfa684e0162eee535d48c62"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "9464bdb140faf8850c8400b0462e204a5d83567d6d3ee7cbdb2ed698625282f4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5979,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d511e709b29226333bdc6a244513c1e9f075a2d9edfc3a047f5a50a51a43ac7"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "870c5085f73f967816f7c006689f840a2b0be5a9d3ca2c905c769ca8b55b21c9"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "cfb27925aa60f41e79cfa6b6472fd48978fa3a70a738b445dd2496b31fdc1c9b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5085b14e5355b1eb9aa0ea0ea47e8c558f2461115b085b57a01796ed00255063"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "0bd5be803fd4fbded3329ce42b985542c3bdcc43e63afff45212b283d6087e94"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "d15bfcffd3cdba9f97581b192796fdb5241139e02404cf82290a6edfc7034371"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/complete.json",
      "size_bytes": 4805,
      "included": true,
      "reason": "included_extension",
      "sha256": "a2d916d2c0ff591f2c7cbf741caa571ebd4eba1b3bfb2e851a7327868670fc77"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "d3e35b7cf46ff5b81d573f1ddbe8819f08363b60fa44cd22929645440f5b2a06"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "4500a7a46c62658c277033b6ce1fb500ffebc9c4aa90ce38c37439b4145eaf41"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "93dcafcd2b706e284ac98ac56a104d225421d782c925b9e61a66f8f28786fe50"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2440018161ab37fde8b423622104e529fbe5b51298da140d212c6714e371f0a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "f8cfb03833cb83b686c6dcd90472efb25230ea60eca6578a6f51a97b6dc5c9e4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43384,
      "included": true,
      "reason": "included_extension",
      "sha256": "23d8685791d48d8876e707171699536d0318e315feff2b6bb6b861f3b188a280"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "fbc7aa15813edbbb8e1288bf38478b02ecd31eb0831bc4496be0a0cad1728c6d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe0284915269b53fd14c89dd389e31eec339af4a3e76e9d7c243427559a79e05"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9931581debd4c9f23a3bba0bc38d2a0cd6490ade6df184deb7dafd3d95714b4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "304e128c479d0e0f41fe90300b9abc84defdf1a7147f1dff4c334677ccbaffec"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2ff045b50d30070b5e37aa14b4aebd7dc77202a9f5b68692de64387e6bc034c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/complete.json",
      "size_bytes": 43349,
      "included": true,
      "reason": "included_extension",
      "sha256": "af7b895cf9b015596df58be1124c7a89459606230f69c9b8ad96c8ecbf6717d4"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "f4f0f90bdd2b98909c6ae79863b5881c9ff4287aa6a59ecc2acbae44e8285024"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "80a5ede05d0bece840f061e7d746a5d08a8f0d64ec637192df0016121c19730c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "abbf89766cc40a1125ebc506f31a85dfd4ec7cab3da27dbaa54ef4c7e9b38a64"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8706f16a5edd2d31d3f1819731d4af4d2afbdfee9d13d30a5a98aa099e73cfc"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2939df87c7732782cac0c5bb0c8a57efdf035611b20bd0d2498e68e2a29862c7"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/complete.json",
      "size_bytes": 12603,
      "included": true,
      "reason": "included_extension",
      "sha256": "6588e20472cb2be0322509b84196e4df10aa5ef80110e25351f5baa7407784a9"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "2facf6889881c6ee52e85ae11d029c02f3d430b55cba1ff5a41115f6c4fe9fbb"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "b2cf8061c3d525a6053c5a0d760af270af8c49dfdc4e75b9aa7e7d5e07469c17"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "20ee120ad40b0ecf8023469fa2027c7a6d2002ee7ed43383fa108ba560c67515"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b823e118556db98a67d929b4648dd771af9c249082d803088bfef3adbb6b5f97"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "4af912df62df4e647587356dd9c4d74fd1cc7844530f037e7b3d55043a27b586"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5990,
      "included": true,
      "reason": "included_extension",
      "sha256": "ab5b9c96cedd2ab7be4c524e86571200177ee2cd94a181aea024861c48381e8c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "53e74f1ff3b7c1a70a34d055386b360e8be539e216061418e60c68a0d3489fcc"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "7ceda3e359a9cf14aacf4bbf3a8f6ac972c99aee621ef8637c43cd753e0c9cae"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e9bb3e53ab4c37adf1f6e4a67887606b0b7467d366527b000f547ef1e5795f35"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e60e1a33bc792a99104d20074590469ab333460cfc7bbbae55854eb6fbb37abd"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "b88bca30e6bdeb5810ab1e69636e0baa47d7232ea37bea913c223b9f3686678b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/complete.json",
      "size_bytes": 4791,
      "included": true,
      "reason": "included_extension",
      "sha256": "adbdfe6999297d7751f3555e7e3d69c3d5c72e6ba7f1a0f1d79fef61d3f66152"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fd124d6249a46c5696e42a414dfa414014b8abe4b53f87eaf1c8a241febf4dc"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d155b387b756eb6bff12380d5913d2708adb474dc762d502df90ee95e45b7f29"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2d74134a769a14537692d0ec7609caf29ae700a0293128f05d52fe74a8c3c73b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b511022310d46efc875a6c29d56b6d72a750051e1d44b301b98793b1bedec35a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "1cefaeef6046b64d04989429ca89ca5db3c238c8486570fda7c983dd82f1bb9c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43408,
      "included": true,
      "reason": "included_extension",
      "sha256": "cb15317f96d9577a5d060e39ea5fd6a4abffdb2ce4efa2e23909a458bab5a14e"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "28c7fa0253d671289863ccba77098d3cf993bd73ae8a42741489931292d21dc5"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "0bc891672f5bb8d6ce64f80644627c99fc2e861a5d007e605c6ca248b355db73"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "69acabf1f6aaa59536ce220ac524f261645e9f584c5ec191993eb8bf44e8fbdc"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "73d34166883f31e3631bfda7a6473b5358af11888349edb7a07f078583e22b5d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "068d86f5da0c28e3fdd630b75645ee43bb9375f828c0acb087140bf6941955c3"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/complete.json",
      "size_bytes": 43348,
      "included": true,
      "reason": "included_extension",
      "sha256": "809802e6f9fcc1af807c157b37f9ae72b8704a9a2c1b932175e7d532dd062566"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "5f28afa597d6a8da9a698b1cdf09e2db12e19f593b2613a12dc2a0fc01d4f101"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fa3c7b9e83c1dca1b02a9f3627be4cf30805e0538cf51d7048ea80593ea036b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ffdcfe8e8b5b8b9ae0563f33d3ef6bd6f775bde362c1da96d44b67fe7e31eac"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "d167324febe3d5f286b6099822cf26ff78ebcfa244db8dd2a26a560eef6c66d3"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "9351275492ca60d88b5c685006ae58feb115c152be649e447e0383440cda53ba"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/complete.json",
      "size_bytes": 12587,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b217fb6c5f496a3f71a4ad23a68da233af7ab4777fea6142f4261d4b031e226"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae3e9af12b4b287b07a391c345f3b5af3d257a00a4b3cebfbd73e5aa975d4daf"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "0890a5c14254a2130d4c4122e656d03890014fa0722194a89769cb723f5b56c1"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "2e2d81389d26744c868affb875df3ff12d6e196a9cc94765f6b98c3084960e64"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "fcc61527e7bb0920875b9b9dc7f569f02b09bcb8e1d341c23fcd9e1f934ba3ba"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "88b49df6bdba5a51a1efb23b0a6f926daa6613315569f621e4af814228e977ef"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5982,
      "included": true,
      "reason": "included_extension",
      "sha256": "56c29ccfd72bc5127744a91c7b37a11eb2f7f56c21044762c9370e2f4dfd4af1"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "4bd93851faa5452e6b9267e4aa6bf3246acdaaeaba3a6ef90a101f05434cc508"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "8c6bf6e959e78c4424e1d653bbd4fd24f4cc84e3fc5d38063dfbf4a1b709fd25"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "8353e5f937b96876a7996e6eed7a4af8459f8736db178068952392e1cf43ab42"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "9c89d95877e10e385f28450a966ee0b626b720907b5d491f702100d3c1d1a170"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "1e37001e8157bb5826d6520336fa535128f71410e57eee0542eb3a144b706f49"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/complete.json",
      "size_bytes": 4815,
      "included": true,
      "reason": "included_extension",
      "sha256": "badfef7075651c764790903a0673fc3efaacb538c41a963690fc1727a2b8b59a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "45e400b71543628d80a8d32777d495c756ed3f5788a253b1a72fdf99b7bd2d8b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96b46276b52c20e40d257f61ba3d79cd0081e253f9d1612902d9006a9b9bc445"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef0d763d890ff2d6b95e19a804d050451c56359cae427f960c319ec371e59de9"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "bdf5bcb10558eba5e5bce6005ab87f01ebae84d05fbc1c8bcb655f500af02dc6"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6ec468dfa8f48090556df7a34290893b91046b97258583625b8a8326cee8120"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43360,
      "included": true,
      "reason": "included_extension",
      "sha256": "ce3fc3cd6ea53de4be096772137f507b7b20b76b401b35ef7db955bd7e89fdbb"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "c7860c864f88e3b4ef4b77a4841bbcb315ad3db3fc6f8441945debe3f0be1c32"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "8eb34af71bfb8d2b8557c0fed7d1c1edf0e4e6ddfdc116783785a25501e85688"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "20462d7c3eedd7e7d12980155edf9132417ff3c3c83f06fb745a33a195bcbb1b"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "41ef322debf55a005f787cc0a99ee0e642cd5a17e10387a9b3d50abf8c1a8911"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c51b0b2b133e7276f01a4994409ce489a398c61d98159fddc61a51ce3ced6307"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/complete.json",
      "size_bytes": 43341,
      "included": true,
      "reason": "included_extension",
      "sha256": "a0ec131f2b3d2a1d8b8b58333588db6e222b7379c7d8b009d67c8a797bd78085"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4791ca1bbf0982aed4880067a6ccde30133da7e71af34c42b0c9058f764fe3d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "7dc5af522717ce2379ae55e6cec728384b0f368b0cdb638502a53ead6e30bf0d"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1eede26626ade3b7d20fa85e3c88832fe0dc0e08af968c9dd7cfc2d5a5f6044"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a835231c9fd65406111edcb7a90330ccaa477563fea091fef4850c503a25698a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "04c8b7d39900e89ea9248a797c83919580435ba1141ed8e6cbf880b50d7639b0"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/complete.json",
      "size_bytes": 12630,
      "included": true,
      "reason": "included_extension",
      "sha256": "24beaf653705aa91a00b82d2a1ceccbe74d195f0dd98aae231b4740062f2b9bd"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "ca59cf5075b46ec150f30ff9047cffc3110cfef6dafdadaee6e116aa0a224248"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "fa6921a117646c0f2fc66a34ea2311e182d998f34736438ba7aae7bd04f47fdd"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d957303da605ea4e9ea18ba235d4501ee5ba28096bb33005c6797f82e4c60cf3"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5cc763fa316486f51bb6fb3b331fbdb3b3162f6741221b31a3f7fe84d5972109"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "95b04099f2e7ed10b0f8315ca82a33ffb035f4bb97b50448744b1b798d412f00"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5992,
      "included": true,
      "reason": "included_extension",
      "sha256": "3794aa7a2e64bdc4ada602b55bbdfbccbbb3586e95e792d5d02f477827dd73bd"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "d5b0e9b58377323e07c8e7fc4cdc08259119e40c321bd3cde576e77dcfbe92e5"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "261f5e2cc6351cb0c52ff17ff023838007c284cea5dc7c34fa432a3a7576f0f2"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "e498d16c6f8bbfb40d5dbcfa6721a07d6b96409d8ad510ca967d2600a009f578"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "54cc2b3cd0ba867aa70362e44a93303555fe2ef87e7c4a21b437b1b27502ac8c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "2704edc51098cffd3344b982c8c3a2629cf0891ccb77c785ad2978b0e6ffc38c"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/complete.json",
      "size_bytes": 4781,
      "included": true,
      "reason": "included_extension",
      "sha256": "8cdeb8fea927e96b37edc4a804592956c5a7a5485cb2d3dd98f5d8cfdcce9566"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "29652ec4dfcf4a7206106eb987049ec1f49de08be8a1a1e1a35bd4bad0cd67bb"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "839a3dba3dc839c3577d51afacdb75fa403da19cb0f19a05898396c073ca419a"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe53abf6c2ec358a3ee2e2aeb3be1ecc9953c05da2d2eccad88037876dc4cc97"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c57de366287efd5b067d7051d62e3aeff302c296cc870667e6a63580b0417f6"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eebbb6daab18e1b9df6c2b626bcd132bc92241bf5551df7e2f96254719ea467"
    },
    {
      "relative_path": "runs_paper_rev11/w2a4_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43274,
      "included": true,
      "reason": "included_extension",
      "sha256": "9fdec6b701e944adb0c478931e0435ff4b4198b9a4050f247441b1e22d22529f"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "79582bfdc398893e714bc72b2c454bc140d854b1ece53d7a0ca6f5f72141eb99"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "d1753968faa19885fe87aca9b991eddee107b6ba1138ace630564f568af1bdf2"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "04e9ea9eaa259c3d1872f820f682a21b2774372ca699a8af42f6fb7c91622955"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "465b1916087c447163a2dc30b207ea45bc712c0c1273462a5f7c110e0dcc6b40"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "2d162a080e7e58596e4e3e891d6348723b187c86d978bbe9cc787606e20bd866"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/complete.json",
      "size_bytes": 43478,
      "included": true,
      "reason": "included_extension",
      "sha256": "4a13ecceff8bcf6d30ee140e5bfed99cbc1be6366cbab47bfddd101495e6fdde"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "6b4c4b3faf3159cddb2fd812537559e188f25c49a788adc0a187fe3fdb43e7a0"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "2db08bb63ad1f69435f41a3ded6d1386086fced98ec478ec0fb27911364594b7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "0da3bd1fc8abeb15f15f23247943e2119201882194e01f26e5a414b524f11789"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f798b86d5332505ad42b0ad9a6c8c434de195366e9e9cfc5410f2ebc93646440"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "4888c3cacf126d3a46db42ae67d48fd526bb2c5c0432a2ae9735b98d7a49d090"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/complete.json",
      "size_bytes": 12626,
      "included": true,
      "reason": "included_extension",
      "sha256": "ac9ff02f181c7afac6422f4c85fcceb83733e5cdc2dd8596b13797d1cffcc1cf"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 321,
      "included": true,
      "reason": "included_extension",
      "sha256": "92bcc8c4f3fffa46e1797068e9a2ab9593436a5c7a5e0b219d61b222aee741f1"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "12dc2fe713f7705af951a8fe09ea6761e5385f1675f983d207d93a12c484b3f8"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "cca168cab8323ecadeada3853ab9260f2ba063870a26c7ce83e7137a5eb76cd6"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "cd1360ca16256b12bc8d4edbde1c50c3a01ba2975b8a239f9c5c59aa0c27bcf9"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "8b2c34c990a86db277944e011344d8124bf387ae15c17e130b76fd9e5fcd9b2e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5977,
      "included": true,
      "reason": "included_extension",
      "sha256": "b70ca14375d46fda42ce93487611f97e975027ae57f1fd2affb2b39e072ff5cf"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "f772f96efcae46a889313cce8cb36b2de010ce68ed93ca723b321ce39742d400"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "96702c90b98074d941a43b9881505a41aeca6a31c05031fcee296652f1483062"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "aff9ffec7158a5aaa5c159fb6c04b8a41d14ca23e805659bb88f0a8797dbe39a"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "57cd5b47e66e90f53feafbae194b92c70edc80be117f813b57eaa314c09bc25c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ddd4de8cdcea202cc3546324e054689a1775d6807f86bfb134012d3b41bd9302"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/complete.json",
      "size_bytes": 4787,
      "included": true,
      "reason": "included_extension",
      "sha256": "390c0d4a1e743477fafaf91b3fec150230742520cc719e14cb60aa732ef18095"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "cd828922af76ef79b5ea36bdaf0f7931675152f16365975850d887ede2e2f254"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1f9486231afdff8f03282c7af7a590a99fb5830780b045747019223b07c4cb1d"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ac652495a0e72cf071bc95e828027c77b5ffc9fdf9e0dfa67a11c7bcacd7b64"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "83a37a803f0ff09cd18b91e4042ff490a3fe7208f8ad130513f6d11dae62f73b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fec936d169aa08b48e3efdb7a877052cf10b754bffb8f5f6652195b77cb0b4ac"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43172,
      "included": true,
      "reason": "included_extension",
      "sha256": "8361a86f0b5cf5b153e477c19a5c8e7b4f231c428abbae293cdf2e7fe6ddbfc7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "2ffb3ea897304e27860804943e5b9fd5906548257b2383b72f273c6d1cd3ebf5"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "eefae8a5a45b50fd92ee53904bfe0c39105a0579184e6042d527eb18b1eef771"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "40d9d2736ac4bfe081a091b3e4dc6b90801b7a2bfd12349ca67a4a57b907faa8"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 648,
      "included": true,
      "reason": "included_extension",
      "sha256": "51ccddd4a0e8dcdc065ca807c4e7cb90ede4a2671dd54253b76d10b9229c95c3"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 701,
      "included": true,
      "reason": "included_extension",
      "sha256": "af7ecda381b5a5d41c7f4305ea98317a6aaf7d4701c858718352abf135fbcbc5"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/complete.json",
      "size_bytes": 43364,
      "included": true,
      "reason": "included_extension",
      "sha256": "45f6837c1abc3d0f23b484241ac1f5003be94253b1d65c29618f8e5a83c05a1b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "fe0168c056d8fc5e01e6e99005ec974f60bdfbbb663ff29decad423cd55b6893"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2386e688ea59712d78d1d85c4acfe82a677386263ddae50349977381f8fa2462"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "77ad26b76fb50cabc910f0bba7162069e859449b4dc59fb7e1407753001c2863"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "67cef671dd20dc8d1a23d6a036f21b0aa9eb009fade2460c34ba216ee6578a49"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "4f11e0cd7fd86d41bc6f915fee22886ccfc7bae3dd8afc103f20e6739129035d"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/complete.json",
      "size_bytes": 12616,
      "included": true,
      "reason": "included_extension",
      "sha256": "a371a497e2a307c75a70113e6adf37aeb7661e3ea3d6e9601f91f80fb0ba1fd1"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8f047a54373136bea7af7f4fe0b8ac31aab0c9acb1b110c2c1b8eba9c2b80b52"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2712052f776ad6148ca7ae61043d80bb18ab955a14ece3377f4d0af1a8b5f472"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "14549219ca438d2a074301269f268cace75648e25762c2964f798e23b0bbfd30"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "f5c3eee4ea4332a8892b3ff8eb7a216e8ede334d57742aa212dee1f11984d0ff"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "16131c44972207bdaebfa1007c57d021296deeb334ee8f50f0fa7e1374773f31"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5979,
      "included": true,
      "reason": "included_extension",
      "sha256": "24939799ed1b188517570bf3fa4abf1a79953337dd406cd899351b5a3d3fa159"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "ef5ba5fcb35983672fd84ba48e1311e41f74a6cff49a6795c3079e3c2db288c7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "db8f304efb78a4ee67df817bb96281b57f8fc3facb54825b39b87cb92155f6b7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "4dd3bc766b869ff3e9c2db8edbac5300bab950eb4a55029f2629775f90174f97"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "b90dd17d245e7557009fa21c4cbd310b25ba85a718fd06f7ed2062603a9891e0"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "dd75413e76ba95e10a380b8085a4f9d53f859ec3e30415bdd1f8215e94cfc372"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/complete.json",
      "size_bytes": 4783,
      "included": true,
      "reason": "included_extension",
      "sha256": "ebb992259a0f9776165df381a2f5c2ede4268ee1b2be98662c63f04b67413dd1"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "2ecf83bd4fcb80a4478976819c77d5701648d6800d74e334ad184412168b0343"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "7575a14971fae91c68401fee6fcf5513501b28e50d1de8a9b7b8a264cc038a03"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae687aa0fb5728c015e1c7ec7d21f42d6eb6e3bc094106cf57a7c7ee51902fd0"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 650,
      "included": true,
      "reason": "included_extension",
      "sha256": "c59379a2043e9285a60234f84c2e4eb57e8d5c1da6e853f2b6c4e5dcde4f1fa8"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "25912420b9432382bd857b89f103f424bd857285761031a47271ad57076b3137"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43276,
      "included": true,
      "reason": "included_extension",
      "sha256": "bee3455249803aec90c2b4c5854f457c0c1922c0d23a8533dd88620f8f6ce674"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "52f1d77a420b14132caa9e8b5e6dbd29f2ce56ae0defffc8657dd7d416105e42"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "5e01115bda0eec9e482d4926a8c275b4e6dc980f946cdc1971b8d525156b9690"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2da19187560e51fb2a61458ef0faaac65f85a4779146d345e82b6749f460c04f"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 649,
      "included": true,
      "reason": "included_extension",
      "sha256": "1bf60fc0453023c95d6ca2bff9c5b202437762c000dd0fde2f5a000fc5d78a25"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "904ab4e245ea6c4cf05bc9c1f761ec5f929cd541f04b5e8d509de3e04ac95ac2"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/complete.json",
      "size_bytes": 43549,
      "included": true,
      "reason": "included_extension",
      "sha256": "27613ba60cb3e86a10fffd9cc31d8514eada1e42cd98eeed5973a6094bb12313"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "e54e77cf22ce7303abbe10c51f075e3fcd3cdf08f934811c0a91f85f1458d460"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "7cde4347517b46afd95a35c8dafd01cc73756ea9c2800d5aacc496cff13da016"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0715f25ace5bec84acc434d65d8f5b02a17d79ea071ca87b04639aa38b5b120a"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "b994945fde39927e0809c5ed89ae8da1dfb34f8c0dbe56ed8d3e9cda018522e2"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eabd07b350c42417580aa9420d7136ffc5f3ad37fc6bc5eca5a645d59deccef"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/complete.json",
      "size_bytes": 12620,
      "included": true,
      "reason": "included_extension",
      "sha256": "154a52d995e1b2c158992827e5cdff34c86c6beecba1f03e5915a20d93ca0580"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "59cf8c309c027e22d63e748c6ca5f926fad972c38ea088bdd4db5f080cc3679a"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "f44dbff551f8700b5535f0f0dff5fd6dc00aea5f0ece4b874ed0089bfbde41c5"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d45354a307069989bc16a0ee1336433aa52f1e81caeb4b84b6af5dc79087e6cd"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1118777dfadb5854846ce9f4dbc181dd53da6e38504d7ca7e25d4e7ee4d1e50"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "bfde0003b45ee596610ff4df79250287b063439c9910d91eddbbbde3f050203c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5955,
      "included": true,
      "reason": "included_extension",
      "sha256": "6ad878cc4eddcad383b4ba403970d0ca3dbb6a4a3a850b40fa12fede69122436"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "5df8b5065135915c585dc5158e245550be36fb7312b769ed505eaedb61a06915"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "7a7cce308752bdc056e0fa4f313ce264a2e6c815b384659cbbe314de7f053bbc"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "04415bc94e26d3135026ed60144226a5bd24c6bec2d69ec5db65149935d7ffe7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "f3b6dd2972137f82e85b028cf24b2619135850949d88faf8187efc7b7107d239"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 709,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c558c040817f4cc91c04f581abcae5efe3d6c6c2fcb33a6b8806067eff4fd6f"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/complete.json",
      "size_bytes": 4786,
      "included": true,
      "reason": "included_extension",
      "sha256": "9da9cd74edd9432d119bb9c0225fefb121479caac18934096847147a8b4f8024"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "0e27df204b864815f7ccc0616bf643584d76fb70eb00113fe67fe52de0a401e8"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "5d9238fe7a93be238ddabcf1d715573fd92f7e115910c2a6f3d72b384e4ad6fe"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "64d71e1fb65485cf642338af658199df4406851f61a01e91c618e52d07f3155f"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "20e4887c41571bdb86454936e7f6d5cd3be59499568eaa1fe5c56e434e91a906"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "71260b33338b6d8e4f0a59622cdc47b3bfea6b249b0194f432d816d8ba4e7248"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43419,
      "included": true,
      "reason": "included_extension",
      "sha256": "6aff48bdd3a8c181c2061db03eb3928ddee438e70a56356b464a1bde360c2659"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "342a259628b40d46ffcafa07b81e8865713fdf6e36146a67bf689fe141c17b3b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d3d9f9d82c7ca3c98667fb4d8f17e88d0a8051e2fdf20c8d878ead0ca62c7905"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "49be1431987a357960bd6324523c8bdaeb09e58bc1c4a1c4efb06c673b4db99e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 643,
      "included": true,
      "reason": "included_extension",
      "sha256": "5dd8e255a09f6383d4562cb248c3b3c039aa8c7431a502b325e35b0a25486996"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "805bc5bb7d9f57af89806a4182ee710cc95c4eeef5110030e34a41a919785500"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/complete.json",
      "size_bytes": 43569,
      "included": true,
      "reason": "included_extension",
      "sha256": "3523814e3bde4b63a57b3d7d7924e4443511b4a209c8d4788a4c001cc68ee2c4"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fb554cd55c99a0cc77644c57dae1512a9055cec5a4ab450ad8b5b78d2df126e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "626e346f0cfb784a7d0ba4db9a685937a7c86c201aabc073c917ce58f4b49e0c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b12250de42657f993a8c2706b23d5657681a517a9b1a802113e94135bd474f3"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d57c14390ce0026aec93cfe24eaca68a4a34e2f21a27262264f9ddb912f3dbc"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "bb6810ed3eeacab1cf37a204f829f22a1e3cb4193ea3daa37c406aaff3874cf7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/complete.json",
      "size_bytes": 12623,
      "included": true,
      "reason": "included_extension",
      "sha256": "a36460d04acdb924a3a912be4e68479bdb3373a78553a5700e36313d929d07df"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "4305cf84ab310165e043acf099a67fb513e8e927c5d50ee96d96eb5b76f340e1"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2c43945cfc2314600dacdfa58fd73e9389b4e5545cc3ef2b2ec8de897b8018fc"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "9df0a6f3c5e4821d4e96ab4df3721c34ebcc40cb3ce64796c0e16e3de4dd2ff2"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "b7d343beaf75364602c4c7d83fe145b6c2e774aee65ba575db36ee46c4bf3082"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "e91280ba57a5690873798c681cd98ea9339140f4e95a0a76d686951868bfec82"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5954,
      "included": true,
      "reason": "included_extension",
      "sha256": "3a109979b88e5eea284e55b7427d86ed9789b019852f90ea2786d8ed11394a54"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "eedff74656efc0d3b5b3f7e4109610cef1ea280436726bd77ae7193bcb46f312"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "03e2fc6e5a4c9bf89c1503859024fecc83eb18300211d4b5e6e63d4e719434b5"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "0351aa4a1c7fe63760d55d6fafaacd1a71f0a380e9bcc2a8a0c2b95bfae06e4b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "f368cc0877edb4f6a5beea9e8cee8919058a6115bd672240f441ea2b767ba965"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "78cdb53ef0b4b8d61a58c05bb327d568b2dce386986d41214ac2d25c5fa4b767"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "1d2060c23448af2b1b0fcb3522c43eb89f0c834314fefdfea88f3a8d7678e291"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint.json",
      "size_bytes": 311,
      "included": true,
      "reason": "included_extension",
      "sha256": "466582f2110a78cef9fb29d6dab1ded9b6f0ba6ba693c1134130c06bf6a8aa82"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "304f5b8186651d28e4751d263c68eb66074645f7c424ecf1617aef0cbf5c26e7"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "3f3dd650d9619d7cc17831b66c0c47850fa70a923f0fa254b4fb28d6694f47ed"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "5aff29d5f0640ff3d9f9584e731b075317a0c92b36d79ac67392bd5be9d3467e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "87f91c3d7be3c1e4d1484f5f22336edbef49981d4b5e87d898a518d8cfcf3d88"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43296,
      "included": true,
      "reason": "included_extension",
      "sha256": "8a1e09c04fdf349647c6edc82395975c81e14dff1aac09c8337942c28fce91cc"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 326,
      "included": true,
      "reason": "included_extension",
      "sha256": "4414e2a69825bdf1ed521d7bc927c9ea46b66c565036ec4d6f2c6eca0b826249"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "1295447e2856d4b547d8636f2f3e683821fcd28c77e49ae6294275efcc72636c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0103770e54018d91e4d8328df4967e480d79f2f93086e38dd01f8ccb881f9dcd"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 647,
      "included": true,
      "reason": "included_extension",
      "sha256": "34a541b9d2fdd7208a38c59ad37ec4c1a289f46f89c5b98177f5b7bea5a614c3"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "cfb1a02ea1e214856b454ccfc1f364d7c9d553a7e4e1ff33c75facc20e738fbc"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/complete.json",
      "size_bytes": 43587,
      "included": true,
      "reason": "included_extension",
      "sha256": "89d998513655a435d93bb9636176d52ec3128cd335c335898520872ab8ce7b2e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "7210179b969e84650e00d6bef566dc48c9c4e2d545a4bc2bf51f057f7c09249a"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a7ee83193a9b2ba5ff05287ff76c023d8e0ff90e1f631906fb08af985d0a487"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "baa536803e009aebdd209f131d23656986f7cf5022b16b75e84c23f5496dae33"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d83380b47203cb829c11bd59fbc6ee2ec27087dfb19b1c542963914b6dcc6e4"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ffa7035cdbe2873ed2f9dd3d2b879913ae1e964d9d9214ac2ec6e21c487752cb"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/complete.json",
      "size_bytes": 12612,
      "included": true,
      "reason": "included_extension",
      "sha256": "9a953eaa69edc1275dd5f90066a78e83939d4be95e599617c8d381bf519f9c0c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 318,
      "included": true,
      "reason": "included_extension",
      "sha256": "8d922935cb16ad9bcb42466176a0f6c2073f5b2f94e55ff7ee9468a8fa67bb37"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 834,
      "included": true,
      "reason": "included_extension",
      "sha256": "0486450b686bc4dafbdb45a111121b06f33b259870dcb4274882184101f1f79e"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "64dc39eb973ea696e4b8894ffc2917b502a92292950ac2de8059a9599e04ba6c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "17fcff6d4d11d414aa4435d38bf2f91930531b0c3b6d4fcc0b387d40e7653731"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "10b8d1cb706b724d67fe42bd160121e0e9717c5b59596a09dfcbfde0be01899c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5956,
      "included": true,
      "reason": "included_extension",
      "sha256": "56e56bbf472e0519aa39de98ffec404116cfc550d2b9622ca82b173d0484a58b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "6a4bc69035cef38786d2208686705571957e1c6a13a895180f26d1e9a897a831"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "a44296d0dfb0dedee2534e5bf1a5c4d49c3951e1e821f43a22a9d0ee90c0cd36"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "c3a4e2144b1ddd21c5b38f29b79307b53ee78c43c8e5f8eea3fc23b773860f1b"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "5508c0dd6774021dfe6eecf014954aa32a728ecb44adf8bb6b593509a9d8ef8c"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 708,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae8a5942387bd76f21a4a39c28d1b161040ad7c44940fe72acf5b7cc4ae30612"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/complete.json",
      "size_bytes": 4786,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9e8073b9d9e1c7fe4bc3a2e3393ac7d7ff14a8e7a4bb4abc9315d3880d63cea"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "2824bdb7e96f384ca1cf86813bcde23c9776ec29bc6be0a8602e790c38df1235"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "418b66e592ef083aa43b4e3465eb9286062ffe1fd8eeabefd63954957ca68f85"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5eae10965541035f10804f2bfeed80656be37ec395b5f3b3f1f914f293d6d286"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "476fc8af71d48e5f77787c5d6d548d39a90d123be63b1a5d3d426aff9b52f4d1"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "9e568b62700bc1ebe2ca70f68da78b442945e83c04026ed653e8829959a8cb48"
    },
    {
      "relative_path": "runs_paper_rev11/w4a4_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/complete.json",
      "size_bytes": 43382,
      "included": true,
      "reason": "included_extension",
      "sha256": "4bb7457a77cc6c96668082db3769652a862992899289804287dc79f97259194d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "5438230737e17be60b33f8b6aacdb02bd88e82efa8521aa73f696ff8444575a1"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "0485625a471f24b97d743e31125a29b3043403125eb20fdbbd65fc7175410111"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "b886bbc5d3f2722c250256436a7ca7ed00070d216fc517e5ad9e4ce63b225606"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "65929dbff89b053788eeb0e27d25cb7adc20182eb82f84a3e3a5375c6d44e86f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "40d2b7a4999e8538e81d8b3719567efa82f3bff133c3914f119802d59196d2a3"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/complete.json",
      "size_bytes": 43381,
      "included": true,
      "reason": "included_extension",
      "sha256": "794913203c137908aa1e104c397ad0e1d9555187623e79c320f52a2d51d753e9"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "5fa86bd80378fb5e45ed63016542da00aed38bec52f9d388dccedbb2953439b6"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "ca99f0ec8efdc6fe4e466fcf40f127628e33487d73126dab1ed27f594eba3b6e"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f6cd2ee6d9a1e2df2e412faa5d8ddca5a14158eba39bbadc37e71feda5e52eac"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 651,
      "included": true,
      "reason": "included_extension",
      "sha256": "5922f7e265a0da6f283c91562afa70389a16a09b320d95ffec50e12183f7018f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "4c7a140b01da0fc187b9a31ae3a6c6ac0bb0bb4fb8711398fea6207a9bbebaad"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/complete.json",
      "size_bytes": 12566,
      "included": true,
      "reason": "included_extension",
      "sha256": "a24c39d201a7cb1da111b9cf6387fc847b7d58758d02df330cbaef12a5f6a066"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint.json",
      "size_bytes": 316,
      "included": true,
      "reason": "included_extension",
      "sha256": "2bda526dd2752fed26d3b39290a8c62433988dbcf855b2d109e5b96d5f33419c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "77cef88bd715e876bff9145e18f697ade13e870d22e00a4e97b2748749f6b1df"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b3296467c1c4e18274efb827ed259f047108049844776d8be79f05d2bae8b58f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "fed696dc5721981d75f0ca17800c11fb66ea82085a6eb78667a84783f2cdd545"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "3f0886e597bebd9a9c293b5099b360b5e4d9c04c06175812e356ac66ed34663d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/complete.json",
      "size_bytes": 5965,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c621c77f6715f3d5e0090dec1e4a8aa4478f6f7f4262004e2e83beab2052220"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "aecc2e2d6c1112215fc262de5bb2c3abb5670ddff02bd54d95c4e31fb9b34906"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "04c3bfa11124f89c99a1b11232c679f2e8ce6977f4523dea3d24fabeb02655f7"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "f9f02d41d229bf3fbb448c975976a755537615f880812176b370cd50fe606440"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "e6698cf3c48966519e0bdcae9d8a7dddf43447343aca8bcd74244ffab32ad1cd"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b54d3a63c59e76a87090e0a134bcff76167589e355b726ad2c0969b5cdef4aa"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "649a294663b08302c2db25b688e3141ef76b13fcd9b3fa4d0b341bc6e017b8ab"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "d96969b9b05ee46bca7942c1940f57930e238611488fd88219fe245171614479"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "7f89c4b8d0f6ad579db35da0e9c6b7166cf8ad140accc6653b467db83aebe662"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "c605438797f5af61398405920e2154156448ba24396d80020a2b66539f6c2675"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "5c86e37435106212bfc93407f69bc797b8a106d9ac6f250a02600580b025a268"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "5d820b659c9507df2db4bd752bbb8834412ef4a78da4f532a670c6b0866e7979"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed00_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/complete.json",
      "size_bytes": 43399,
      "included": true,
      "reason": "included_extension",
      "sha256": "bffc01a61edf2bd4ead4c75f9ebfd06797c23066d1304e3c4f0f3403e9b0c8a1"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "e1256e653dd2e6cb04917225aa85feaa743ac4c5cc7ac06f8f554ee7e283510e"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 836,
      "included": true,
      "reason": "included_extension",
      "sha256": "e08b0f734fc979bfa21b9777b1f7d2bf5906b41d72419fb0af3ef77a40a69099"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 702,
      "included": true,
      "reason": "included_extension",
      "sha256": "1eaf887f0603f9b77bf30f0024c0ca7e6186a7b9d7ba9a8a9ec56cb8a97414c5"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "a1736a8b0f766d701477c11a73efff91f9a7b6364baf24a37c53fc64fc0521f8"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9f631ab1d11e06ffd769c28532b08034bf4992e9fa3f63b8614bc54bc1c64f4"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/complete.json",
      "size_bytes": 43352,
      "included": true,
      "reason": "included_extension",
      "sha256": "7c8e40f0607834bb9b2b8957431a8cbb3da99f3bd2c4f21255687f51f2ce94c0"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "74275066f1c76fba9e1d0a6af4d69ff35660f4822902a9089dce4709fa465e63"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2dda069b4d5842b46f2b074ccfadcf54cac87dc52a06f50a713095c118b8e1a5"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "37bda3e560c366273bdbc30c0a7d44aed7391f5444f832352f99e27e679e1876"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "a97c8d6d34505dbbca5ef42557cddc34e0584b0586aa1fe7f2fcf12f235e1695"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "d80f602c7ed2eb0e21bff2055da2ba9ae8dd709b5917561c7b243fd522f0b074"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/complete.json",
      "size_bytes": 12577,
      "included": true,
      "reason": "included_extension",
      "sha256": "f873f884d0f94b7d444e3ad121656872ce486c1db00156bf32db61c9c12cba4c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "31b9adad301c9c5857071648b4b43466ee15341b28de154436eac6a279fc6354"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "6e666e7975a12d616b0a4a4b2c9378e45dc396bff961ba990376acee5085becb"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "d5d2c44c6998d16204ae693aa52e0c25f4a6d05bb5f618f5b0f1a0c4819792bd"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0278612ecf2fefafe0d23ba89d83f869bb67b50dec291e424cd985836a638ac2"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "92bcf37d15361f0f2fc4ebff2513c994036d20fc038ea132c2a231bb8e8fc782"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/complete.json",
      "size_bytes": 5971,
      "included": true,
      "reason": "included_extension",
      "sha256": "e5ad61d70c1eafa489dd6f4e8b3c1c0cda9ab40e592c5b3ce3276b2ba6bd9dfe"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "77053e136aef19970dcf9679ce2b0fc874ec17584864ff1c400df8502fb05fe0"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "0b875058c89febd00c686d0ba33a8d0a6fce848b5c9b43e06f4d6e02c71f739c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5bdfaf339f404fb1f616b6e61b08863c3077ac41cbed4393f81ffb8b1fc29a06"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "c1fd0311fffbea7fbd84e8f8ba0b066446f7943bcd7b0fcbc2ae00a846523d30"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "8baaa91437ffbd9b7fe722cedcc56232e6af74e87c13e0a7cabc206e4c90b01c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/complete.json",
      "size_bytes": 4792,
      "included": true,
      "reason": "included_extension",
      "sha256": "0f714b5878202888ad07d6de901ce6a79b5a5f033abca83cca2f140bb3f4c9fb"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "700d259dda78befcb29121bf39d56b0a404b3bcf5e0b0e17c20f57f6c6e128b4"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "ce56d304dd58195af3a38be27cdb8e749df1b41c9134db2571282086f9a6ef63"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "0862d3d621a125adf7f5f8eb87fd2750d4a7ba641b242d0b052dbbf9fa33827d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "4d5d6394e25647abe0d99a9117bd56d3fa65ec966ae25386de4af8a4a1547f4c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "505ed9f772ed08dfd23e72430995c7c8624153bf3916fed1ec89c55aa242d79f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed01_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/complete.json",
      "size_bytes": 43391,
      "included": true,
      "reason": "included_extension",
      "sha256": "0216ab7460158f2d2220c7faf591bcf46d3a20091bae8417ebf57575aec868e8"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 328,
      "included": true,
      "reason": "included_extension",
      "sha256": "14f13717caebd3535ad64b71ae9f7f7a5396217e37933bb5a47f3cd62d94d55b"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "a487de18b4459c2778c99a61ae8279b95060474772daaf32d13f6e53cc8f197d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "395312943200b462395875e288154b6c54ec54f7e995946f469effb2101370c0"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "e160eca7bb0524360887b95952f1f4054d11c8ff2deef859744e39551e104ab2"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "2cbc6dcd1d230a22210d53ca30cd16827d6dbc9c7f0c12709fc3c6a314eec075"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/complete.json",
      "size_bytes": 43342,
      "included": true,
      "reason": "included_extension",
      "sha256": "6f17b6bfc61fdad4fd4ee66f9e7e4badf6294cb29f866dcead4ce99f0eac73af"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "b9d9054c71bf474054fd904a32d541edc45bd8b20c85500823073c4986d3c33c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1ad89d7b75b62516ee1da2d01f4d70686ff384d36012b7289b7453c58ace3a8e"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "5402aefe4fe5960d7343ff764c1ec2e32bf70a5f09f0e3fc107fc8c9558b9c02"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "e93a200cac1aa2a6a4fe70aa0967d7749d85316e176eebb7a1f1bbf04f2ec614"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "5a82cfdc42e1f392d869a57f749b3c5367f6157a223101726de3219bc5428411"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/complete.json",
      "size_bytes": 12560,
      "included": true,
      "reason": "included_extension",
      "sha256": "65e99041f6655bb025533b20d3335654f7d8ad51beed20b4ea191e44afaa53a6"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint.json",
      "size_bytes": 317,
      "included": true,
      "reason": "included_extension",
      "sha256": "3730a645a78edbd4fb66edbc3d740af9bbb78dd696cd73f10118f3a9cee35977"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "27ffe5e039647f679e9bbaa42022ca6cfc142d6a7dcb0fe45735301bb0d8cffe"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b870a973ec894be63ce15a6637de5fdc471901d8dbcbbd5ad3d9307d16a727f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 652,
      "included": true,
      "reason": "included_extension",
      "sha256": "5b8538413b228591e9f642d00a4869394a7add36a9c5116647de5125754edf34"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb89215f2d95214468cb1cfcd865ad86a20e91a31ec7728e5eb3f5c8c55aefb4"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/complete.json",
      "size_bytes": 5963,
      "included": true,
      "reason": "included_extension",
      "sha256": "af1eef5af49d528e98cee32d55b1f0c4d6e9a925ada06c39b5083ca28e1e1ef9"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 330,
      "included": true,
      "reason": "included_extension",
      "sha256": "355fa85a6682a54e64a1e4e419a77ab66befe0ed434504ed7e2905b5a1286522"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 838,
      "included": true,
      "reason": "included_extension",
      "sha256": "292e70d157d546b92e7c806df1696f23b862507b1d2cf505bb9552f67b279c43"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "1ab8e5360c70af0a0d12090ed495000353752eddc229e8c554d53c9ea129c927"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "14ac92b2ca769b686976f498cbeb649faac7195a9a3facf20acab48ea1c907e3"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "09a9253631f91b3c2f93a61892c047a2d6863d01545fa098d5ea5ae8bb1ebfff"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/complete.json",
      "size_bytes": 4793,
      "included": true,
      "reason": "included_extension",
      "sha256": "4265efc4e80213c7aea1a496af314d72a651dc2e0adca64e97b6df187c6b1871"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "36bb2ce4b7fd66963b52445ae342908ae5f7978cf5b7b662b19ea5936afb6d44"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "bf45f819b5ea1ef389cf9f89c7b941eb958b9adf41c6de85090475770887a55e"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "7a4fb1c6a5db525f67eaaaddd92d82769516397bd1240df1db04d83c503e3de7"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "aac3345e26a07d56e5a3cb15c5d2c3b9af6c374d1a99a32b54770a96dabaf4ca"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "d23322cd6ab47751e784c87757598600801f0f95b0c77557feaa5e8691ba0b66"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed02_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/complete.json",
      "size_bytes": 43435,
      "included": true,
      "reason": "included_extension",
      "sha256": "8efe36eb4cf65b303c8f5597705ca820a8326dc5e91091406e608eb025610a97"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "b6e05ccb3f1011373d06ef952f7e157c613440944640ca3e3f2fa30b199e4004"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "1de54c6e5182f566aa88abd0f9ba5d3631112b89c8ade030e82ef5f9942836a9"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c8c1f1e7f56f1978dee13c0438f3177c14c288bd1d74fd23d7d117b21377c1cb"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "0c7ea50ad197f501088586e4bb7c98e5e10bf0b86177ed82a693ed1eea4a3862"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "7e6784203e58566526632f003ffefc399f9dbe0279f525c73ea0e0d61e479119"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/complete.json",
      "size_bytes": 43374,
      "included": true,
      "reason": "included_extension",
      "sha256": "45afe1a6ca7807abb0313fc51127f2cca8f7d7b088e2906951e166d211ca620b"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "628e2d5cec08d46667e52eee7d8c38b9eb85cf08723c793e0cbbe30a009e194b"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2bfd0a566f13da975ee45aaca98afcfb025ab50bd96dc7693cefaf4ed685a657"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "c0846b7a27c9e91c0ed47063a0cdbf31dae0e18385adf06db70ac6bbc65ca890"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "07717bd26f07f9dbcbb62bf24b81bab1bcf47ed3466c8ecb17987737a567e0fe"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "a9ffbfb96f3c1209c48a47c4471943690cfcd333d4932ea9d7dddbc677df5afa"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/complete.json",
      "size_bytes": 12578,
      "included": true,
      "reason": "included_extension",
      "sha256": "1cc4568b85aa34351c953f4b71c08a0c9f94550c28a8798a7885c1d046645b7d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint.json",
      "size_bytes": 319,
      "included": true,
      "reason": "included_extension",
      "sha256": "8ca94016dad7a606f63faf85d1756311a8c94a949990dd8a6dd6eb18082f3405"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "4ab49e674a1b80a57283213121d60c5ab13dfcf07ff00aff2da2dae18e1753b5"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 700,
      "included": true,
      "reason": "included_extension",
      "sha256": "526658f2d7f106c441e94dec5543577f9706b07fd45499eac9eb6231a2675da6"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b4e3f5ad3d4f36e98068781ea267840e43d6480a51d9a47202a5f9b130709de4"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "eb96717117657e5c9bda73514178aa536e53f91d02005e6deba9e4ec2e77247a"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/complete.json",
      "size_bytes": 5973,
      "included": true,
      "reason": "included_extension",
      "sha256": "0559f2f3e8ddae0c47131b65ecfe9994fe8701275762cb32ed5a3445f357e347"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "8b412f577eed0ca6f12467cc75f22dfd6d429a0cefe4f4084929592adcae58c5"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "822949d550b5c21ee76484acc1c26718642393d08d4ab407311ec87fdb153934"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 703,
      "included": true,
      "reason": "included_extension",
      "sha256": "814428a8a501f67595f473bd1e9702673cdd5798342e98bfbfc7051e7190859f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "81f3a4beff40747c7de1181e16b55cfccd057d0992ffa1a9f3afcc9144d9f92a"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "6f727fb67a88c2cafd49f9550d39b5f2e53159ae25d95cc33c0072b01724e09f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/complete.json",
      "size_bytes": 4796,
      "included": true,
      "reason": "included_extension",
      "sha256": "0d8ef99e5a6901177727a6eb2bc0ea1dedc68d0846785772c3bcd5e26fd97528"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint.json",
      "size_bytes": 310,
      "included": true,
      "reason": "included_extension",
      "sha256": "3c0704dde606ab0469950599817cfecf9e00838b12cd50cc970419309f6cb620"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 837,
      "included": true,
      "reason": "included_extension",
      "sha256": "356f22d225c9ac9248edcd00ab84e89a5de2e794bf96e866a1eb01d36343dfb5"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "e3eae52a02d6d264292e1e40fbdd4c98bf4720da9ff8d8cd921fe3e8e126ba85"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "180f737d1813791050bc5956e0b94cc30c454846a33cb81aed02e5661aab3996"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "30e50d1864a35ed49dcd4a8ad560d69c4d9342276fbe97e114e796f277cf0f1a"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed03_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/complete.json",
      "size_bytes": 43407,
      "included": true,
      "reason": "included_extension",
      "sha256": "76b2bcbe979d68b546557510092da71032499483ab67546bde2bee07e9a12e1d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/mode_checkpoint.pt",
      "size_bytes": 4067172,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint.json",
      "size_bytes": 327,
      "included": true,
      "reason": "included_extension",
      "sha256": "530790fb6f25fa40ce62cf28f7f0dd65b6820b845233d39f7205f5cfefbe8abe"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "962fc8d409e1eeb8bd90b7fd2fe3e62afaacc45c78ed8720a947d3a3dec37b1b"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "19654f7ed12a617f55d60299e4c63d25406452a5bcd037027443ff63339350dd"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "92f6ecfb164b38676cf5b94020990bb51c0fe3578aa3a5b7dfc79c85275be03f"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "367a4e5819b48d5f00abeb135d60321321af862469f7a0a6bb649bf0f5457e3c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_alternating_backbone_head/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/complete.json",
      "size_bytes": 43373,
      "included": true,
      "reason": "included_extension",
      "sha256": "37235c2b2d16151a52727edbb86f52de39e37748e338090665c40ec35220cc0b"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/mode_checkpoint.pt",
      "size_bytes": 4074677,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "adbbde2cfebbc979aba49e0dc6de8b00511373a4fc904869f4905439a1edfeef"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "2e3fbfc7fa75c57155eb13c712e890feb21b8abd7857319e5f5816adcd444804"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "fd285fbfdc0d8f08f0921f10171fced9c69146afbe5772dea146d08feb106d8a"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "b502c4426a3be589c8c7b5587f25acd873a93ed6dbc49c09d5c5be54d1ef1a6c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "8870441187ecd087cafc5d67ed0c9306f7c6f9e261f70b1948e81b80592b2bae"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every1/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/complete.json",
      "size_bytes": 12584,
      "included": true,
      "reason": "included_extension",
      "sha256": "606f4bfa2ed865db4b19d03c6ba46d462f3b947ecddfa0d38c118bdb3aa6325c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/mode_checkpoint.pt",
      "size_bytes": 4062773,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint.json",
      "size_bytes": 320,
      "included": true,
      "reason": "included_extension",
      "sha256": "145721f0d0d92b3cfd97c0b13168baa3a64b55e6dc97b97de0ee6f4ba0c4f5d2"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "19e7942e06d4f2242425ab588816bd3e9b3510caacb54953c5f728d65713e1cb"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.json",
      "size_bytes": 705,
      "included": true,
      "reason": "included_extension",
      "sha256": "cbb2fbbe618c47221889132fe5312105dbf6a1aa60801ac0a92ceb58b01781d7"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.json",
      "size_bytes": 654,
      "included": true,
      "reason": "included_extension",
      "sha256": "f307f7dbf7bdd6786d59c47616d47f9e63a08989927dfe721a87af7ff33013a7"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.json",
      "size_bytes": 707,
      "included": true,
      "reason": "included_extension",
      "sha256": "ae2abe2328218b2efa290be2a732bd3ccd1578fcda48c710bea66649c08a4e5d"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_exact_head_every5/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/complete.json",
      "size_bytes": 5968,
      "included": true,
      "reason": "included_extension",
      "sha256": "3fc7c536786e95a20d0cb08f16cfcaa03cff133d28e0d8dde34a25b670fe687e"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/mode_checkpoint.pt",
      "size_bytes": 4059957,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint.json",
      "size_bytes": 329,
      "included": true,
      "reason": "included_extension",
      "sha256": "e8ec779ef9f09f3eccdf644640026b8569722dcd114afcd4bd9cb55ac5941d1c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.json",
      "size_bytes": 840,
      "included": true,
      "reason": "included_extension",
      "sha256": "d63de1dfc733c6b018359289737d2f3155fa6c0d97df2c4b1f9175a375116452"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "11762c10b72c70247e17fe24dfd1918f6f9e8761b9be3d221cf46f983b154617"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.json",
      "size_bytes": 655,
      "included": true,
      "reason": "included_extension",
      "sha256": "7b6bbe63f4a640284c1bcda5dbdbfb2f5a6834e4ec4f068509a064d3288d4759"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "736b9414c4334e0b152a83eaaba4042312b5d6dddb0055a66d2184ef8f471b2a"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_matched_longer_continuation/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/complete.json",
      "size_bytes": 4790,
      "included": true,
      "reason": "included_extension",
      "sha256": "89e4c098c2fb634ee7d71e58f7eeb6a3483a04076c8e6e6a8c10521439ad583c"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/mode_checkpoint.pt",
      "size_bytes": 4059573,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint.json",
      "size_bytes": 309,
      "included": true,
      "reason": "included_extension",
      "sha256": "1df2d78448c655bfaf469e798b5b7b48c0c1d9da26046049412e17b0628a6501"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint.pt",
      "size_bytes": 1349728,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_late_waypoint.json",
      "size_bytes": 839,
      "included": true,
      "reason": "included_extension",
      "sha256": "2210844f2aaad59eca9956bae416075d4ca1ce1a7f2a1793b4fb598a2796f9a7"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_late_waypoint.pt",
      "size_bytes": 1350394,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_no_waypoint_control.json",
      "size_bytes": 704,
      "included": true,
      "reason": "included_extension",
      "sha256": "88f3990b85f3941fa733b58574daed04f62775ee976e85ee4b0255ae274c4cb9"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_no_waypoint_control.pt",
      "size_bytes": 1350652,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_ordinary_continuation.json",
      "size_bytes": 653,
      "included": true,
      "reason": "included_extension",
      "sha256": "d115499ef7a84ceb222e81f103eac69d6c41695a40bc0cc7a66bb43ddc70bb78"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_ordinary_continuation.pt",
      "size_bytes": 1350738,
      "included": false,
      "reason": "excluded_extension:.pt"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_output_projection.json",
      "size_bytes": 706,
      "included": true,
      "reason": "included_extension",
      "sha256": "06e518c62e1f0a3e7dc534fd70c455322fc3d7e9feae0886406a436c45c879dd"
    },
    {
      "relative_path": "runs_paper_rev11/w8a8_seed04_standard/states/endpoint_output_projection.pt",
      "size_bytes": 1350566,
      "included": false,
      "reason": "excluded_extension:.pt"
    }
  ]
}

==> anc/qnn/results/exact_head/dataset_manifest_paper.json <==
{
  "train_sources": [
    "astronaut",
    "coffee",
    "rocket",
    "hubble_deep_field",
    "immunohistochemistry",
    "retina",
    "grass",
    "brick"
  ],
  "audit_sources": [
    "chelsea",
    "camera",
    "moon",
    "colorwheel",
    "clock"
  ],
  "visual_sources": [
    "chelsea",
    "camera",
    "moon"
  ],
  "data_seed": 20260729,
  "audit_seed": 314159,
  "noise_sigma": 0.09803921568627451,
  "train_equals_certification_objective": true,
  "cache_file": "natural_patches_v1_train4096_audit512_p48_sigma25.pt",
  "cache_sha256": "f97c6cd6161d39d44da55cfd41f6bef2490a7ee17b926781de53819599cb5025",
  "train_examples": 4096,
  "audit_examples": 512,
  "challenge_examples": 2048,
  "patch_size": 48
}

==> anc/qnn/results/exact_head/environment_paper.json <==
{
  "experiment": "Training Under Challenge QNN exact-head baselines Rev11b",
  "timestamp_utc": "2026-08-01T15:41:58Z",
  "profile": "paper",
  "python": "3.12.13",
  "torch": "2.11.0+cu128",
  "cuda": "12.8",
  "device": "cuda",
  "gpu": "NVIDIA A100-SXM4-40GB",
  "strict_determinism": true,
  "external_tex_requested": true,
  "external_tex_enabled": true,
  "configs": [
    {
      "precision": "fp32",
      "seed": 0,
      "weight_bits": 32,
      "activation_bits": 32,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "fp32",
      "seed": 1,
      "weight_bits": 32,
      "activation_bits": 32,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "fp32",
      "seed": 2,
      "weight_bits": 32,
      "activation_bits": 32,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "fp32",
      "seed": 3,
      "weight_bits": 32,
      "activation_bits": 32,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "fp32",
      "seed": 4,
      "weight_bits": 32,
      "activation_bits": 32,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w8a8",
      "seed": 0,
      "weight_bits": 8,
      "activation_bits": 8,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w8a8",
      "seed": 1,
      "weight_bits": 8,
      "activation_bits": 8,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w8a8",
      "seed": 2,
      "weight_bits": 8,
      "activation_bits": 8,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w8a8",
      "seed": 3,
      "weight_bits": 8,
      "activation_bits": 8,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w8a8",
      "seed": 4,
      "weight_bits": 8,
      "activation_bits": 8,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w4a4",
      "seed": 0,
      "weight_bits": 4,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w4a4",
      "seed": 1,
      "weight_bits": 4,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w4a4",
      "seed": 2,
      "weight_bits": 4,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w4a4",
      "seed": 3,
      "weight_bits": 4,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w4a4",
      "seed": 4,
      "weight_bits": 4,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w2a4",
      "seed": 0,
      "weight_bits": 2,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w2a4",
      "seed": 1,
      "weight_bits": 2,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w2a4",
      "seed": 2,
      "weight_bits": 2,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w2a4",
      "seed": 3,
      "weight_bits": 2,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w2a4",
      "seed": 4,
      "weight_bits": 2,
      "activation_bits": 4,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w1a2",
      "seed": 0,
      "weight_bits": 1,
      "activation_bits": 2,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w1a2",
      "seed": 1,
      "weight_bits": 1,
      "activation_bits": 2,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w1a2",
      "seed": 2,
      "weight_bits": 1,
      "activation_bits": 2,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w1a2",
      "seed": 3,
      "weight_bits": 1,
      "activation_bits": 2,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    },
    {
      "precision": "w1a2",
      "seed": 4,
      "weight_bits": 1,
      "activation_bits": 2,
      "width": 48,
      "bottleneck": 12,
      "blocks": 8,
      "batch_size": 64,
      "epochs": 80,
      "checkpoint_every": 20,
      "train_patches": 4096,
      "audit_patches": 512,
      "patch_size": 48,
      "challenge_patches": 2048,
      "online_waypoint_epochs": 2,
      "online_control_epochs": 2,
      "strong_waypoint_epochs": 5,
      "release_epochs": 3,
      "tracking_epochs": 10,
      "max_online_rounds": 3,
      "max_stairs": 3
    }
  ],
  "tolerances": {
    "numerical": 1e-08,
    "materiality_abs": 2e-05,
    "materiality_rel": 0.01,
    "stair_hit_abs": 2e-05,
    "stair_hit_rel": 0.005,
    "stair_accept_abs": 2e-05,
    "stair_accept_rel": 0.005
  }
}

==> anc/qnn/results/exact_head/exact_head_baselines_summary_paper.csv <==
run_id,precision,seed,mode,objective,audit_psnr,audit_ssim,total_seconds,epochs_completed,core_status,core_pass,full_pass,full_challenge_pass,core_complete,full_complete,projection_headroom
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.0008023289771733323,25.281598504714765,0.8118647434748709,176.34603905677795,80,green,True,True,True,True,True,0.0
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.000693355929494525,25.979529442731874,0.8218005294911563,176.37542057037354,80,green,True,True,True,True,True,0.0
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.0007087172497348446,26.96186317935894,0.8249497669748962,114.43209218978882,80,green,True,True,True,True,True,0.0
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.0006391325862043434,26.57403628981605,0.8325479621998966,176.93356847763062,140,green,True,True,True,True,True,0.004938835538606352
fp32_seed00_standard,fp32,0,standard,0.0006935042512378897,26.634759658311346,0.8181023681536317,99.48623919487,80,green,True,True,True,True,True,1.7206973750756065e-05
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.0007649773054894198,25.930533713724415,0.8065983064007014,176.70551466941833,80,green,True,True,True,True,True,0.0
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.0007022274609577531,25.89997233550158,0.8131610124837607,176.11690855026245,80,green,True,True,True,True,True,0.0
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.0007216957499083408,27.056904479479506,0.8163043209351599,114.46364855766296,80,green,True,True,True,True,True,0.0
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.0006421374984913402,28.904892671706808,0.8143172678537667,177.00604224205017,140,green,True,True,True,True,True,0.00310851119295017
fp32_seed01_standard,fp32,1,standard,0.0006995869345566327,27.114156118383363,0.8229466653428972,99.01837944984436,80,green,True,True,True,True,True,2.006884734795032e-05
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.0008165618950173397,24.159796006603788,0.7916253041476011,176.01620221138,80,green,True,True,True,True,True,0.0
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.0007061416405054775,26.386465318331904,0.8209426421672106,176.12591862678528,80,green,True,True,True,True,True,0.0
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.0007212915311188057,26.95213633682462,0.8217726200819016,114.54597306251526,80,green,True,True,True,True,True,0.0
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.0006446347311052874,27.4766475174869,0.830622433219105,177.35910153388977,140,green,True,True,True,True,True,0.003826290692119162
fp32_seed02_standard,fp32,2,standard,0.0007073428854777443,28.104210553814998,0.8220930634997785,99.13826894760132,80,green,True,True,True,True,True,1.832794229666554e-05
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.000769770391613107,26.239720126802503,0.7974355623591691,176.70461869239807,80,green,True,True,True,True,True,0.0
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.0006896192741502697,27.496736352128558,0.8115129515063018,176.58811330795288,80,green,True,True,True,True,True,0.0
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.0007191381559500264,24.750893208616425,0.8243166329339147,114.72160077095032,80,green,True,True,True,True,True,0.0
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.0006390067746569575,28.890604428613926,0.8192853010259569,177.3460500240326,140,green,True,True,True,True,True,0.005002892547305646
fp32_seed03_standard,fp32,3,standard,0.000690094189377743,26.670158570578472,0.8293893006630242,99.25592827796936,80,green,True,True,True,True,True,1.818858283022366e-05
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.0007976486155746022,24.909219223383804,0.8016579286195338,176.45035338401794,80,green,True,True,True,True,True,0.0
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.0007103001704241184,26.070111759060556,0.8285030676051974,176.63073825836182,80,green,True,True,True,True,True,0.0
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.0007214098769947197,25.864484099104793,0.819808067753911,114.5097508430481,80,green,True,True,True,True,True,0.0
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.0006440555298468098,28.247252317880893,0.8225683127529919,177.22142815589905,140,green,True,True,True,True,True,0.0022913959856142134
fp32_seed04_standard,fp32,4,standard,0.0007068619716274379,26.055826893722916,0.8287397855892777,99.14836025238037,80,green,True,True,True,True,True,1.5724383092423795e-05
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.008419135714777641,20.60639620122112,0.20016450886032544,284.589213848114,80,red,False,False,True,True,True,0.0
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.008524478344177758,20.538836483351346,0.1975684781500604,283.4916446208954,80,red,False,False,True,True,True,0.0
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.008524481405469554,20.538859954891567,0.1975747018295806,165.5355932712555,80,red,False,False,True,True,True,0.0
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,1.322157691873942e+25,5.90637066008815,0.4255495798309994,285.1233460903168,160,red,False,False,False,True,True,1.0
w1a2_seed00_standard,w1a2,0,standard,0.007716042550142716,21.09670051064784,0.21947790449485183,135.9548201560974,80,red,False,False,True,True,True,0.0024390890440771445
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.008428061872513758,20.579053333582806,0.1995335719839204,284.46663546562195,80,red,False,False,True,True,True,0.0
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.008524470738376732,20.53886317715049,0.1975742774666287,284.67638993263245,80,red,False,False,True,True,True,0.0
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.008524488881920223,20.538855002793042,0.19757303709047846,165.61778664588928,80,red,False,False,True,True,True,0.0
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,1.0334847951378347e+22,7.908532548428051,0.10642472599283792,285.6121680736542,160,red,False,False,False,True,True,1.0
w1a2_seed01_standard,w1a2,1,standard,0.009003013389667979,20.532058687768803,0.1979865087196231,135.79033398628235,80,red,False,False,False,True,True,0.055509663893607446
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.008479722525441536,20.567762868536093,0.1992040658078622,284.6354064941406,80,red,False,False,True,True,True,0.0
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.008524483052530774,20.53885038988443,0.19757433093036525,284.1065354347229,80,red,False,False,True,True,True,0.0
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.00846186796789644,20.57463243144372,0.19970906045637093,165.49955797195435,80,red,False,False,True,True,True,0.0
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,3.300195279612618e+23,4.776325906577902,0.3683793690870516,284.3391740322113,160,red,False,False,False,True,True,1.0
w1a2_seed02_standard,w1a2,2,standard,0.008522588957997936,20.546974867754123,0.1980987785209436,136.19168782234192,80,red,False,False,True,True,True,0.0022825982955346305
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.008461615415634933,20.569367911219885,0.19908346611191519,284.3850796222687,80,red,False,False,True,True,True,0.0
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.008524432209216885,20.538852798093462,0.19757502261199988,283.60043239593506,80,red,False,False,True,True,True,0.0
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.008503434205151818,20.54738634056694,0.1981005758862011,165.70000791549683,80,red,False,False,True,True,True,0.0
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,7.032899281361305e+23,5.50615462560291,0.06181429031721564,285.0922281742096,160,red,False,False,False,True,True,1.0
w1a2_seed03_standard,w1a2,3,standard,0.008999658239729426,20.49344069193456,0.1971204360597767,136.54929327964783,80,red,False,False,False,True,True,0.059553935829980066
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.008476072137623473,20.568431308107414,0.1992311671783682,284.9062430858612,80,red,False,False,True,True,True,0.0
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.008524478896072617,20.538828207289377,0.1975627313076984,284.77568912506104,80,red,False,False,True,True,True,0.0
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.007782411373530825,20.937435463738517,0.21260072375298478,165.74496936798096,80,red,False,False,True,True,True,0.0
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,7.114710559636209e+22,5.383147359962858,0.19917692861054093,284.8531219959259,160,red,False,False,False,True,True,1.0
w1a2_seed04_standard,w1a2,4,standard,0.00903274765652087,20.736921884645845,0.20667851832695305,135.76598930358887,80,red,False,False,False,True,True,0.10799904871393122
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.0013871719819252139,27.476644982879602,0.6093149492517114,282.2121298313141,80,green,True,True,True,True,True,0.0
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.0014963990564596046,28.045174766576903,0.6005684311967343,282.74473905563354,80,green,True,True,True,True,True,0.0
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.0014792956235059709,27.92417223251208,0.6032736334018409,165.58127522468567,80,green,True,True,True,True,True,0.0
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.0015643434297224438,27.643342986286115,0.5804809723049402,283.9079999923706,160,yellow,False,False,False,True,True,0.04396861077088374
w2a4_seed00_standard,w2a4,0,standard,0.0015904997923859843,27.750211296818648,0.5898298299871385,135.23086714744568,80,green,True,True,True,True,True,0.009555486130126436
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.001394341805415159,26.2738537553084,0.6109959911555052,280.3958704471588,80,green,True,True,True,True,True,0.0
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.0014604411273332382,26.843718254565974,0.5909203416667879,279.76361536979675,80,green,True,True,True,True,True,0.0
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.0016712024484554098,27.1941044405064,0.54805853869766,163.8279995918274,80,green,True,True,True,True,True,0.0
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.0017181504172859368,26.74089950996518,0.5369002120569348,280.336674451828,160,yellow,False,False,False,True,True,0.05915410911966358
w2a4_seed01_standard,w2a4,1,standard,0.0017845265209433382,26.998879181772033,0.5348139649722725,133.83902192115784,80,yellow,False,False,False,True,True,0.02379314995452534
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.0013118387971728764,27.75486536836327,0.6297378970775753,280.4873652458191,80,green,True,True,True,True,True,0.0
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.0014269115549891635,28.325845196171198,0.6126673256512731,279.81885981559753,80,green,True,True,True,True,True,0.0
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.0015539604355581105,28.03587945869055,0.5923088984563947,163.5827510356903,80,green,True,True,True,True,True,0.0
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.0031727475536711238,23.70543175401435,0.38052533054724336,280.2319257259369,160,yellow,False,False,False,True,True,0.17439174541690425
w2a4_seed02_standard,w2a4,2,standard,0.0016728274705302385,27.334893623319466,0.5648382410872728,134.18585586547852,80,green,True,True,True,True,True,0.010911656550974494
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.0013572168795184956,27.342809670629595,0.6103582512587309,279.91288661956787,80,green,True,True,True,True,True,0.0
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.0014840859674020773,27.479044891852716,0.5892230379395187,279.6367247104645,80,green,True,True,True,True,True,0.0
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.0016368062157804768,27.345549294421453,0.5631293465849012,163.07417964935303,80,green,True,True,True,True,True,0.0
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.00255915200492988,25.409732909420335,0.46863594627939165,279.7131690979004,160,yellow,False,False,False,True,True,0.19916112674570377
w2a4_seed03_standard,w2a4,3,standard,0.0016421771358215698,26.867410476726455,0.5602494846098125,134.39250588417053,80,yellow,False,False,False,True,True,0.013986221177860577
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.001347000020797606,26.942339303626838,0.6233276447746903,282.357271194458,80,green,True,True,True,True,True,0.0
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.0014864308026584763,28.11936840163641,0.5970101226121187,280.557012796402,80,green,True,True,True,True,True,0.0
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.0016257651365810522,27.9098169899512,0.5657912404276431,163.3584840297699,80,green,True,True,True,True,True,0.0
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.0017577757675166208,27.5551011563954,0.5554004712030292,281.4577531814575,160,yellow,False,False,False,True,True,0.055755089816577855
w2a4_seed04_standard,w2a4,4,standard,0.0015630198284742182,27.86161593390181,0.5857343163806945,134.24167394638062,80,green,True,True,True,True,True,0.011160346027651168
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.002349960246916722,25.627427450177954,0.45230355858802795,279.8305971622467,80,yellow,False,False,False,True,True,0.0
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.001513929578423914,28.2309540700693,0.5929127461276948,279.81412720680237,80,green,True,True,True,True,True,0.0
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.0063351851336106105,21.791378595911826,0.24952918154303916,163.69728064537048,80,green,True,True,True,True,True,0.0
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.00211622995859081,26.630859273264804,0.48545628786087036,280.5838906764984,160,yellow,False,False,False,True,True,0.03893117629286276
w4a4_seed00_standard,w4a4,0,standard,0.0021419379950707983,26.380106525335233,0.47849686443805695,133.8477222919464,80,green,True,True,True,True,True,0.0052259872475515735
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.002360530419671839,25.125358338109326,0.4469048557803035,280.2974214553833,80,green,True,True,True,True,True,0.0
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.0014611296959359337,27.705578657592532,0.6007663409691304,279.60898756980896,80,green,True,True,True,True,True,0.0
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.002474536295738761,24.689933798756265,0.45410169241949916,163.13999843597412,80,green,True,True,True,True,True,0.0
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.002870079319648169,24.408153493824585,0.42004899913445115,280.1959216594696,160,yellow,False,False,False,True,True,0.10933261254475592
w4a4_seed01_standard,w4a4,1,standard,0.001977828488667944,27.087445368428426,0.5136528979055583,133.9679114818573,80,green,True,True,True,True,True,0.008843761309770486
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.002074093596699337,25.807689566600672,0.48165408289059997,279.97128415107727,80,green,True,True,True,True,True,0.0
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.0014735004192011224,28.12317794664754,0.6054971106350422,279.6544985771179,80,green,True,True,True,True,True,0.0
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.001747310278005898,27.686533845068375,0.5525248283520341,163.42468523979187,80,green,True,True,True,True,True,0.0
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.008503490489804082,20.547395448599126,0.19807669264264405,280.8029329776764,160,red,False,False,True,True,True,7.422169898186282e-06
w4a4_seed02_standard,w4a4,2,standard,0.002700063063659602,25.570233476968326,0.4202412976883352,134.22298955917358,80,green,True,True,True,True,True,0.005027850733135522
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.0023453621586129346,25.898498922927956,0.4535468057729304,279.28802013397217,80,green,True,True,True,True,True,0.0
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.0015367357582026333,27.40580610580625,0.5862129458691925,279.8530330657959,80,green,True,True,True,True,True,0.0
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.0021188242567910087,26.844867657134607,0.4886192169506103,163.08399939537048,80,green,True,True,True,True,True,0.0
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.008503476433731892,20.547321599321485,0.1980821048200596,280.4682822227478,160,red,False,False,True,True,True,4.89200803046048e-06
w4a4_seed03_standard,w4a4,3,standard,0.0021036858282362423,25.94669058547717,0.48149890126660466,134.13269233703613,80,green,True,True,True,True,True,0.0049593174285410034
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.002393727811674277,25.4212471626929,0.45229394012130797,283.4144310951233,80,yellow,False,False,False,True,True,0.0
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.0016252383119771602,28.284813979686582,0.5786412809975445,280.10093331336975,80,green,True,True,True,True,True,0.0
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.006390478082553104,21.740597456706112,0.24606587027665228,163.22740149497986,80,green,True,True,True,True,True,0.0
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.008503696096509143,20.547468143615223,0.19809483239077963,281.3487672805786,160,red,False,False,True,True,True,5.2328125529987275e-05
w4a4_seed04_standard,w4a4,4,standard,0.002086155418375576,26.885480601870313,0.5023679537698627,134.2384316921234,80,green,True,True,True,True,True,0.0022151055568886916
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.0008104851736721617,25.413699959734007,0.8073110105469823,279.4309391975403,80,green,True,True,True,True,True,0.0
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.000695699413039687,25.939808596580978,0.8240919415839016,279.2551865577698,80,green,True,True,True,True,True,0.0
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.000707238855991616,27.74203130223632,0.8256635135039687,162.8782320022583,80,green,True,True,True,True,True,0.0
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.0006364075298835007,26.641388515284397,0.8184738042764366,279.563503742218,160,green,True,True,True,True,True,0.003280539506559763
w8a8_seed00_standard,w8a8,0,standard,0.0006952388858836559,27.787619869767553,0.822650610934943,134.10199069976807,80,green,True,True,True,True,True,2.0178854325688442e-05
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.0007817776683993914,25.278040337289426,0.8067499166354537,280.2360370159149,80,green,True,True,True,True,True,0.0
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.0006973502135628627,28.88793741941532,0.8232142380438745,279.52016377449036,80,green,True,True,True,True,True,0.0
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.0007302333348585913,26.951445249701415,0.8345254389569163,163.50024318695068,80,green,True,True,True,True,True,0.0
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.0006360180494892928,28.436952713116682,0.8252268270589411,279.94282150268555,160,green,True,True,True,True,True,0.0013529439722826946
w8a8_seed01_standard,w8a8,1,standard,0.0006983334767735667,28.59507958333988,0.8231815393082798,133.97271490097046,80,green,True,True,True,True,True,1.78003343351383e-05
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.0008324883130154814,24.194689684755897,0.7633834723383188,279.98662543296814,80,green,True,True,True,True,True,0.0
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.0007094244868278986,26.531789084149473,0.8078364608809352,279.59033966064453,80,green,True,True,True,True,True,0.0
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.00072593979766006,27.24162235075706,0.8131547458469868,163.18748378753662,80,green,True,True,True,True,True,0.0
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.0006432884164732295,26.672847183034797,0.8117601652629673,281.2465810775757,160,green,True,True,True,True,True,0.004714120898000132
w8a8_seed02_standard,w8a8,2,standard,0.0007117195372875021,27.11251533855791,0.813904233276844,134.29443836212158,80,green,True,True,True,True,True,3.472284162767762e-05
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.0007795540915577914,25.091314050406744,0.7995397488120943,280.034138917923,80,green,True,True,True,True,True,0.0
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.000691257423130554,26.325484736643926,0.8093110527843237,280.03061842918396,80,green,True,True,True,True,True,0.0
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.0007057284232427332,26.29883016859538,0.8076107515953481,163.24765467643738,80,green,True,True,True,True,True,0.0
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.0006338659812980848,28.124548083749175,0.8143137190490961,281.37056159973145,160,green,True,True,True,True,True,0.0013753549096149668
w8a8_seed03_standard,w8a8,3,standard,0.0006880070286570117,26.776354164738272,0.8141354285180569,133.97491550445557,80,green,True,True,True,True,True,2.7020568700273884e-05
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.0008072325834762995,24.59724537493784,0.7957932902500033,279.8498091697693,80,green,True,True,True,True,True,0.0
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.0007082181357502661,26.021954890751413,0.8242724849842489,279.1949076652527,80,green,True,True,True,True,True,0.0
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.0007297421753820446,26.963039463436974,0.8236092696897686,163.86472392082214,80,green,True,True,True,True,True,0.0
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.0006389741923798014,27.16036290291917,0.8332040109671652,279.602614402771,160,green,True,True,True,True,True,0.0008365356993470635
w8a8_seed04_standard,w8a8,4,standard,0.000707670131642199,26.062266019090604,0.8344874209724367,134.10212397575378,80,green,True,True,True,True,True,2.2089374717503735e-05


==> anc/qnn/results/exact_head/exact_head_group_summary.csv <==
precision,mode,n,objective_median,objective_q25,objective_q75,objective_ratio_median,psnr_median,psnr_change_median,ssim_median,ssim_change_median,projection_headroom_median,projection_headroom_q25,projection_headroom_q75,core_green_count,full_status_count,full_challenge_resistance_count,total_seconds_median,epochs_median
fp32,alternating_backbone_head,5,0.0007976486155746,0.0007697703916131,0.0008023289771733,1.128436169423831,25.281598504714765,-1.1836224046589514,0.8016579286195338,-0.027081856969743967,0.0,0.0,0.0,5,5,5,176.45035338401794,80.0
fp32,exact_head_every1,5,0.0007022274609577,0.0006933559294945,0.0007061416405054,0.9997861271318305,26.07011175906056,-0.6552302155794685,0.8209426421672106,-0.0011504213325679302,0.0,0.0,0.0,5,5,5,176.37542057037354,80.0
fp32,exact_head_every5,5,0.0007212915311188,0.00071913815595,0.0007214098769947,1.0219364170729264,26.95213633682462,-0.19134279461812298,0.8217726200819016,-0.005072667729109526,0.0,0.0,0.0,5,5,5,114.5097508430481,80.0
fp32,matched_longer_continuation,5,0.0006421374984913,0.0006391325862043,0.0006440555298468,0.9178809191144892,28.247252317880893,1.7907365533234447,0.8225683127529919,-0.0061714728362858295,0.0038262906921191,0.0031085111929501,0.0049388355386063,5,5,5,177.22142815589905,140.0
fp32,standard,5,0.0006995869345566,0.0006935042512378,0.0007068619716274,1.0,26.670158570578472,0.0,0.8229466653428972,0.0,1.818858283022366e-05,1.7206973750756065e-05,1.832794229666554e-05,5,5,5,99.14836025238036,80.0
w1a2,alternating_backbone_head,5,0.0084616154156349,0.0084280618725137,0.0084760721376234,0.9402151937593268,20.569367911219885,0.02078800078196963,0.1992311671783682,0.0011052872869186103,0.0,0.0,0.0,0,0,5,284.589213848114,80.0
w1a2,exact_head_every1,5,0.0085244783441777,0.0085244707383767,0.0085244788960726,0.9471951025412617,20.53885038988443,-0.008124477869692726,0.1975742774666287,-0.000524447590578403,0.0,0.0,0.0,0,0,5,284.1065354347229,80.0
w1a2,exact_head_every5,5,0.0085034342051518,0.0084618679678964,0.0085244814054695,0.9468484065238794,20.54738634056694,0.02765756368959771,0.1981005758862011,0.0009801398264244199,0.0,0.0,0.0,0,0,5,165.61778664588928,80.0
w1a2,matched_longer_continuation,5,3.300195279612618e+23,7.114710559636209e+22,7.032899281361305e+23,3.872291971227355e+25,5.50615462560291,-15.190329850559689,0.1991769286105409,-0.007501589716412099,1.0,1.0,1.0,0,0,0,285.0922281742096,160.0
w1a2,standard,5,0.0089996582397294,0.0085225889579979,0.0090030133896679,1.0,20.546974867754123,0.0,0.1980987785209436,0.0,0.0555096638936074,0.0024390890440771,0.05955393582998,0,0,2,135.9548201560974,80.0
w2a4,alternating_backbone_head,5,0.0013572168795184,0.0013470000207976,0.0013871719819252,0.8264741055717181,27.342809670629595,-0.2735663139390496,0.6109959911555052,0.05010876664891839,0.0,0.0,0.0,5,5,5,280.4873652458191,80.0
w2a4,exact_head_every1,5,0.001484085967402,0.0014604411273332,0.0014864308026584,0.9037307456236049,28.045174766576903,0.2949634697582546,0.5970101226121187,0.028973553329706192,0.0,0.0,0.0,5,5,5,279.81885981559753,80.0
w2a4,exact_head_every5,5,0.001625765136581,0.0015539604355581,0.0016368062157804,0.9364962800171797,27.9098169899512,0.19522525873436436,0.5657912404276431,0.013244573725387454,0.0,0.0,0.0,5,5,5,163.5827510356903,80.0
w2a4,matched_longer_continuation,5,0.0017577757675166,0.0017181504172859,0.0025591520049298,1.124602347004464,26.74089950996518,-0.3065147775064112,0.5369002120569348,-0.030333845177665353,0.0591541091196635,0.0557550898165778,0.1743917454169042,0,0,0,280.336674451828,160.0
w2a4,standard,5,0.0016421771358215,0.0015904997923859,0.0016728274705302,1.0,27.334893623319463,0.0,0.5648382410872728,0.0,0.0111603460276511,0.0109116565509744,0.0139862211778605,3,3,3,134.24167394638062,80.0
w4a4,alternating_backbone_head,5,0.0023499602469167,0.0023453621586129,0.0023605304196718,1.1148823303997484,25.627427450177954,-0.7526790751572818,0.4523035585880279,-0.027952095493674223,0.0,0.0,0.0,3,3,3,279.97128415107727,80.0
w4a4,exact_head_every1,5,0.0015139295784239,0.0014735004192011,0.0015367357582026,0.7304967964209039,28.12317794664754,1.4591155203290782,0.5929127461276948,0.10471404460258787,0.0,0.0,0.0,5,5,5,279.8141272068024,80.0
w4a4,exact_head_every5,5,0.0024745362957387,0.002118824256791,0.0063351851336106,1.2511379575715085,24.689933798756265,-2.397511569672158,0.4541016924194991,-0.059551205486059244,0.0,0.0,0.0,5,5,5,163.22740149497986,80.0
w4a4,matched_longer_continuation,5,0.0085034764337318,0.0028700793196481,0.008503490489804,3.1493673626565504,20.547468143615223,-5.0228380283692005,0.1980948323907796,-0.2221646050456912,5.232812552998728e-05,7.422169898186282e-06,0.0389311762928627,0,0,3,280.5838906764984,160.0
w4a4,standard,5,0.0021036858282362,0.0020861554183755,0.0021419379950707,1.0,26.380106525335236,0.0,0.4814989012666046,0.0,0.0050278507331355,0.004959317428541,0.0052259872475515,5,5,5,134.13269233703613,80.0
w8a8,alternating_backbone_head,5,0.0008072325834762,0.0007817776683993,0.0008104851736721,1.1406904818818229,25.091314050406744,-2.3739199100335497,0.7995397488120943,-0.01643162267282605,0.0,0.0,0.0,5,5,5,279.98662543296814,80.0
w8a8,exact_head_every1,5,0.0006973502135628,0.0006956994130396,0.0007082181357502,1.000662401320396,26.32548473664393,-0.45086942809434305,0.8232142380438745,-0.004824375733733177,0.0,0.0,0.0,5,5,5,279.5201637744904,80.0
w8a8,exact_head_every5,5,0.00072593979766,0.0007072388559916,0.000729742175382,1.0257575778263377,26.96303946343697,-0.045588567531236635,0.8236092696897686,-0.000749487429857254,0.0,0.0,0.0,5,5,5,163.24765467643738,80.0
w8a8,matched_longer_continuation,5,0.0006364075298835,0.0006360180494892,0.0006389741923798,0.9107655162513258,27.16036290291917,-0.15812687022320304,0.8184738042764366,-0.0012834100052714348,0.0013753549096149,0.0013529439722826,0.0032805395065597,5,5,5,279.94282150268555,160.0
w8a8,standard,5,0.0006983334767735,0.0006952388858836,0.0007076701316421,1.0,27.11251533855791,0.0,0.822650610934943,0.0,2.208937471750373e-05,2.017885432568844e-05,2.7020568700273884e-05,5,5,5,134.10199069976807,80.0


==> anc/qnn/results/exact_head/exact_head_paired_effects.csv <==
precision,mode,n,objective_ratio_median,objective_improved_count,psnr_change_median_db,psnr_improved_count,ssim_change_median,core_green_count,full_status_count
fp32,exact_head_every5,5,1.0219364170729264,0,-0.19134279461812298,1,-0.005072667729109526,5,5
fp32,exact_head_every1,5,0.9997861271318305,3,-0.6552302155794685,2,-0.0011504213325679302,5,5
fp32,alternating_backbone_head,5,1.128436169423831,0,-1.1836224046589514,0,-0.027081856969743967,5,5
fp32,matched_longer_continuation,5,0.9178809191144892,5,1.7907365533234447,3,-0.0061714728362858295,5,5
w8a8,exact_head_every5,5,1.0257575778263377,0,-0.045588567531236635,2,-0.000749487429857254,5,5
w8a8,exact_head_every1,5,1.000662401320396,2,-0.45086942809434305,1,-0.004824375733733177,5,5
w8a8,alternating_backbone_head,5,1.1406904818818229,0,-2.3739199100335497,0,-0.01643162267282605,5,5
w8a8,matched_longer_continuation,5,0.9107655162513258,5,-0.15812687022320304,2,-0.0012834100052714348,5,5
w4a4,exact_head_every5,5,1.2511379575715085,1,-2.397511569672158,2,-0.059551205486059244,5,5
w4a4,exact_head_every1,5,0.7304967964209039,5,1.4591155203290782,5,0.10471404460258787,5,5
w4a4,alternating_backbone_head,5,1.1148823303997484,1,-0.7526790751572818,1,-0.027952095493674223,3,3
w4a4,matched_longer_continuation,5,3.1493673626565504,1,-5.0228380283692005,1,-0.2221646050456912,0,0
w2a4,exact_head_every5,5,0.9364962800171797,4,0.19522525873436436,5,0.013244573725387454,5,5
w2a4,exact_head_every1,5,0.9037307456236049,5,0.2949634697582546,4,0.028973553329706192,5,5
w2a4,alternating_backbone_head,5,0.8264741055717181,5,-0.2735663139390496,2,0.05010876664891839,5,5
w2a4,matched_longer_continuation,5,1.124602347004464,2,-0.3065147775064112,0,-0.030333845177665353,0,0
w1a2,exact_head_every5,5,0.9468484065238794,4,0.02765756368959771,4,0.0009801398264244199,0,0
w1a2,exact_head_every1,5,0.9471951025412617,3,-0.008124477869692726,2,-0.000524447590578403,0,0
w1a2,alternating_backbone_head,5,0.9402151937593268,4,0.02078800078196963,3,0.0011052872869186103,0,0
w1a2,matched_longer_continuation,5,3.872291971227355e+25,0,-15.190329850559689,0,-0.007501589716412099,0,0


==> anc/qnn/results/exact_head/exact_head_replay_paper.csv <==
run_id,recorded,replayed,absolute_error,sha256,expected_sha256,sha256_matches
fp32_seed00_alternating_backbone_head,0.0008023289771733323,0.0008023289771733323,0.0,35a5245560c32f20d8fbb63a2485093a93112a9fa07fbc6dab3de0219dc995d2,35a5245560c32f20d8fbb63a2485093a93112a9fa07fbc6dab3de0219dc995d2,True
fp32_seed00_exact_head_every1,0.000693355929494525,0.000693355929494525,0.0,2acc09b0c6b105054fd0b46096e088732d5b2ba23c030c14de04ba631ec20c10,2acc09b0c6b105054fd0b46096e088732d5b2ba23c030c14de04ba631ec20c10,True
fp32_seed00_exact_head_every5,0.0007087172497348446,0.0007087172497348446,0.0,6211a99d32393c1e573a6a9b1042ef1f314c30a0bc451ced7a3f94e0073e0816,6211a99d32393c1e573a6a9b1042ef1f314c30a0bc451ced7a3f94e0073e0816,True
fp32_seed00_matched_longer_continuation,0.0006391325862043434,0.0006391325862043434,0.0,dd4f97d87da988d4b1a8a6e06336138edd0a61e563f05aaf421194cd15db44a9,dd4f97d87da988d4b1a8a6e06336138edd0a61e563f05aaf421194cd15db44a9,True
fp32_seed00_standard,0.0006935042512378897,0.0006935042512378897,0.0,e0dd795931674dde23a92efcdda3a79308a6b0c0c67ce63d0dc7e8770f314a7f,e0dd795931674dde23a92efcdda3a79308a6b0c0c67ce63d0dc7e8770f314a7f,True
fp32_seed01_alternating_backbone_head,0.0007649773054894198,0.0007649773054894198,0.0,53e7df18fc7f60129243ba84aec83ecd939f8324aeabcbf4a08caef67e795474,53e7df18fc7f60129243ba84aec83ecd939f8324aeabcbf4a08caef67e795474,True
fp32_seed01_exact_head_every1,0.0007022274609577531,0.0007022274609577531,0.0,d7f6a9cf86cfa1a0bcd06584fd90653eeae57c39106bf8a4992e6cc4f2baf6db,d7f6a9cf86cfa1a0bcd06584fd90653eeae57c39106bf8a4992e6cc4f2baf6db,True
fp32_seed01_exact_head_every5,0.0007216957499083408,0.0007216957499083408,0.0,79552d691fa49ac28c1bef82e6388da968ffdee2047a79c7d0bbfca1473b8b25,79552d691fa49ac28c1bef82e6388da968ffdee2047a79c7d0bbfca1473b8b25,True
fp32_seed01_matched_longer_continuation,0.0006421374984913402,0.0006421374984913402,0.0,9550758bf516dc49c133fc212c2c9600dd9059596577bf4d3c9eaafa01a0e589,9550758bf516dc49c133fc212c2c9600dd9059596577bf4d3c9eaafa01a0e589,True
fp32_seed01_standard,0.0006995869345566327,0.0006995869345566327,0.0,d2a2deed2ab8b188a79f8eb4dd854af8df679b90ef4e24915089795eed240f4a,d2a2deed2ab8b188a79f8eb4dd854af8df679b90ef4e24915089795eed240f4a,True
fp32_seed02_alternating_backbone_head,0.0008165618950173397,0.0008165618950173397,0.0,5c05a713b31ac26327513b8a3d31a6b1b36667f6ae8928f866ffff5db17d217e,5c05a713b31ac26327513b8a3d31a6b1b36667f6ae8928f866ffff5db17d217e,True
fp32_seed02_exact_head_every1,0.0007061416405054775,0.0007061416405054775,0.0,00bd24511be02b54551018e2a1c606c8b2203bb211d49a0e115ce6437e675758,00bd24511be02b54551018e2a1c606c8b2203bb211d49a0e115ce6437e675758,True
fp32_seed02_exact_head_every5,0.0007212915311188057,0.0007212915311188057,0.0,666acb790ce42782ef5834281b041f00a4e8e347da4c10284c4735fc068235e4,666acb790ce42782ef5834281b041f00a4e8e347da4c10284c4735fc068235e4,True
fp32_seed02_matched_longer_continuation,0.0006446347311052874,0.0006446347311052874,0.0,3ec3896153b0aaf8bc973ccf4038d31a271c28995c3ec7486b5931ac92a86010,3ec3896153b0aaf8bc973ccf4038d31a271c28995c3ec7486b5931ac92a86010,True
fp32_seed02_standard,0.0007073428854777443,0.0007073428854777443,0.0,1cb78568bac2d9f0d0ee75490fd893b0410d66fb4da727788aac9add7a659898,1cb78568bac2d9f0d0ee75490fd893b0410d66fb4da727788aac9add7a659898,True
fp32_seed03_alternating_backbone_head,0.000769770391613107,0.000769770391613107,0.0,d5d46135f7fa0fe5f67d0f34edc34356b3839cb015af5937e348d18cdefa4fe4,d5d46135f7fa0fe5f67d0f34edc34356b3839cb015af5937e348d18cdefa4fe4,True
fp32_seed03_exact_head_every1,0.0006896192741502697,0.0006896192741502697,0.0,96032fada0bacbfa71d67159b27877acb836663a41a3a3c8394a23d77657d89b,96032fada0bacbfa71d67159b27877acb836663a41a3a3c8394a23d77657d89b,True
fp32_seed03_exact_head_every5,0.0007191381559500264,0.0007191381559500264,0.0,8721a60fee93e4ce1c08dcbe83812bb1db2f3d0a559e579b44528fa139f8e235,8721a60fee93e4ce1c08dcbe83812bb1db2f3d0a559e579b44528fa139f8e235,True
fp32_seed03_matched_longer_continuation,0.0006390067746569575,0.0006390067746569575,0.0,9fd5d340be5cfd87a3c377b3cf640edfa597968eb50aaaee47344538341aeffc,9fd5d340be5cfd87a3c377b3cf640edfa597968eb50aaaee47344538341aeffc,True
fp32_seed03_standard,0.000690094189377743,0.000690094189377743,0.0,59a120a87089fe3550212b4ddeb2408c76255a455a6766d814b23588e7fa7b7a,59a120a87089fe3550212b4ddeb2408c76255a455a6766d814b23588e7fa7b7a,True
fp32_seed04_alternating_backbone_head,0.0007976486155746022,0.0007976486155746022,0.0,a66461a6fdc241797f4ad720c19bdfa912558f23cbd714533624e5a897f9352b,a66461a6fdc241797f4ad720c19bdfa912558f23cbd714533624e5a897f9352b,True
fp32_seed04_exact_head_every1,0.0007103001704241184,0.0007103001704241184,0.0,aee32d1a2fb77095a4120ef965f77b0afa887efc3b7c345edd85c222b5b9c1fd,aee32d1a2fb77095a4120ef965f77b0afa887efc3b7c345edd85c222b5b9c1fd,True
fp32_seed04_exact_head_every5,0.0007214098769947197,0.0007214098769947197,0.0,7c1988a444a3c180e94cdae2529735daceea04058098cb5f527c9566ef28ef62,7c1988a444a3c180e94cdae2529735daceea04058098cb5f527c9566ef28ef62,True
fp32_seed04_matched_longer_continuation,0.0006440555298468098,0.0006440555298468098,0.0,cb39236aa50b8e791ea6c521e88c56c3002b3ded691dd0d0dbed4838e0c8f96b,cb39236aa50b8e791ea6c521e88c56c3002b3ded691dd0d0dbed4838e0c8f96b,True
fp32_seed04_standard,0.0007068619716274379,0.0007068619716274379,0.0,c256977fa69a5810d3e6480ee7f852c6771d8620b54ee71268f8b099e6f3a511,c256977fa69a5810d3e6480ee7f852c6771d8620b54ee71268f8b099e6f3a511,True
w1a2_seed00_alternating_backbone_head,0.008419135714777641,0.008419135714777641,0.0,28d3012bb21736f0f1f5c606cd05f082226ea2797b0961d6eba17920692d3ed5,28d3012bb21736f0f1f5c606cd05f082226ea2797b0961d6eba17920692d3ed5,True
w1a2_seed00_exact_head_every1,0.008524478344177758,0.008524478344177758,0.0,f70835690813d1d03b5fc5e53b07117ecacd0e18734bc0b8791d60e9f9132986,f70835690813d1d03b5fc5e53b07117ecacd0e18734bc0b8791d60e9f9132986,True
w1a2_seed00_exact_head_every5,0.008524481405469554,0.008524481405469554,0.0,df7568706fad6bd9df7d5bea375d76eece3dbbc7fdab0391326035455360c73d,df7568706fad6bd9df7d5bea375d76eece3dbbc7fdab0391326035455360c73d,True
w1a2_seed00_matched_longer_continuation,1.322157691873942e+25,1.322157691873942e+25,0.0,2f3dda83473b47c8a4e3a5fc133e50da406c720b4e4ffcaa4ba08591000f3f4c,2f3dda83473b47c8a4e3a5fc133e50da406c720b4e4ffcaa4ba08591000f3f4c,True
w1a2_seed00_standard,0.007716042550142716,0.007716042550142716,0.0,276b7c2a8cc56079c0335c083185b1ae90558294b9e977ce66bcba9147c9dafc,276b7c2a8cc56079c0335c083185b1ae90558294b9e977ce66bcba9147c9dafc,True
w1a2_seed01_alternating_backbone_head,0.008428061872513758,0.008428061872513758,0.0,64086f30d0bb71131cbcefd068ea93767ce95f3d8df2def430812b24988560c3,64086f30d0bb71131cbcefd068ea93767ce95f3d8df2def430812b24988560c3,True
w1a2_seed01_exact_head_every1,0.008524470738376732,0.008524470738376732,0.0,0d84412ef095febe3800ac55c6be699a994656977834d622ddd9f02c6d078394,0d84412ef095febe3800ac55c6be699a994656977834d622ddd9f02c6d078394,True
w1a2_seed01_exact_head_every5,0.008524488881920223,0.008524488881920223,0.0,88f550189c3d5ff1b8bcfdc308a9e46b70bf5fc2aecfb10cc9201492d7c049d1,88f550189c3d5ff1b8bcfdc308a9e46b70bf5fc2aecfb10cc9201492d7c049d1,True
w1a2_seed01_matched_longer_continuation,1.0334847951378347e+22,1.0334847951378347e+22,0.0,a77be7ea89481037bccc88d20a4ea881519d1da86a26c40d0fa5040954556c74,a77be7ea89481037bccc88d20a4ea881519d1da86a26c40d0fa5040954556c74,True
w1a2_seed01_standard,0.009003013389667979,0.009003013389667979,0.0,5746f67427d21f33a1fafaafda4308962002a7c2c3f291c3c2e6d010e8810975,5746f67427d21f33a1fafaafda4308962002a7c2c3f291c3c2e6d010e8810975,True
w1a2_seed02_alternating_backbone_head,0.008479722525441536,0.008479722525441536,0.0,09fed8395e0079d6dabe3cf349be5d638c06eefbfa12fd4aaada5fc721da47bc,09fed8395e0079d6dabe3cf349be5d638c06eefbfa12fd4aaada5fc721da47bc,True
w1a2_seed02_exact_head_every1,0.008524483052530774,0.008524483052530774,0.0,c05033a9121ec5233265a06ffaa84f62a3f9e5f79bc2e10fb9e0dd5303d0bdcc,c05033a9121ec5233265a06ffaa84f62a3f9e5f79bc2e10fb9e0dd5303d0bdcc,True
w1a2_seed02_exact_head_every5,0.00846186796789644,0.00846186796789644,0.0,cb3be8f93aec26e191569f9a7e3d9559fd8e269ec1a07216b9847b9ca4609b67,cb3be8f93aec26e191569f9a7e3d9559fd8e269ec1a07216b9847b9ca4609b67,True
w1a2_seed02_matched_longer_continuation,3.300195279612618e+23,3.300195279612618e+23,0.0,c985ba1a082ebf007f9c06cbfee48abc80b2e3ad59f14ae5be7174eea02151dc,c985ba1a082ebf007f9c06cbfee48abc80b2e3ad59f14ae5be7174eea02151dc,True
w1a2_seed02_standard,0.008522588957997936,0.008522588957997936,0.0,794efcf5623397cbe9883ccd923724ca14ce53af6d74f32ff04bfcf846514fac,794efcf5623397cbe9883ccd923724ca14ce53af6d74f32ff04bfcf846514fac,True
w1a2_seed03_alternating_backbone_head,0.008461615415634933,0.008461615415634933,0.0,c20e1f13606163174aac2bdbc2395708f9618f0efeeed3cfac50be8ab6f80349,c20e1f13606163174aac2bdbc2395708f9618f0efeeed3cfac50be8ab6f80349,True
w1a2_seed03_exact_head_every1,0.008524432209216885,0.008524432209216885,0.0,bf652b68360bb31db7550679c7da9c3170440f7c261de8064d1cb462d0725d93,bf652b68360bb31db7550679c7da9c3170440f7c261de8064d1cb462d0725d93,True
w1a2_seed03_exact_head_every5,0.008503434205151818,0.008503434205151818,0.0,3056470fb19a04630151a5eb5acb9865800c48cc39b0dab47785e057a892794b,3056470fb19a04630151a5eb5acb9865800c48cc39b0dab47785e057a892794b,True
w1a2_seed03_matched_longer_continuation,7.032899281361305e+23,7.032899281361305e+23,0.0,268d7c416a7fca0457394244e1ef342a5a5f56b64b80474743c70e8eaf7aec37,268d7c416a7fca0457394244e1ef342a5a5f56b64b80474743c70e8eaf7aec37,True
w1a2_seed03_standard,0.008999658239729426,0.008999658239729426,0.0,10b4daafd6c54aa9fada05f5dd502a9c9a8a988eace75b7313a6fab55135f2d2,10b4daafd6c54aa9fada05f5dd502a9c9a8a988eace75b7313a6fab55135f2d2,True
w1a2_seed04_alternating_backbone_head,0.008476072137623473,0.008476072137623473,0.0,70e0e95837ba923e69dc5b548a6af6af5e93a73331788e298c8cad991c7d12b3,70e0e95837ba923e69dc5b548a6af6af5e93a73331788e298c8cad991c7d12b3,True
w1a2_seed04_exact_head_every1,0.008524478896072617,0.008524478896072617,0.0,82dd86f31bb2c3cc84074dea01d6e8b7a19e79e78bd210495bb88a28d1381ae1,82dd86f31bb2c3cc84074dea01d6e8b7a19e79e78bd210495bb88a28d1381ae1,True
w1a2_seed04_exact_head_every5,0.007782411373530825,0.007782411373530825,0.0,4d8f9ba16c8184164e2cf08b73f9714713c70128b8bd8764592a7d3ad63de733,4d8f9ba16c8184164e2cf08b73f9714713c70128b8bd8764592a7d3ad63de733,True
w1a2_seed04_matched_longer_continuation,7.114710559636209e+22,7.114710559636209e+22,0.0,1361f59570cbcf641ce8c6d30054b7cd91b864461771a60565ee3e946cb1b236,1361f59570cbcf641ce8c6d30054b7cd91b864461771a60565ee3e946cb1b236,True
w1a2_seed04_standard,0.00903274765652087,0.00903274765652087,0.0,a74b5b258fb3f928ae0fc824cf78010362089f7bec0a2dbae6d63dec295d7ee0,a74b5b258fb3f928ae0fc824cf78010362089f7bec0a2dbae6d63dec295d7ee0,True
w2a4_seed00_alternating_backbone_head,0.0013871719819252139,0.0013871719819252139,0.0,7682c096e2d063fbc7fdced1eb204b73c061c36daf56a8784662be18a3beba75,7682c096e2d063fbc7fdced1eb204b73c061c36daf56a8784662be18a3beba75,True
w2a4_seed00_exact_head_every1,0.0014963990564596046,0.0014963990564596046,0.0,94229b36c508175cc1c8c86918858800879475e2a07960e43e4c38666f759fb5,94229b36c508175cc1c8c86918858800879475e2a07960e43e4c38666f759fb5,True
w2a4_seed00_exact_head_every5,0.0014792956235059709,0.0014792956235059709,0.0,88376d4d843d91ff171878e7ba8a2c12445ab19740a395a9f4975e17ba7fa681,88376d4d843d91ff171878e7ba8a2c12445ab19740a395a9f4975e17ba7fa681,True
w2a4_seed00_matched_longer_continuation,0.0015643434297224438,0.0015643434297224438,0.0,eb22bceb8445864125e9f2d162b9ff806d33f5a91bea0ca940623ca4ff48bd48,eb22bceb8445864125e9f2d162b9ff806d33f5a91bea0ca940623ca4ff48bd48,True
w2a4_seed00_standard,0.0015904997923859843,0.0015904997923859843,0.0,4c395c9020806d1a956a6adbccc651f81c450541b4f58b26a0c59a12d7c15e8d,4c395c9020806d1a956a6adbccc651f81c450541b4f58b26a0c59a12d7c15e8d,True
w2a4_seed01_alternating_backbone_head,0.001394341805415159,0.001394341805415159,0.0,c4bee6dd45b7f5a347321168be0baeee973653b8f5c44cb97daa8e55ea08f2a2,c4bee6dd45b7f5a347321168be0baeee973653b8f5c44cb97daa8e55ea08f2a2,True
w2a4_seed01_exact_head_every1,0.0014604411273332382,0.0014604411273332382,0.0,4fcb886288992c48842ad29fd928d17a1db48849d7606b909d7d20abacd8d525,4fcb886288992c48842ad29fd928d17a1db48849d7606b909d7d20abacd8d525,True
w2a4_seed01_exact_head_every5,0.0016712024484554098,0.0016712024484554098,0.0,ad7b32d96f13c4a29462493bf371960e31b0e7323cdaebd6b84d22eabd34d4bc,ad7b32d96f13c4a29462493bf371960e31b0e7323cdaebd6b84d22eabd34d4bc,True
w2a4_seed01_matched_longer_continuation,0.0017181504172859368,0.0017181504172859368,0.0,08907959a7ec5111da884e2158047a41b44c054cd6464076bee9ab477d954947,08907959a7ec5111da884e2158047a41b44c054cd6464076bee9ab477d954947,True
w2a4_seed01_standard,0.0017845265209433382,0.0017845265209433382,0.0,98e256f88bffc9de4d2c58cbd2108b14a22ddd9bc69a9f5c8285d72e18d3b159,98e256f88bffc9de4d2c58cbd2108b14a22ddd9bc69a9f5c8285d72e18d3b159,True
w2a4_seed02_alternating_backbone_head,0.0013118387971728764,0.0013118387971728764,0.0,304a4b53fb2314431f82fc358c7be05906abf0984fee0f89eafe839e78fbd4f7,304a4b53fb2314431f82fc358c7be05906abf0984fee0f89eafe839e78fbd4f7,True
w2a4_seed02_exact_head_every1,0.0014269115549891635,0.0014269115549891635,0.0,0613061dd982bf179aea47204bf9c463ecf279dad5d17c972c6e3abea0e00d22,0613061dd982bf179aea47204bf9c463ecf279dad5d17c972c6e3abea0e00d22,True
w2a4_seed02_exact_head_every5,0.0015539604355581105,0.0015539604355581105,0.0,219c991c0146d7f574404e23bb6a0aa180afe982baa7c8e821d966ffb35f2afd,219c991c0146d7f574404e23bb6a0aa180afe982baa7c8e821d966ffb35f2afd,True
w2a4_seed02_matched_longer_continuation,0.0031727475536711238,0.0031727475536711238,0.0,eb07f085f7b81f71dd82d2890450ede62457ce7e61a6d04d5a98ac1d0962c8ef,eb07f085f7b81f71dd82d2890450ede62457ce7e61a6d04d5a98ac1d0962c8ef,True
w2a4_seed02_standard,0.0016728274705302385,0.0016728274705302385,0.0,e94514d599b80568160aa27f95b0cbf42e60e8ea629f5554be737bcc42678077,e94514d599b80568160aa27f95b0cbf42e60e8ea629f5554be737bcc42678077,True
w2a4_seed03_alternating_backbone_head,0.0013572168795184956,0.0013572168795184956,0.0,04223f13dda60456759cba65fac2e641f672123b2eea8b6be0a91b1f6da4a6af,04223f13dda60456759cba65fac2e641f672123b2eea8b6be0a91b1f6da4a6af,True
w2a4_seed03_exact_head_every1,0.0014840859674020773,0.0014840859674020773,0.0,25742cc10932d42843f50da2f5808a01ca50ba500055775c4ef2c8e54c75b677,25742cc10932d42843f50da2f5808a01ca50ba500055775c4ef2c8e54c75b677,True
w2a4_seed03_exact_head_every5,0.0016368062157804768,0.0016368062157804768,0.0,123ff36afcb50ec63b9cfd53a787db84a09999cdccb95690bbaf7a413e3e03c7,123ff36afcb50ec63b9cfd53a787db84a09999cdccb95690bbaf7a413e3e03c7,True
w2a4_seed03_matched_longer_continuation,0.00255915200492988,0.00255915200492988,0.0,49548a8830bf0242f75b51ff873a3900d14bf78888a887d36b1b4bfc5bbb0ad1,49548a8830bf0242f75b51ff873a3900d14bf78888a887d36b1b4bfc5bbb0ad1,True
w2a4_seed03_standard,0.0016421771358215698,0.0016421771358215698,0.0,2046011a6f5e74884118b49cf0a1757f613a4a722acfaa0b8cffab856263ac2c,2046011a6f5e74884118b49cf0a1757f613a4a722acfaa0b8cffab856263ac2c,True
w2a4_seed04_alternating_backbone_head,0.001347000020797606,0.001347000020797606,0.0,fcb7404f31410b5788c6085818c9af7bf94df9746bfe986bdb9842d4fdbd4293,fcb7404f31410b5788c6085818c9af7bf94df9746bfe986bdb9842d4fdbd4293,True
w2a4_seed04_exact_head_every1,0.0014864308026584763,0.0014864308026584763,0.0,a9d6a67fa9f43449ff6c788f6ee6c37233586b0be9aaa978c9912fbd4d95e368,a9d6a67fa9f43449ff6c788f6ee6c37233586b0be9aaa978c9912fbd4d95e368,True
w2a4_seed04_exact_head_every5,0.0016257651365810522,0.0016257651365810522,0.0,b1b1bf24b9701bc4e82e14b0592952c3b1db317ddd3a627eaf34789414666219,b1b1bf24b9701bc4e82e14b0592952c3b1db317ddd3a627eaf34789414666219,True
w2a4_seed04_matched_longer_continuation,0.0017577757675166208,0.0017577757675166208,0.0,74c5e655cb87675c48dce43e01a16dafafee5b046c38949ed04372a7e2047e16,74c5e655cb87675c48dce43e01a16dafafee5b046c38949ed04372a7e2047e16,True
w2a4_seed04_standard,0.0015630198284742182,0.0015630198284742182,0.0,563a3e5e09aa89431cfad2dd90ac53089707800e6875c02fc0c47dbd36dede53,563a3e5e09aa89431cfad2dd90ac53089707800e6875c02fc0c47dbd36dede53,True
w4a4_seed00_alternating_backbone_head,0.002349960246916722,0.002349960246916722,0.0,5313fadf7020937313e53de11db29252f9642465c1436e6a78c528fe9ca90f01,5313fadf7020937313e53de11db29252f9642465c1436e6a78c528fe9ca90f01,True
w4a4_seed00_exact_head_every1,0.001513929578423914,0.001513929578423914,0.0,8c6a70c39789d30f25b7dd835577303abdbd976c400de8aa3ed8cfb406771feb,8c6a70c39789d30f25b7dd835577303abdbd976c400de8aa3ed8cfb406771feb,True
w4a4_seed00_exact_head_every5,0.0063351851336106105,0.0063351851336106105,0.0,c45196d33183decb49781baeb25048198a1dfdb2bef40966ffa98c667f5a92ad,c45196d33183decb49781baeb25048198a1dfdb2bef40966ffa98c667f5a92ad,True
w4a4_seed00_matched_longer_continuation,0.00211622995859081,0.00211622995859081,0.0,b31251e675b70009895e4b81455f6697bc1747697262039434f5e46c70b10e9e,b31251e675b70009895e4b81455f6697bc1747697262039434f5e46c70b10e9e,True
w4a4_seed00_standard,0.0021419379950707983,0.0021419379950707983,0.0,07c55cd00eab8cd8b2555fcbcc277ee57c0bf523308933022aa6747363e72d21,07c55cd00eab8cd8b2555fcbcc277ee57c0bf523308933022aa6747363e72d21,True
w4a4_seed01_alternating_backbone_head,0.002360530419671839,0.002360530419671839,0.0,ec08937bcf98220abac1d54938242bd9d3c795d52be82b79657ec8729d6e5696,ec08937bcf98220abac1d54938242bd9d3c795d52be82b79657ec8729d6e5696,True
w4a4_seed01_exact_head_every1,0.0014611296959359337,0.0014611296959359337,0.0,a54c39d0ab7b3fe459c28e2efb7825a734e272ebf964e83171abae5b09c4a177,a54c39d0ab7b3fe459c28e2efb7825a734e272ebf964e83171abae5b09c4a177,True
w4a4_seed01_exact_head_every5,0.002474536295738761,0.002474536295738761,0.0,251982355fd31c48625ee45c32a791be499f31f1f2987d48f2df2735de40b60d,251982355fd31c48625ee45c32a791be499f31f1f2987d48f2df2735de40b60d,True
w4a4_seed01_matched_longer_continuation,0.002870079319648169,0.002870079319648169,0.0,0ea7d8bda0c62e49cf8b14e60a8700f83de3f5a858a20ce793af78dfe2353710,0ea7d8bda0c62e49cf8b14e60a8700f83de3f5a858a20ce793af78dfe2353710,True
w4a4_seed01_standard,0.001977828488667944,0.001977828488667944,0.0,128c1ea00ad50471f668b49756320dd60b27630f0236068dd05d9bd27de80aa9,128c1ea00ad50471f668b49756320dd60b27630f0236068dd05d9bd27de80aa9,True
w4a4_seed02_alternating_backbone_head,0.002074093596699337,0.002074093596699337,0.0,d8382f043265c1068d893b485e6d39b65f053d17f7fb1b3b8b39b1d3c826e43f,d8382f043265c1068d893b485e6d39b65f053d17f7fb1b3b8b39b1d3c826e43f,True
w4a4_seed02_exact_head_every1,0.0014735004192011224,0.0014735004192011224,0.0,464d1b50fd05a0a1168667e46e8756d96a2e28c59b5b1d83a9b223030760ba90,464d1b50fd05a0a1168667e46e8756d96a2e28c59b5b1d83a9b223030760ba90,True
w4a4_seed02_exact_head_every5,0.001747310278005898,0.001747310278005898,0.0,200fe228fa8abeb0629e3db530696763e40ea6fc9acd032b11bf95176f89cf97,200fe228fa8abeb0629e3db530696763e40ea6fc9acd032b11bf95176f89cf97,True
w4a4_seed02_matched_longer_continuation,0.008503490489804082,0.008503490489804082,0.0,826fb2f0298fa24402d477838e7977a0a7daf7d1be621e7351082fb5372192c4,826fb2f0298fa24402d477838e7977a0a7daf7d1be621e7351082fb5372192c4,True
w4a4_seed02_standard,0.002700063063659602,0.002700063063659602,0.0,3309ba276b7a5e8b1d7ae310c895ce5a5ab9b668fbf981deec6b703a2f14069f,3309ba276b7a5e8b1d7ae310c895ce5a5ab9b668fbf981deec6b703a2f14069f,True
w4a4_seed03_alternating_backbone_head,0.0023453621586129346,0.0023453621586129346,0.0,3eba2fd8b81ae6729e1251985fbbbc50f1734f35d9bdf7731bbb8be1202ac0dd,3eba2fd8b81ae6729e1251985fbbbc50f1734f35d9bdf7731bbb8be1202ac0dd,True
w4a4_seed03_exact_head_every1,0.0015367357582026333,0.0015367357582026333,0.0,84839b293300d0e43839f56dcbc22015f3895b1da455df3bcc2d349429aa7cc3,84839b293300d0e43839f56dcbc22015f3895b1da455df3bcc2d349429aa7cc3,True
w4a4_seed03_exact_head_every5,0.0021188242567910087,0.0021188242567910087,0.0,74756fdd4c4db4e0a513e051cc5f3421b6253ad4eaf2340c7dde55de91efc938,74756fdd4c4db4e0a513e051cc5f3421b6253ad4eaf2340c7dde55de91efc938,True
w4a4_seed03_matched_longer_continuation,0.008503476433731892,0.008503476433731892,0.0,f90ad8d320b439025c81787ba5a43e063f39617798e8fa7019f12e0489ede439,f90ad8d320b439025c81787ba5a43e063f39617798e8fa7019f12e0489ede439,True
w4a4_seed03_standard,0.0021036858282362423,0.0021036858282362423,0.0,867a96aa4f3c4ef588b68db0609e994f5bb2e83ecdae88abf8f3467e7c5057dd,867a96aa4f3c4ef588b68db0609e994f5bb2e83ecdae88abf8f3467e7c5057dd,True
w4a4_seed04_alternating_backbone_head,0.002393727811674277,0.002393727811674277,0.0,20147bea4be9f70144d05f86bf499cb84308687a2d0c70474470ca9962aaf87e,20147bea4be9f70144d05f86bf499cb84308687a2d0c70474470ca9962aaf87e,True
w4a4_seed04_exact_head_every1,0.0016252383119771602,0.0016252383119771602,0.0,06cf0c34a464a5eda767f0f06b1acece3e0aadb0b3a456c2dd4a3d0bc32650b5,06cf0c34a464a5eda767f0f06b1acece3e0aadb0b3a456c2dd4a3d0bc32650b5,True
w4a4_seed04_exact_head_every5,0.006390478082553104,0.006390478082553104,0.0,e410d60e4ac996b5af46d7cafba213a98aa824da4af9776fb5a60983b0eecdbc,e410d60e4ac996b5af46d7cafba213a98aa824da4af9776fb5a60983b0eecdbc,True
w4a4_seed04_matched_longer_continuation,0.008503696096509143,0.008503696096509143,0.0,1b2d4c579e8926ff285217d9cdb2f334aba1ca3100b3b61fd37f735c352803f9,1b2d4c579e8926ff285217d9cdb2f334aba1ca3100b3b61fd37f735c352803f9,True
w4a4_seed04_standard,0.002086155418375576,0.002086155418375576,0.0,f90c44bdb1c68665099cfbe9cd917c0769da298b1c769e74fde59e09e989a55c,f90c44bdb1c68665099cfbe9cd917c0769da298b1c769e74fde59e09e989a55c,True
w8a8_seed00_alternating_backbone_head,0.0008104851736721617,0.0008104851736721617,0.0,ea50bae410f7e584c05bcd93a839b82efca20213900701a05f4b96aa5268f3f9,ea50bae410f7e584c05bcd93a839b82efca20213900701a05f4b96aa5268f3f9,True
w8a8_seed00_exact_head_every1,0.000695699413039687,0.000695699413039687,0.0,e87c5af7804653ea71907b0b613098d278fb12eca1402905c47da9249c4adaa0,e87c5af7804653ea71907b0b613098d278fb12eca1402905c47da9249c4adaa0,True
w8a8_seed00_exact_head_every5,0.000707238855991616,0.000707238855991616,0.0,97a677ca1640fc85b035ea3379f73675528f5de1cb9d36116f93406312653f1b,97a677ca1640fc85b035ea3379f73675528f5de1cb9d36116f93406312653f1b,True
w8a8_seed00_matched_longer_continuation,0.0006364075298835007,0.0006364075298835007,0.0,d897270c78615b85b7c0c5cac6ebba167bad713eb63ad7a106a3560d68a67547,d897270c78615b85b7c0c5cac6ebba167bad713eb63ad7a106a3560d68a67547,True
w8a8_seed00_standard,0.0006952388858836559,0.0006952388858836559,0.0,27f0cf4dd2a186a8a3430403dee59f447f154f7ee618c78c1e7a5a437dfdaaed,27f0cf4dd2a186a8a3430403dee59f447f154f7ee618c78c1e7a5a437dfdaaed,True
w8a8_seed01_alternating_backbone_head,0.0007817776683993914,0.0007817776683993914,0.0,46284d9097a43cd3358b9ecef7a0360733df1b8c713cfd085dbb031a7dda569a,46284d9097a43cd3358b9ecef7a0360733df1b8c713cfd085dbb031a7dda569a,True
w8a8_seed01_exact_head_every1,0.0006973502135628627,0.0006973502135628627,0.0,4c53e11c5cff3a97ae1c948b3e290606ab21a2a7c2e1b045c802c47a2d66e9d5,4c53e11c5cff3a97ae1c948b3e290606ab21a2a7c2e1b045c802c47a2d66e9d5,True
w8a8_seed01_exact_head_every5,0.0007302333348585913,0.0007302333348585913,0.0,ca583012dd38cdf000d0ed6b7ca4f95a7f74fcc7d1b0efa9720f4b993ecc0f43,ca583012dd38cdf000d0ed6b7ca4f95a7f74fcc7d1b0efa9720f4b993ecc0f43,True
w8a8_seed01_matched_longer_continuation,0.0006360180494892928,0.0006360180494892928,0.0,abe4046ad9a5a122ba04e8f2f799afbf151fae93e5b8e51032722b42667016b3,abe4046ad9a5a122ba04e8f2f799afbf151fae93e5b8e51032722b42667016b3,True
w8a8_seed01_standard,0.0006983334767735667,0.0006983334767735667,0.0,1603e5fbb2749908948881c1a0450eb2954372eb6c042c86aeb7ac704d713e42,1603e5fbb2749908948881c1a0450eb2954372eb6c042c86aeb7ac704d713e42,True
w8a8_seed02_alternating_backbone_head,0.0008324883130154814,0.0008324883130154814,0.0,ae9e41264b25e3af21eaac74c75f7448e3fbb775290e81b5e8d015f8bb4a485d,ae9e41264b25e3af21eaac74c75f7448e3fbb775290e81b5e8d015f8bb4a485d,True
w8a8_seed02_exact_head_every1,0.0007094244868278986,0.0007094244868278986,0.0,7e98242fc4f5a5408b2efe2d7f64ed76c8b6e8aa1f8b06962db336f79f43e10e,7e98242fc4f5a5408b2efe2d7f64ed76c8b6e8aa1f8b06962db336f79f43e10e,True
w8a8_seed02_exact_head_every5,0.00072593979766006,0.00072593979766006,0.0,1ec2aa0b881bf7c40e09413408fa5a3fb390e12a5fa98e7e7ba9cba7ecd0cd4e,1ec2aa0b881bf7c40e09413408fa5a3fb390e12a5fa98e7e7ba9cba7ecd0cd4e,True
w8a8_seed02_matched_longer_continuation,0.0006432884164732295,0.0006432884164732295,0.0,b9e2445d25110465ab1996d482d683af0c1175bf764dbaa0b90d9ba550482a58,b9e2445d25110465ab1996d482d683af0c1175bf764dbaa0b90d9ba550482a58,True
w8a8_seed02_standard,0.0007117195372875021,0.0007117195372875021,0.0,cb8468ce8feb4458f2e3e237fdd12f66e2ee9261d29f86d8f217426042dcde73,cb8468ce8feb4458f2e3e237fdd12f66e2ee9261d29f86d8f217426042dcde73,True
w8a8_seed03_alternating_backbone_head,0.0007795540915577914,0.0007795540915577914,0.0,be802bf38770020a1615be0684488c6a835df23ae12318bead3a674ad2346e20,be802bf38770020a1615be0684488c6a835df23ae12318bead3a674ad2346e20,True
w8a8_seed03_exact_head_every1,0.000691257423130554,0.000691257423130554,0.0,bc947b92bd5de44cc39bc59b3bf52939c5abf475c3d699e6e5ef042a9e1c27d5,bc947b92bd5de44cc39bc59b3bf52939c5abf475c3d699e6e5ef042a9e1c27d5,True
w8a8_seed03_exact_head_every5,0.0007057284232427332,0.0007057284232427332,0.0,6114cd36ec9fcbd85261831721eb455a07b2f96a8e68f5563fa1a8855887501f,6114cd36ec9fcbd85261831721eb455a07b2f96a8e68f5563fa1a8855887501f,True
w8a8_seed03_matched_longer_continuation,0.0006338659812980848,0.0006338659812980848,0.0,37e01baa18de7991f15c280311bf4297eb58e54beab024208c1bd76ab58e5562,37e01baa18de7991f15c280311bf4297eb58e54beab024208c1bd76ab58e5562,True
w8a8_seed03_standard,0.0006880070286570117,0.0006880070286570117,0.0,09ec0f124fb868ba9351a7eca363f5ec7ee04badd05f9353994dfd6574790b02,09ec0f124fb868ba9351a7eca363f5ec7ee04badd05f9353994dfd6574790b02,True
w8a8_seed04_alternating_backbone_head,0.0008072325834762995,0.0008072325834762995,0.0,5a0bdc77314b953f3ee856d7d341398a53a0c402f1ae151423b2f754dbacc03c,5a0bdc77314b953f3ee856d7d341398a53a0c402f1ae151423b2f754dbacc03c,True
w8a8_seed04_exact_head_every1,0.0007082181357502661,0.0007082181357502661,0.0,3f204fbad3ebaf47183facfbaa21ec1407a2abe9899c5dcdf5d45c44ed5138cd,3f204fbad3ebaf47183facfbaa21ec1407a2abe9899c5dcdf5d45c44ed5138cd,True
w8a8_seed04_exact_head_every5,0.0007297421753820446,0.0007297421753820446,0.0,8e177add7846ab7bcb379a0d26888739ea8dd9115b77ef409025fd7d069acb82,8e177add7846ab7bcb379a0d26888739ea8dd9115b77ef409025fd7d069acb82,True
w8a8_seed04_matched_longer_continuation,0.0006389741923798014,0.0006389741923798014,0.0,29e223c4e5608cba2b7e052bdc487aa6a74e24f27e1953d3beff2041421daaf4,29e223c4e5608cba2b7e052bdc487aa6a74e24f27e1953d3beff2041421daaf4,True
w8a8_seed04_standard,0.000707670131642199,0.000707670131642199,0.0,4a383a709f691a894987dec2df7a561a398b9e63dd965b49beac45aae7abf5f3,4a383a709f691a894987dec2df7a561a398b9e63dd965b49beac45aae7abf5f3,True


==> anc/qnn/results/exact_head/exact_head_threshold_summary.csv <==
materiality_relative,precision,mode,core_passage,full_status_passage,full_challenge_resistance
0.001,fp32,alternating_backbone_head,1.0,1.0,1.0
0.001,fp32,exact_head_every1,1.0,1.0,1.0
0.001,fp32,exact_head_every5,1.0,1.0,1.0
0.001,fp32,matched_longer_continuation,1.0,1.0,1.0
0.001,fp32,standard,1.0,1.0,1.0
0.001,w1a2,alternating_backbone_head,0.0,0.0,1.0
0.001,w1a2,exact_head_every1,0.0,0.0,1.0
0.001,w1a2,exact_head_every5,0.0,0.0,0.8
0.001,w1a2,matched_longer_continuation,0.0,0.0,0.0
0.001,w1a2,standard,0.0,0.0,0.2
0.001,w2a4,alternating_backbone_head,1.0,1.0,1.0
0.001,w2a4,exact_head_every1,1.0,1.0,1.0
0.001,w2a4,exact_head_every5,1.0,1.0,1.0
0.001,w2a4,matched_longer_continuation,0.0,0.0,0.0
0.001,w2a4,standard,0.6,0.6,0.6
0.001,w4a4,alternating_backbone_head,0.6,0.6,0.6
0.001,w4a4,exact_head_every1,1.0,1.0,1.0
0.001,w4a4,exact_head_every5,1.0,1.0,1.0
0.001,w4a4,matched_longer_continuation,0.0,0.0,0.6
0.001,w4a4,standard,1.0,1.0,1.0
0.001,w8a8,alternating_backbone_head,1.0,1.0,1.0
0.001,w8a8,exact_head_every1,1.0,1.0,1.0
0.001,w8a8,exact_head_every5,1.0,1.0,1.0
0.001,w8a8,matched_longer_continuation,1.0,1.0,1.0
0.001,w8a8,standard,1.0,1.0,1.0
0.005,fp32,alternating_backbone_head,1.0,1.0,1.0
0.005,fp32,exact_head_every1,1.0,1.0,1.0
0.005,fp32,exact_head_every5,1.0,1.0,1.0
0.005,fp32,matched_longer_continuation,1.0,1.0,1.0
0.005,fp32,standard,1.0,1.0,1.0
0.005,w1a2,alternating_backbone_head,0.0,0.0,1.0
0.005,w1a2,exact_head_every1,0.0,0.0,1.0
0.005,w1a2,exact_head_every5,0.0,0.0,1.0
0.005,w1a2,matched_longer_continuation,0.0,0.0,0.0
0.005,w1a2,standard,0.0,0.0,0.2
0.005,w2a4,alternating_backbone_head,1.0,1.0,1.0
0.005,w2a4,exact_head_every1,1.0,1.0,1.0
0.005,w2a4,exact_head_every5,1.0,1.0,1.0
0.005,w2a4,matched_longer_continuation,0.0,0.0,0.0
0.005,w2a4,standard,0.6,0.6,0.6
0.005,w4a4,alternating_backbone_head,0.6,0.6,0.6
0.005,w4a4,exact_head_every1,1.0,1.0,1.0
0.005,w4a4,exact_head_every5,1.0,1.0,1.0
0.005,w4a4,matched_longer_continuation,0.0,0.0,0.6
0.005,w4a4,standard,1.0,1.0,1.0
0.005,w8a8,alternating_backbone_head,1.0,1.0,1.0
0.005,w8a8,exact_head_every1,1.0,1.0,1.0
0.005,w8a8,exact_head_every5,1.0,1.0,1.0
0.005,w8a8,matched_longer_continuation,1.0,1.0,1.0
0.005,w8a8,standard,1.0,1.0,1.0
0.01,fp32,alternating_backbone_head,1.0,1.0,1.0
0.01,fp32,exact_head_every1,1.0,1.0,1.0
0.01,fp32,exact_head_every5,1.0,1.0,1.0
0.01,fp32,matched_longer_continuation,1.0,1.0,1.0
0.01,fp32,standard,1.0,1.0,1.0
0.01,w1a2,alternating_backbone_head,0.0,0.0,1.0
0.01,w1a2,exact_head_every1,0.0,0.0,1.0
0.01,w1a2,exact_head_every5,0.0,0.0,1.0
0.01,w1a2,matched_longer_continuation,0.0,0.0,0.0
0.01,w1a2,standard,0.0,0.0,0.4
0.01,w2a4,alternating_backbone_head,1.0,1.0,1.0
0.01,w2a4,exact_head_every1,1.0,1.0,1.0
0.01,w2a4,exact_head_every5,1.0,1.0,1.0
0.01,w2a4,matched_longer_continuation,0.0,0.0,0.0
0.01,w2a4,standard,0.6,0.6,0.6
0.01,w4a4,alternating_backbone_head,0.6,0.6,0.6
0.01,w4a4,exact_head_every1,1.0,1.0,1.0
0.01,w4a4,exact_head_every5,1.0,1.0,1.0
0.01,w4a4,matched_longer_continuation,0.0,0.0,0.6
0.01,w4a4,standard,1.0,1.0,1.0
0.01,w8a8,alternating_backbone_head,1.0,1.0,1.0
0.01,w8a8,exact_head_every1,1.0,1.0,1.0
0.01,w8a8,exact_head_every5,1.0,1.0,1.0
0.01,w8a8,matched_longer_continuation,1.0,1.0,1.0
0.01,w8a8,standard,1.0,1.0,1.0
0.02,fp32,alternating_backbone_head,1.0,1.0,1.0
0.02,fp32,exact_head_every1,1.0,1.0,1.0
0.02,fp32,exact_head_every5,1.0,1.0,1.0
0.02,fp32,matched_longer_continuation,1.0,1.0,1.0
0.02,fp32,standard,1.0,1.0,1.0
0.02,w1a2,alternating_backbone_head,0.0,0.0,1.0
0.02,w1a2,exact_head_every1,0.0,0.0,1.0
0.02,w1a2,exact_head_every5,0.0,0.0,1.0
0.02,w1a2,matched_longer_continuation,0.0,0.0,0.0
0.02,w1a2,standard,0.0,0.0,0.4
0.02,w2a4,alternating_backbone_head,1.0,1.0,1.0
0.02,w2a4,exact_head_every1,1.0,1.0,1.0
0.02,w2a4,exact_head_every5,1.0,1.0,1.0
0.02,w2a4,matched_longer_continuation,0.0,0.0,0.0
0.02,w2a4,standard,0.8,0.8,0.8
0.02,w4a4,alternating_backbone_head,1.0,0.6,0.6
0.02,w4a4,exact_head_every1,1.0,1.0,1.0
0.02,w4a4,exact_head_every5,1.0,1.0,1.0
0.02,w4a4,matched_longer_continuation,0.0,0.0,0.6
0.02,w4a4,standard,1.0,1.0,1.0
0.02,w8a8,alternating_backbone_head,1.0,1.0,1.0
0.02,w8a8,exact_head_every1,1.0,1.0,1.0
0.02,w8a8,exact_head_every5,1.0,1.0,1.0
0.02,w8a8,matched_longer_continuation,1.0,1.0,1.0
0.02,w8a8,standard,1.0,1.0,1.0
0.05,fp32,alternating_backbone_head,1.0,1.0,1.0
0.05,fp32,exact_head_every1,1.0,1.0,1.0
0.05,fp32,exact_head_every5,1.0,1.0,1.0
0.05,fp32,matched_longer_continuation,1.0,1.0,1.0
0.05,fp32,standard,1.0,1.0,1.0
0.05,w1a2,alternating_backbone_head,0.0,0.0,1.0
0.05,w1a2,exact_head_every1,0.0,0.0,1.0
0.05,w1a2,exact_head_every5,0.0,0.0,1.0
0.05,w1a2,matched_longer_continuation,0.0,0.0,0.0
0.05,w1a2,standard,0.0,0.0,0.4
0.05,w2a4,alternating_backbone_head,1.0,1.0,1.0
0.05,w2a4,exact_head_every1,1.0,1.0,1.0
0.05,w2a4,exact_head_every5,1.0,1.0,1.0
0.05,w2a4,matched_longer_continuation,0.2,0.2,0.2
0.05,w2a4,standard,1.0,1.0,1.0
0.05,w4a4,alternating_backbone_head,1.0,1.0,1.0
0.05,w4a4,exact_head_every1,1.0,1.0,1.0
0.05,w4a4,exact_head_every5,1.0,1.0,1.0
0.05,w4a4,matched_longer_continuation,0.2,0.2,0.8
0.05,w4a4,standard,1.0,1.0,1.0
0.05,w8a8,alternating_backbone_head,1.0,1.0,1.0
0.05,w8a8,exact_head_every1,1.0,1.0,1.0
0.05,w8a8,exact_head_every5,1.0,1.0,1.0
0.05,w8a8,matched_longer_continuation,1.0,1.0,1.0
0.05,w8a8,standard,1.0,1.0,1.0


==> anc/qnn/results/exact_head/exact_head_threshold_sweep_paper.csv <==
run_id,precision,seed,mode,materiality_relative,core_status,core_pass,full_pass,full_challenge_pass
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.001,green,True,True,True
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.005,green,True,True,True
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.01,green,True,True,True
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.02,green,True,True,True
fp32_seed00_alternating_backbone_head,fp32,0,alternating_backbone_head,0.05,green,True,True,True
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.001,green,True,True,True
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.005,green,True,True,True
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.01,green,True,True,True
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.02,green,True,True,True
fp32_seed00_exact_head_every1,fp32,0,exact_head_every1,0.05,green,True,True,True
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.001,green,True,True,True
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.005,green,True,True,True
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.01,green,True,True,True
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.02,green,True,True,True
fp32_seed00_exact_head_every5,fp32,0,exact_head_every5,0.05,green,True,True,True
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.001,green,True,True,True
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.005,green,True,True,True
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.01,green,True,True,True
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.02,green,True,True,True
fp32_seed00_matched_longer_continuation,fp32,0,matched_longer_continuation,0.05,green,True,True,True
fp32_seed00_standard,fp32,0,standard,0.001,green,True,True,True
fp32_seed00_standard,fp32,0,standard,0.005,green,True,True,True
fp32_seed00_standard,fp32,0,standard,0.01,green,True,True,True
fp32_seed00_standard,fp32,0,standard,0.02,green,True,True,True
fp32_seed00_standard,fp32,0,standard,0.05,green,True,True,True
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.001,green,True,True,True
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.005,green,True,True,True
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.01,green,True,True,True
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.02,green,True,True,True
fp32_seed01_alternating_backbone_head,fp32,1,alternating_backbone_head,0.05,green,True,True,True
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.001,green,True,True,True
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.005,green,True,True,True
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.01,green,True,True,True
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.02,green,True,True,True
fp32_seed01_exact_head_every1,fp32,1,exact_head_every1,0.05,green,True,True,True
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.001,green,True,True,True
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.005,green,True,True,True
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.01,green,True,True,True
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.02,green,True,True,True
fp32_seed01_exact_head_every5,fp32,1,exact_head_every5,0.05,green,True,True,True
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.001,green,True,True,True
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.005,green,True,True,True
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.01,green,True,True,True
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.02,green,True,True,True
fp32_seed01_matched_longer_continuation,fp32,1,matched_longer_continuation,0.05,green,True,True,True
fp32_seed01_standard,fp32,1,standard,0.001,green,True,True,True
fp32_seed01_standard,fp32,1,standard,0.005,green,True,True,True
fp32_seed01_standard,fp32,1,standard,0.01,green,True,True,True
fp32_seed01_standard,fp32,1,standard,0.02,green,True,True,True
fp32_seed01_standard,fp32,1,standard,0.05,green,True,True,True
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.001,green,True,True,True
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.005,green,True,True,True
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.01,green,True,True,True
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.02,green,True,True,True
fp32_seed02_alternating_backbone_head,fp32,2,alternating_backbone_head,0.05,green,True,True,True
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.001,green,True,True,True
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.005,green,True,True,True
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.01,green,True,True,True
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.02,green,True,True,True
fp32_seed02_exact_head_every1,fp32,2,exact_head_every1,0.05,green,True,True,True
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.001,green,True,True,True
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.005,green,True,True,True
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.01,green,True,True,True
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.02,green,True,True,True
fp32_seed02_exact_head_every5,fp32,2,exact_head_every5,0.05,green,True,True,True
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.001,green,True,True,True
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.005,green,True,True,True
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.01,green,True,True,True
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.02,green,True,True,True
fp32_seed02_matched_longer_continuation,fp32,2,matched_longer_continuation,0.05,green,True,True,True
fp32_seed02_standard,fp32,2,standard,0.001,green,True,True,True
fp32_seed02_standard,fp32,2,standard,0.005,green,True,True,True
fp32_seed02_standard,fp32,2,standard,0.01,green,True,True,True
fp32_seed02_standard,fp32,2,standard,0.02,green,True,True,True
fp32_seed02_standard,fp32,2,standard,0.05,green,True,True,True
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.001,green,True,True,True
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.005,green,True,True,True
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.01,green,True,True,True
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.02,green,True,True,True
fp32_seed03_alternating_backbone_head,fp32,3,alternating_backbone_head,0.05,green,True,True,True
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.001,green,True,True,True
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.005,green,True,True,True
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.01,green,True,True,True
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.02,green,True,True,True
fp32_seed03_exact_head_every1,fp32,3,exact_head_every1,0.05,green,True,True,True
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.001,green,True,True,True
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.005,green,True,True,True
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.01,green,True,True,True
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.02,green,True,True,True
fp32_seed03_exact_head_every5,fp32,3,exact_head_every5,0.05,green,True,True,True
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.001,green,True,True,True
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.005,green,True,True,True
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.01,green,True,True,True
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.02,green,True,True,True
fp32_seed03_matched_longer_continuation,fp32,3,matched_longer_continuation,0.05,green,True,True,True
fp32_seed03_standard,fp32,3,standard,0.001,green,True,True,True
fp32_seed03_standard,fp32,3,standard,0.005,green,True,True,True
fp32_seed03_standard,fp32,3,standard,0.01,green,True,True,True
fp32_seed03_standard,fp32,3,standard,0.02,green,True,True,True
fp32_seed03_standard,fp32,3,standard,0.05,green,True,True,True
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.001,green,True,True,True
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.005,green,True,True,True
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.01,green,True,True,True
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.02,green,True,True,True
fp32_seed04_alternating_backbone_head,fp32,4,alternating_backbone_head,0.05,green,True,True,True
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.001,green,True,True,True
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.005,green,True,True,True
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.01,green,True,True,True
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.02,green,True,True,True
fp32_seed04_exact_head_every1,fp32,4,exact_head_every1,0.05,green,True,True,True
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.001,green,True,True,True
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.005,green,True,True,True
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.01,green,True,True,True
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.02,green,True,True,True
fp32_seed04_exact_head_every5,fp32,4,exact_head_every5,0.05,green,True,True,True
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.001,green,True,True,True
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.005,green,True,True,True
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.01,green,True,True,True
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.02,green,True,True,True
fp32_seed04_matched_longer_continuation,fp32,4,matched_longer_continuation,0.05,green,True,True,True
fp32_seed04_standard,fp32,4,standard,0.001,green,True,True,True
fp32_seed04_standard,fp32,4,standard,0.005,green,True,True,True
fp32_seed04_standard,fp32,4,standard,0.01,green,True,True,True
fp32_seed04_standard,fp32,4,standard,0.02,green,True,True,True
fp32_seed04_standard,fp32,4,standard,0.05,green,True,True,True
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.001,red,False,False,True
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.005,red,False,False,True
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.01,red,False,False,True
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.02,red,False,False,True
w1a2_seed00_alternating_backbone_head,w1a2,0,alternating_backbone_head,0.05,red,False,False,True
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.001,red,False,False,True
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.005,red,False,False,True
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.01,red,False,False,True
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.02,red,False,False,True
w1a2_seed00_exact_head_every1,w1a2,0,exact_head_every1,0.05,red,False,False,True
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.001,red,False,False,True
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.005,red,False,False,True
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.01,red,False,False,True
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.02,red,False,False,True
w1a2_seed00_exact_head_every5,w1a2,0,exact_head_every5,0.05,red,False,False,True
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,0.001,red,False,False,False
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,0.005,red,False,False,False
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,0.01,red,False,False,False
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,0.02,red,False,False,False
w1a2_seed00_matched_longer_continuation,w1a2,0,matched_longer_continuation,0.05,red,False,False,False
w1a2_seed00_standard,w1a2,0,standard,0.001,red,False,False,False
w1a2_seed00_standard,w1a2,0,standard,0.005,red,False,False,False
w1a2_seed00_standard,w1a2,0,standard,0.01,red,False,False,True
w1a2_seed00_standard,w1a2,0,standard,0.02,red,False,False,True
w1a2_seed00_standard,w1a2,0,standard,0.05,red,False,False,True
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.001,red,False,False,True
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.005,red,False,False,True
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.01,red,False,False,True
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.02,red,False,False,True
w1a2_seed01_alternating_backbone_head,w1a2,1,alternating_backbone_head,0.05,red,False,False,True
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.001,red,False,False,True
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.005,red,False,False,True
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.01,red,False,False,True
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.02,red,False,False,True
w1a2_seed01_exact_head_every1,w1a2,1,exact_head_every1,0.05,red,False,False,True
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.001,red,False,False,True
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.005,red,False,False,True
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.01,red,False,False,True
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.02,red,False,False,True
w1a2_seed01_exact_head_every5,w1a2,1,exact_head_every5,0.05,red,False,False,True
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,0.001,red,False,False,False
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,0.005,red,False,False,False
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,0.01,red,False,False,False
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,0.02,red,False,False,False
w1a2_seed01_matched_longer_continuation,w1a2,1,matched_longer_continuation,0.05,red,False,False,False
w1a2_seed01_standard,w1a2,1,standard,0.001,red,False,False,False
w1a2_seed01_standard,w1a2,1,standard,0.005,red,False,False,False
w1a2_seed01_standard,w1a2,1,standard,0.01,red,False,False,False
w1a2_seed01_standard,w1a2,1,standard,0.02,red,False,False,False
w1a2_seed01_standard,w1a2,1,standard,0.05,red,False,False,False
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.001,red,False,False,True
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.005,red,False,False,True
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.01,red,False,False,True
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.02,red,False,False,True
w1a2_seed02_alternating_backbone_head,w1a2,2,alternating_backbone_head,0.05,red,False,False,True
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.001,red,False,False,True
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.005,red,False,False,True
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.01,red,False,False,True
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.02,red,False,False,True
w1a2_seed02_exact_head_every1,w1a2,2,exact_head_every1,0.05,red,False,False,True
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.001,red,False,False,True
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.005,red,False,False,True
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.01,red,False,False,True
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.02,red,False,False,True
w1a2_seed02_exact_head_every5,w1a2,2,exact_head_every5,0.05,red,False,False,True
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,0.001,red,False,False,False
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,0.005,red,False,False,False
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,0.01,red,False,False,False
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,0.02,red,False,False,False
w1a2_seed02_matched_longer_continuation,w1a2,2,matched_longer_continuation,0.05,red,False,False,False
w1a2_seed02_standard,w1a2,2,standard,0.001,red,False,False,True
w1a2_seed02_standard,w1a2,2,standard,0.005,red,False,False,True
w1a2_seed02_standard,w1a2,2,standard,0.01,red,False,False,True
w1a2_seed02_standard,w1a2,2,standard,0.02,red,False,False,True
w1a2_seed02_standard,w1a2,2,standard,0.05,red,False,False,True
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.001,red,False,False,True
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.005,red,False,False,True
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.01,red,False,False,True
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.02,red,False,False,True
w1a2_seed03_alternating_backbone_head,w1a2,3,alternating_backbone_head,0.05,red,False,False,True
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.001,red,False,False,True
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.005,red,False,False,True
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.01,red,False,False,True
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.02,red,False,False,True
w1a2_seed03_exact_head_every1,w1a2,3,exact_head_every1,0.05,red,False,False,True
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.001,red,False,False,False
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.005,red,False,False,True
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.01,red,False,False,True
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.02,red,False,False,True
w1a2_seed03_exact_head_every5,w1a2,3,exact_head_every5,0.05,red,False,False,True
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,0.001,red,False,False,False
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,0.005,red,False,False,False
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,0.01,red,False,False,False
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,0.02,red,False,False,False
w1a2_seed03_matched_longer_continuation,w1a2,3,matched_longer_continuation,0.05,red,False,False,False
w1a2_seed03_standard,w1a2,3,standard,0.001,red,False,False,False
w1a2_seed03_standard,w1a2,3,standard,0.005,red,False,False,False
w1a2_seed03_standard,w1a2,3,standard,0.01,red,False,False,False
w1a2_seed03_standard,w1a2,3,standard,0.02,red,False,False,False
w1a2_seed03_standard,w1a2,3,standard,0.05,red,False,False,False
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.001,red,False,False,True
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.005,red,False,False,True
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.01,red,False,False,True
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.02,red,False,False,True
w1a2_seed04_alternating_backbone_head,w1a2,4,alternating_backbone_head,0.05,red,False,False,True
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.001,red,False,False,True
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.005,red,False,False,True
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.01,red,False,False,True
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.02,red,False,False,True
w1a2_seed04_exact_head_every1,w1a2,4,exact_head_every1,0.05,red,False,False,True
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.001,red,False,False,True
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.005,red,False,False,True
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.01,red,False,False,True
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.02,red,False,False,True
w1a2_seed04_exact_head_every5,w1a2,4,exact_head_every5,0.05,red,False,False,True
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,0.001,red,False,False,False
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,0.005,red,False,False,False
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,0.01,red,False,False,False
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,0.02,red,False,False,False
w1a2_seed04_matched_longer_continuation,w1a2,4,matched_longer_continuation,0.05,red,False,False,False
w1a2_seed04_standard,w1a2,4,standard,0.001,red,False,False,False
w1a2_seed04_standard,w1a2,4,standard,0.005,red,False,False,False
w1a2_seed04_standard,w1a2,4,standard,0.01,red,False,False,False
w1a2_seed04_standard,w1a2,4,standard,0.02,red,False,False,False
w1a2_seed04_standard,w1a2,4,standard,0.05,red,False,False,False
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.001,green,True,True,True
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.005,green,True,True,True
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.01,green,True,True,True
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.02,green,True,True,True
w2a4_seed00_alternating_backbone_head,w2a4,0,alternating_backbone_head,0.05,green,True,True,True
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.001,green,True,True,True
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.005,green,True,True,True
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.01,green,True,True,True
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.02,green,True,True,True
w2a4_seed00_exact_head_every1,w2a4,0,exact_head_every1,0.05,green,True,True,True
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.001,green,True,True,True
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.005,green,True,True,True
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.01,green,True,True,True
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.02,green,True,True,True
w2a4_seed00_exact_head_every5,w2a4,0,exact_head_every5,0.05,green,True,True,True
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.001,yellow,False,False,False
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.005,yellow,False,False,False
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.01,yellow,False,False,False
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.02,yellow,False,False,False
w2a4_seed00_matched_longer_continuation,w2a4,0,matched_longer_continuation,0.05,green,True,True,True
w2a4_seed00_standard,w2a4,0,standard,0.001,green,True,True,True
w2a4_seed00_standard,w2a4,0,standard,0.005,green,True,True,True
w2a4_seed00_standard,w2a4,0,standard,0.01,green,True,True,True
w2a4_seed00_standard,w2a4,0,standard,0.02,green,True,True,True
w2a4_seed00_standard,w2a4,0,standard,0.05,green,True,True,True
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.001,green,True,True,True
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.005,green,True,True,True
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.01,green,True,True,True
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.02,green,True,True,True
w2a4_seed01_alternating_backbone_head,w2a4,1,alternating_backbone_head,0.05,green,True,True,True
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.001,green,True,True,True
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.005,green,True,True,True
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.01,green,True,True,True
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.02,green,True,True,True
w2a4_seed01_exact_head_every1,w2a4,1,exact_head_every1,0.05,green,True,True,True
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.001,green,True,True,True
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.005,green,True,True,True
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.01,green,True,True,True
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.02,green,True,True,True
w2a4_seed01_exact_head_every5,w2a4,1,exact_head_every5,0.05,green,True,True,True
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.001,yellow,False,False,False
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.005,yellow,False,False,False
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.01,yellow,False,False,False
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.02,yellow,False,False,False
w2a4_seed01_matched_longer_continuation,w2a4,1,matched_longer_continuation,0.05,yellow,False,False,False
w2a4_seed01_standard,w2a4,1,standard,0.001,yellow,False,False,False
w2a4_seed01_standard,w2a4,1,standard,0.005,yellow,False,False,False
w2a4_seed01_standard,w2a4,1,standard,0.01,yellow,False,False,False
w2a4_seed01_standard,w2a4,1,standard,0.02,yellow,False,False,False
w2a4_seed01_standard,w2a4,1,standard,0.05,green,True,True,True
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.001,green,True,True,True
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.005,green,True,True,True
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.01,green,True,True,True
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.02,green,True,True,True
w2a4_seed02_alternating_backbone_head,w2a4,2,alternating_backbone_head,0.05,green,True,True,True
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.001,green,True,True,True
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.005,green,True,True,True
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.01,green,True,True,True
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.02,green,True,True,True
w2a4_seed02_exact_head_every1,w2a4,2,exact_head_every1,0.05,green,True,True,True
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.001,green,True,True,True
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.005,green,True,True,True
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.01,green,True,True,True
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.02,green,True,True,True
w2a4_seed02_exact_head_every5,w2a4,2,exact_head_every5,0.05,green,True,True,True
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.001,yellow,False,False,False
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.005,yellow,False,False,False
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.01,yellow,False,False,False
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.02,yellow,False,False,False
w2a4_seed02_matched_longer_continuation,w2a4,2,matched_longer_continuation,0.05,yellow,False,False,False
w2a4_seed02_standard,w2a4,2,standard,0.001,green,True,True,True
w2a4_seed02_standard,w2a4,2,standard,0.005,green,True,True,True
w2a4_seed02_standard,w2a4,2,standard,0.01,green,True,True,True
w2a4_seed02_standard,w2a4,2,standard,0.02,green,True,True,True
w2a4_seed02_standard,w2a4,2,standard,0.05,green,True,True,True
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.001,green,True,True,True
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.005,green,True,True,True
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.01,green,True,True,True
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.02,green,True,True,True
w2a4_seed03_alternating_backbone_head,w2a4,3,alternating_backbone_head,0.05,green,True,True,True
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.001,green,True,True,True
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.005,green,True,True,True
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.01,green,True,True,True
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.02,green,True,True,True
w2a4_seed03_exact_head_every1,w2a4,3,exact_head_every1,0.05,green,True,True,True
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.001,green,True,True,True
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.005,green,True,True,True
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.01,green,True,True,True
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.02,green,True,True,True
w2a4_seed03_exact_head_every5,w2a4,3,exact_head_every5,0.05,green,True,True,True
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.001,yellow,False,False,False
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.005,yellow,False,False,False
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.01,yellow,False,False,False
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.02,yellow,False,False,False
w2a4_seed03_matched_longer_continuation,w2a4,3,matched_longer_continuation,0.05,yellow,False,False,False
w2a4_seed03_standard,w2a4,3,standard,0.001,yellow,False,False,False
w2a4_seed03_standard,w2a4,3,standard,0.005,yellow,False,False,False
w2a4_seed03_standard,w2a4,3,standard,0.01,yellow,False,False,False
w2a4_seed03_standard,w2a4,3,standard,0.02,green,True,True,True
w2a4_seed03_standard,w2a4,3,standard,0.05,green,True,True,True
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.001,green,True,True,True
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.005,green,True,True,True
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.01,green,True,True,True
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.02,green,True,True,True
w2a4_seed04_alternating_backbone_head,w2a4,4,alternating_backbone_head,0.05,green,True,True,True
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.001,green,True,True,True
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.005,green,True,True,True
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.01,green,True,True,True
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.02,green,True,True,True
w2a4_seed04_exact_head_every1,w2a4,4,exact_head_every1,0.05,green,True,True,True
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.001,green,True,True,True
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.005,green,True,True,True
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.01,green,True,True,True
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.02,green,True,True,True
w2a4_seed04_exact_head_every5,w2a4,4,exact_head_every5,0.05,green,True,True,True
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.001,yellow,False,False,False
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.005,yellow,False,False,False
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.01,yellow,False,False,False
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.02,yellow,False,False,False
w2a4_seed04_matched_longer_continuation,w2a4,4,matched_longer_continuation,0.05,yellow,False,False,False
w2a4_seed04_standard,w2a4,4,standard,0.001,green,True,True,True
w2a4_seed04_standard,w2a4,4,standard,0.005,green,True,True,True
w2a4_seed04_standard,w2a4,4,standard,0.01,green,True,True,True
w2a4_seed04_standard,w2a4,4,standard,0.02,green,True,True,True
w2a4_seed04_standard,w2a4,4,standard,0.05,green,True,True,True
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.001,yellow,False,False,False
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.005,yellow,False,False,False
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.01,yellow,False,False,False
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.02,green,True,False,False
w4a4_seed00_alternating_backbone_head,w4a4,0,alternating_backbone_head,0.05,green,True,True,True
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.001,green,True,True,True
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.005,green,True,True,True
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.01,green,True,True,True
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.02,green,True,True,True
w4a4_seed00_exact_head_every1,w4a4,0,exact_head_every1,0.05,green,True,True,True
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.001,green,True,True,True
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.005,green,True,True,True
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.01,green,True,True,True
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.02,green,True,True,True
w4a4_seed00_exact_head_every5,w4a4,0,exact_head_every5,0.05,green,True,True,True
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.001,yellow,False,False,False
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.005,yellow,False,False,False
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.01,yellow,False,False,False
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.02,yellow,False,False,False
w4a4_seed00_matched_longer_continuation,w4a4,0,matched_longer_continuation,0.05,green,True,True,True
w4a4_seed00_standard,w4a4,0,standard,0.001,green,True,True,True
w4a4_seed00_standard,w4a4,0,standard,0.005,green,True,True,True
w4a4_seed00_standard,w4a4,0,standard,0.01,green,True,True,True
w4a4_seed00_standard,w4a4,0,standard,0.02,green,True,True,True
w4a4_seed00_standard,w4a4,0,standard,0.05,green,True,True,True
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.001,green,True,True,True
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.005,green,True,True,True
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.01,green,True,True,True
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.02,green,True,True,True
w4a4_seed01_alternating_backbone_head,w4a4,1,alternating_backbone_head,0.05,green,True,True,True
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.001,green,True,True,True
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.005,green,True,True,True
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.01,green,True,True,True
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.02,green,True,True,True
w4a4_seed01_exact_head_every1,w4a4,1,exact_head_every1,0.05,green,True,True,True
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.001,green,True,True,True
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.005,green,True,True,True
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.01,green,True,True,True
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.02,green,True,True,True
w4a4_seed01_exact_head_every5,w4a4,1,exact_head_every5,0.05,green,True,True,True
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.001,yellow,False,False,False
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.005,yellow,False,False,False
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.01,yellow,False,False,False
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.02,yellow,False,False,False
w4a4_seed01_matched_longer_continuation,w4a4,1,matched_longer_continuation,0.05,yellow,False,False,False
w4a4_seed01_standard,w4a4,1,standard,0.001,green,True,True,True
w4a4_seed01_standard,w4a4,1,standard,0.005,green,True,True,True
w4a4_seed01_standard,w4a4,1,standard,0.01,green,True,True,True
w4a4_seed01_standard,w4a4,1,standard,0.02,green,True,True,True
w4a4_seed01_standard,w4a4,1,standard,0.05,green,True,True,True
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.001,green,True,True,True
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.005,green,True,True,True
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.01,green,True,True,True
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.02,green,True,True,True
w4a4_seed02_alternating_backbone_head,w4a4,2,alternating_backbone_head,0.05,green,True,True,True
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.001,green,True,True,True
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.005,green,True,True,True
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.01,green,True,True,True
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.02,green,True,True,True
w4a4_seed02_exact_head_every1,w4a4,2,exact_head_every1,0.05,green,True,True,True
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.001,green,True,True,True
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.005,green,True,True,True
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.01,green,True,True,True
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.02,green,True,True,True
w4a4_seed02_exact_head_every5,w4a4,2,exact_head_every5,0.05,green,True,True,True
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.001,red,False,False,True
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.005,red,False,False,True
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.01,red,False,False,True
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.02,red,False,False,True
w4a4_seed02_matched_longer_continuation,w4a4,2,matched_longer_continuation,0.05,red,False,False,True
w4a4_seed02_standard,w4a4,2,standard,0.001,green,True,True,True
w4a4_seed02_standard,w4a4,2,standard,0.005,green,True,True,True
w4a4_seed02_standard,w4a4,2,standard,0.01,green,True,True,True
w4a4_seed02_standard,w4a4,2,standard,0.02,green,True,True,True
w4a4_seed02_standard,w4a4,2,standard,0.05,green,True,True,True
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.001,green,True,True,True
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.005,green,True,True,True
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.01,green,True,True,True
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.02,green,True,True,True
w4a4_seed03_alternating_backbone_head,w4a4,3,alternating_backbone_head,0.05,green,True,True,True
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.001,green,True,True,True
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.005,green,True,True,True
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.01,green,True,True,True
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.02,green,True,True,True
w4a4_seed03_exact_head_every1,w4a4,3,exact_head_every1,0.05,green,True,True,True
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.001,green,True,True,True
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.005,green,True,True,True
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.01,green,True,True,True
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.02,green,True,True,True
w4a4_seed03_exact_head_every5,w4a4,3,exact_head_every5,0.05,green,True,True,True
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.001,red,False,False,True
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.005,red,False,False,True
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.01,red,False,False,True
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.02,red,False,False,True
w4a4_seed03_matched_longer_continuation,w4a4,3,matched_longer_continuation,0.05,red,False,False,True
w4a4_seed03_standard,w4a4,3,standard,0.001,green,True,True,True
w4a4_seed03_standard,w4a4,3,standard,0.005,green,True,True,True
w4a4_seed03_standard,w4a4,3,standard,0.01,green,True,True,True
w4a4_seed03_standard,w4a4,3,standard,0.02,green,True,True,True
w4a4_seed03_standard,w4a4,3,standard,0.05,green,True,True,True
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.001,yellow,False,False,False
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.005,yellow,False,False,False
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.01,yellow,False,False,False
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.02,green,True,False,False
w4a4_seed04_alternating_backbone_head,w4a4,4,alternating_backbone_head,0.05,green,True,True,True
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.001,green,True,True,True
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.005,green,True,True,True
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.01,green,True,True,True
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.02,green,True,True,True
w4a4_seed04_exact_head_every1,w4a4,4,exact_head_every1,0.05,green,True,True,True
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.001,green,True,True,True
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.005,green,True,True,True
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.01,green,True,True,True
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.02,green,True,True,True
w4a4_seed04_exact_head_every5,w4a4,4,exact_head_every5,0.05,green,True,True,True
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.001,red,False,False,True
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.005,red,False,False,True
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.01,red,False,False,True
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.02,red,False,False,True
w4a4_seed04_matched_longer_continuation,w4a4,4,matched_longer_continuation,0.05,red,False,False,True
w4a4_seed04_standard,w4a4,4,standard,0.001,green,True,True,True
w4a4_seed04_standard,w4a4,4,standard,0.005,green,True,True,True
w4a4_seed04_standard,w4a4,4,standard,0.01,green,True,True,True
w4a4_seed04_standard,w4a4,4,standard,0.02,green,True,True,True
w4a4_seed04_standard,w4a4,4,standard,0.05,green,True,True,True
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.001,green,True,True,True
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.005,green,True,True,True
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.01,green,True,True,True
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.02,green,True,True,True
w8a8_seed00_alternating_backbone_head,w8a8,0,alternating_backbone_head,0.05,green,True,True,True
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.001,green,True,True,True
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.005,green,True,True,True
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.01,green,True,True,True
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.02,green,True,True,True
w8a8_seed00_exact_head_every1,w8a8,0,exact_head_every1,0.05,green,True,True,True
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.001,green,True,True,True
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.005,green,True,True,True
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.01,green,True,True,True
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.02,green,True,True,True
w8a8_seed00_exact_head_every5,w8a8,0,exact_head_every5,0.05,green,True,True,True
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.001,green,True,True,True
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.005,green,True,True,True
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.01,green,True,True,True
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.02,green,True,True,True
w8a8_seed00_matched_longer_continuation,w8a8,0,matched_longer_continuation,0.05,green,True,True,True
w8a8_seed00_standard,w8a8,0,standard,0.001,green,True,True,True
w8a8_seed00_standard,w8a8,0,standard,0.005,green,True,True,True
w8a8_seed00_standard,w8a8,0,standard,0.01,green,True,True,True
w8a8_seed00_standard,w8a8,0,standard,0.02,green,True,True,True
w8a8_seed00_standard,w8a8,0,standard,0.05,green,True,True,True
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.001,green,True,True,True
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.005,green,True,True,True
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.01,green,True,True,True
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.02,green,True,True,True
w8a8_seed01_alternating_backbone_head,w8a8,1,alternating_backbone_head,0.05,green,True,True,True
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.001,green,True,True,True
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.005,green,True,True,True
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.01,green,True,True,True
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.02,green,True,True,True
w8a8_seed01_exact_head_every1,w8a8,1,exact_head_every1,0.05,green,True,True,True
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.001,green,True,True,True
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.005,green,True,True,True
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.01,green,True,True,True
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.02,green,True,True,True
w8a8_seed01_exact_head_every5,w8a8,1,exact_head_every5,0.05,green,True,True,True
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.001,green,True,True,True
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.005,green,True,True,True
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.01,green,True,True,True
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.02,green,True,True,True
w8a8_seed01_matched_longer_continuation,w8a8,1,matched_longer_continuation,0.05,green,True,True,True
w8a8_seed01_standard,w8a8,1,standard,0.001,green,True,True,True
w8a8_seed01_standard,w8a8,1,standard,0.005,green,True,True,True
w8a8_seed01_standard,w8a8,1,standard,0.01,green,True,True,True
w8a8_seed01_standard,w8a8,1,standard,0.02,green,True,True,True
w8a8_seed01_standard,w8a8,1,standard,0.05,green,True,True,True
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.001,green,True,True,True
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.005,green,True,True,True
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.01,green,True,True,True
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.02,green,True,True,True
w8a8_seed02_alternating_backbone_head,w8a8,2,alternating_backbone_head,0.05,green,True,True,True
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.001,green,True,True,True
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.005,green,True,True,True
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.01,green,True,True,True
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.02,green,True,True,True
w8a8_seed02_exact_head_every1,w8a8,2,exact_head_every1,0.05,green,True,True,True
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.001,green,True,True,True
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.005,green,True,True,True
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.01,green,True,True,True
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.02,green,True,True,True
w8a8_seed02_exact_head_every5,w8a8,2,exact_head_every5,0.05,green,True,True,True
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.001,green,True,True,True
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.005,green,True,True,True
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.01,green,True,True,True
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.02,green,True,True,True
w8a8_seed02_matched_longer_continuation,w8a8,2,matched_longer_continuation,0.05,green,True,True,True
w8a8_seed02_standard,w8a8,2,standard,0.001,green,True,True,True
w8a8_seed02_standard,w8a8,2,standard,0.005,green,True,True,True
w8a8_seed02_standard,w8a8,2,standard,0.01,green,True,True,True
w8a8_seed02_standard,w8a8,2,standard,0.02,green,True,True,True
w8a8_seed02_standard,w8a8,2,standard,0.05,green,True,True,True
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.001,green,True,True,True
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.005,green,True,True,True
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.01,green,True,True,True
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.02,green,True,True,True
w8a8_seed03_alternating_backbone_head,w8a8,3,alternating_backbone_head,0.05,green,True,True,True
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.001,green,True,True,True
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.005,green,True,True,True
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.01,green,True,True,True
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.02,green,True,True,True
w8a8_seed03_exact_head_every1,w8a8,3,exact_head_every1,0.05,green,True,True,True
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.001,green,True,True,True
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.005,green,True,True,True
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.01,green,True,True,True
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.02,green,True,True,True
w8a8_seed03_exact_head_every5,w8a8,3,exact_head_every5,0.05,green,True,True,True
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.001,green,True,True,True
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.005,green,True,True,True
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.01,green,True,True,True
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.02,green,True,True,True
w8a8_seed03_matched_longer_continuation,w8a8,3,matched_longer_continuation,0.05,green,True,True,True
w8a8_seed03_standard,w8a8,3,standard,0.001,green,True,True,True
w8a8_seed03_standard,w8a8,3,standard,0.005,green,True,True,True
w8a8_seed03_standard,w8a8,3,standard,0.01,green,True,True,True
w8a8_seed03_standard,w8a8,3,standard,0.02,green,True,True,True
w8a8_seed03_standard,w8a8,3,standard,0.05,green,True,True,True
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.001,green,True,True,True
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.005,green,True,True,True
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.01,green,True,True,True
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.02,green,True,True,True
w8a8_seed04_alternating_backbone_head,w8a8,4,alternating_backbone_head,0.05,green,True,True,True
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.001,green,True,True,True
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.005,green,True,True,True
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.01,green,True,True,True
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.02,green,True,True,True
w8a8_seed04_exact_head_every1,w8a8,4,exact_head_every1,0.05,green,True,True,True
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.001,green,True,True,True
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.005,green,True,True,True
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.01,green,True,True,True
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.02,green,True,True,True
w8a8_seed04_exact_head_every5,w8a8,4,exact_head_every5,0.05,green,True,True,True
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.001,green,True,True,True
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.005,green,True,True,True
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.01,green,True,True,True
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.02,green,True,True,True
w8a8_seed04_matched_longer_continuation,w8a8,4,matched_longer_continuation,0.05,green,True,True,True
w8a8_seed04_standard,w8a8,4,standard,0.001,green,True,True,True
w8a8_seed04_standard,w8a8,4,standard,0.005,green,True,True,True
w8a8_seed04_standard,w8a8,4,standard,0.01,green,True,True,True
w8a8_seed04_standard,w8a8,4,standard,0.02,green,True,True,True
w8a8_seed04_standard,w8a8,4,standard,0.05,green,True,True,True


==> anc/qnn/results/repair/closure_trajectories.csv <==
run_id,round,objective,audit_accuracy,source,best_attempt,materiality_margin,best_name
resnet18__clean__lr_0.1__seed_0,0,0.16895415201634167,0.9064,first_stair,,,
resnet18__clean__lr_0.1__seed_0,1,0.1653768830344081,0.9063,gradient_line_search,0.1653768830344081,0.0016895415201634168,
resnet18__clean__lr_0.1__seed_0,2,0.1653768830344081,0.9063,saturation,0.16406116829812525,0.001653768830344081,convex_head
resnet18__clean__lr_0.1__seed_1,0,0.27215485373288395,0.8819,green_incumbent,,,
resnet18__clean__lr_0.1__seed_1,1,0.27215485373288395,0.8819,saturation,0.27215485373288395,0.0027215485373288397,convex_head
resnet18__corrupted_batches__lr_0.1__seed_0,0,0.2572904111355543,0.8959,green_incumbent,,,
resnet18__corrupted_batches__lr_0.1__seed_0,1,0.2572904111355543,0.8959,saturation,0.2550620372831821,0.002572904111355543,gradient_line_search
resnet18__corrupted_batches__lr_0.1__seed_1,0,0.26461189965605736,0.8954,green_incumbent,,,
resnet18__corrupted_batches__lr_0.1__seed_1,1,0.26461189965605736,0.8954,saturation,0.26246003759801384,0.0026461189965605735,gradient_line_search
resnet18__frozen_head__lr_0.1__seed_0,0,0.2191425969235599,0.8898,green_incumbent,,,
resnet18__frozen_head__lr_0.1__seed_0,1,0.2191425969235599,0.8898,saturation,0.21695748215913774,0.0021914259692355988,waypoint_late_sgd
resnet18__frozen_head__lr_0.1__seed_1,0,0.24029157231524587,0.8957,green_incumbent,,,
resnet18__frozen_head__lr_0.1__seed_1,1,0.23557604216635228,0.886,waypoint_late_adamw,0.23557604216635228,0.0024029157231524587,
resnet18__frozen_head__lr_0.1__seed_1,2,0.23557604216635228,0.886,saturation,0.23350726622641085,0.002355760421663523,gradient_line_search
resnet18__lr_small__lr_0.01__seed_0,0,0.40941172732114794,0.749,green_incumbent,,,
resnet18__lr_small__lr_0.01__seed_0,1,0.40941172732114794,0.749,saturation,0.40941172732114794,0.00409411727321148,gradient_line_search
resnet18__lr_small__lr_0.01__seed_1,0,0.3972682606816292,0.7448,green_incumbent,,,
resnet18__lr_small__lr_0.01__seed_1,1,0.3972682606816292,0.7448,saturation,0.39726825326681137,0.003972682606816292,convex_head
vit_tiny__clean__lr_0.0003__seed_0,0,0.5823876586645842,0.6352,first_stair,,,
vit_tiny__clean__lr_0.0003__seed_0,1,0.5823876586645842,0.6352,saturation,0.5768132490336895,0.005823876586645842,gradient_line_search
vit_tiny__clean__lr_0.0003__seed_1,0,0.6202319839566947,0.6308,first_stair,,,
vit_tiny__clean__lr_0.0003__seed_1,1,0.6096118568927049,0.6307,gradient_line_search,0.6096118568927049,0.006202319839566947,
vit_tiny__clean__lr_0.0003__seed_1,2,0.5864356506198645,0.6273,convex_head,0.5864356506198645,0.006096118568927049,
vit_tiny__clean__lr_0.0003__seed_1,3,0.5864356506198645,0.6273,saturation,0.5846964137762785,0.005864356506198645,gradient_line_search
vit_tiny__corrupted_batches__lr_0.0003__seed_0,0,0.6463832508802414,0.6561,green_incumbent,,,
vit_tiny__corrupted_batches__lr_0.0003__seed_0,1,0.6463832508802414,0.6561,saturation,0.6421959439098835,0.006463832508802414,gradient_line_search
vit_tiny__corrupted_batches__lr_0.0003__seed_1,0,0.6338041141033173,0.6556,first_stair,,,
vit_tiny__corrupted_batches__lr_0.0003__seed_1,1,0.6224348806798458,0.6517,gradient_line_search,0.6224348806798458,0.006338041141033173,
vit_tiny__corrupted_batches__lr_0.0003__seed_1,2,0.6051178736805916,0.6533,convex_head,0.6051178736805916,0.006224348806798458,
vit_tiny__corrupted_batches__lr_0.0003__seed_1,3,0.6051178736805916,0.6533,saturation,0.6014472855985165,0.006051178736805916,gradient_line_search
vit_tiny__frozen_head__lr_0.0003__seed_0,0,0.6071357487022877,0.6345,green_incumbent,,,
vit_tiny__frozen_head__lr_0.0003__seed_0,1,0.6071357487022877,0.6345,saturation,0.6017978626549244,0.006071357487022877,gradient_line_search
vit_tiny__frozen_head__lr_0.0003__seed_1,0,0.6302575362235308,0.6233,green_incumbent,,,
vit_tiny__frozen_head__lr_0.0003__seed_1,1,0.6302575362235308,0.6233,saturation,0.6243548354178667,0.006302575362235308,gradient_line_search
vit_tiny__lr_small__lr_3e-05__seed_0,0,0.8290684648692608,0.5582,green_incumbent,,,
vit_tiny__lr_small__lr_3e-05__seed_0,1,0.8290684648692608,0.5582,saturation,0.824364285466075,0.008290684648692608,gradient_line_search
vit_tiny__lr_small__lr_3e-05__seed_1,0,0.8141351990103721,0.5645,green_incumbent,,,
vit_tiny__lr_small__lr_3e-05__seed_1,1,0.8141351990103721,0.5645,saturation,0.8139365197062493,0.008141351990103721,gradient_line_search


==> anc/qnn/results/repair/repair_staircase_core_validated_summary.csv <==
run_id,architecture,condition,seed,original_objective,green_objective,stair_objective,original_audit_accuracy,green_audit_accuracy,stair_audit_accuracy,stair_accepted,trainer_hit_stair,green_but_above_stair,tracking_final_objective,tracking_final_audit_accuracy,closure_saturated,closure_rounds,closure_final_objective,closure_final_audit_accuracy,green_relative_reduction,green_audit_delta_pp,stair_relative_reduction,stair_audit_delta_pp,tracking_final_relative_reduction,tracking_final_audit_delta_pp,closure_final_relative_reduction,closure_final_audit_delta_pp,accepted_or_green_objective,closure_from_initial_reduction
resnet18__clean__lr_0.1__seed_0,resnet18,clean,0,0.1972033272415399,0.1708558052048087,0.1689541520163416,0.9077,0.9082,0.9064,True,True,False,0.1682321078374982,0.9098,True,2,0.1653768830344081,0.9063,0.13360586966395382,0.050000000000005596,0.14324897870814307,-0.12999999999999678,0.14691039856826038,0.21000000000001018,0.16138898188137535,-0.13999999999999568,0.1689541520163416,0.021173016106686152
resnet18__clean__lr_0.1__seed_1,resnet18,clean,1,0.3204275664970278,0.2721548537328839,0.2721548537328839,0.8842,0.8819,0.8819,False,False,False,0.2721548537328839,0.8819,True,1,0.2721548537328839,0.8819,0.15065093584759248,-0.22999999999999687,0.15065093584759248,-0.22999999999999687,0.15065093584759248,-0.22999999999999687,0.15065093584759248,-0.22999999999999687,0.2721548537328839,0.0
resnet18__corrupted_batches__lr_0.1__seed_0,resnet18,corrupted_batches,0,0.5013417759247124,0.2572904111355543,0.2550620372831821,0.8957,0.8959,0.8972,False,False,False,0.2572904111355543,0.8959,True,1,0.2572904111355543,0.8959,0.48679638623574,0.019999999999997797,0.4912412060360888,0.14999999999999458,0.48679638623574,0.019999999999997797,0.48679638623574,0.019999999999997797,0.2572904111355543,0.0
resnet18__corrupted_batches__lr_0.1__seed_1,resnet18,corrupted_batches,1,0.5156318138234317,0.2646118996560573,0.2624600375980138,0.8952,0.8954,0.8951,False,False,False,0.2646118996560573,0.8954,True,1,0.2646118996560573,0.8954,0.48682006702815933,0.019999999999997797,0.4909933201137038,-0.009999999999998899,0.48682006702815933,0.019999999999997797,0.48682006702815933,0.019999999999997797,0.2646118996560573,0.0
resnet18__frozen_head__lr_0.1__seed_0,resnet18,frozen_head,0,0.2635926120880991,0.2191425969235599,0.2180869553804397,0.8924,0.8898,0.8839,False,False,False,0.2191425969235599,0.8898,True,1,0.2191425969235599,0.8898,0.1686314908920244,-0.25999999999999357,0.17263631308623428,-0.8499999999999952,0.1686314908920244,-0.25999999999999357,0.1686314908920244,-0.25999999999999357,0.2191425969235599,0.0
resnet18__frozen_head__lr_0.1__seed_1,resnet18,frozen_head,1,0.2902300099961459,0.2402915723152458,0.2388793988533318,0.8954,0.8957,0.8934,False,False,False,0.2402915723152458,0.8957,True,2,0.2355760421663522,0.886,0.17206503793857583,0.030000000000007798,0.17693074242562312,-0.20000000000000018,0.17206503793857583,0.030000000000007798,0.18831260017018736,-0.9399999999999964,0.2402915723152458,0.01962420114637715
resnet18__lr_small__lr_0.01__seed_0,resnet18,lr_small,0,0.7382177444055676,0.4094117273211479,0.4094117273211479,0.753,0.749,0.749,False,False,False,0.4094117273211479,0.749,True,1,0.4094117273211479,0.749,0.4454051932186797,-0.40000000000000036,0.4454051932186797,-0.40000000000000036,0.4454051932186797,-0.40000000000000036,0.4454051932186797,-0.40000000000000036,0.4094117273211479,0.0
resnet18__lr_small__lr_0.01__seed_1,resnet18,lr_small,1,0.7153288702040911,0.3972682606816292,0.3972682532668113,0.7556,0.7448,0.7448,False,False,False,0.3972682606816292,0.7448,True,1,0.3972682606816292,0.7448,0.4446354995174678,-1.0800000000000032,0.44463550988307465,-1.0800000000000032,0.4446354995174678,-1.0800000000000032,0.4446354995174678,-1.0800000000000032,0.3972682606816292,0.0
vit_tiny__clean__lr_0.0003__seed_0,vit_tiny,clean,0,1.6745158069260415,0.5887227041125298,0.5823876586645842,0.675,0.6372,0.6352,True,False,False,2.023148334783316,0.6762,True,1,0.5823876586645842,0.6352,0.6484221279503681,-3.7800000000000056,0.6522053382501712,-3.9800000000000058,-0.20819900679066727,0.11999999999999789,0.6522053382501712,-3.9800000000000058,0.5823876586645842,0.0
vit_tiny__clean__lr_0.0003__seed_1,vit_tiny,clean,1,1.6814613579092548,0.6276303484737873,0.6202319839566947,0.6754,0.6284,0.6308,True,False,False,2.120698728898168,0.6701,True,3,0.5864356506198645,0.6273,0.6267351934544669,-4.700000000000005,0.631135154525408,-4.459999999999997,-0.26122358918498445,-0.5299999999999971,0.6512345360412896,-4.810000000000003,0.6202319839566947,0.0544898267277843
vit_tiny__corrupted_batches__lr_0.0003__seed_0,vit_tiny,corrupted_batches,0,1.0387128183439374,0.6463832508802414,0.6421959439098835,0.6802,0.6561,0.6557,False,False,False,0.6463832508802414,0.6561,True,1,0.6463832508802414,0.6561,0.377707447655458,-2.410000000000001,0.3817386937288759,-2.4500000000000077,0.377707447655458,-2.410000000000001,0.377707447655458,-2.410000000000001,0.6463832508802414,0.0
vit_tiny__corrupted_batches__lr_0.0003__seed_1,vit_tiny,corrupted_batches,1,1.048154636836797,0.6413102939844132,0.6338041141033173,0.6769,0.6564,0.6556,True,False,False,0.8641936700880527,0.6898,True,3,0.6051178736805916,0.6533,0.3881529771982792,-2.0499999999999963,0.39531430589663674,-2.1299999999999986,0.17550937646368303,1.2900000000000023,0.422682634399478,-2.3599999999999954,0.6338041141033173,0.04526042003263099
vit_tiny__frozen_head__lr_0.0003__seed_0,vit_tiny,frozen_head,0,1.8917520877631384,0.6071357487022877,0.6017978626549244,0.6736,0.6345,0.6361,False,False,False,0.6071357487022877,0.6345,True,1,0.6071357487022877,0.6345,0.6790616737628754,-3.9100000000000024,0.6818833363273793,-3.749999999999998,0.6790616737628754,-3.9100000000000024,0.6790616737628754,-3.9100000000000024,0.6071357487022877,0.0
vit_tiny__frozen_head__lr_0.0003__seed_1,vit_tiny,frozen_head,1,1.9995271919239312,0.6302575362235308,0.6243548354178667,0.6691,0.6233,0.6213,False,False,False,0.6302575362235308,0.6233,True,1,0.6302575362235308,0.6233,0.6847967165592276,-4.580000000000006,0.6877487648381931,-4.7800000000000065,0.6847967165592276,-4.580000000000006,0.6847967165592276,-4.580000000000006,0.6302575362235308,0.0
vit_tiny__lr_small__lr_3e-05__seed_0,vit_tiny,lr_small,0,2.2513280566271394,0.8290684648692608,0.824364285466075,0.5717,0.5582,0.5568,False,False,False,0.8290684648692608,0.5582,True,1,0.8290684648692608,0.5582,0.6317424897589816,-1.3499999999999956,0.6338320028307609,-1.4900000000000024,0.6317424897589816,-1.3499999999999956,0.6317424897589816,-1.3499999999999956,0.8290684648692608,0.0
vit_tiny__lr_small__lr_3e-05__seed_1,vit_tiny,lr_small,1,2.2159568587191405,0.8141351990103721,0.8139365197062493,0.5818,0.5645,0.5643,False,False,False,0.8141351990103721,0.5645,True,1,0.8141351990103721,0.5645,0.632603317250068,-1.7299999999999982,0.6326929757212341,-1.749999999999996,0.632603317250068,-1.7299999999999982,0.632603317250068,-1.7299999999999982,0.8141351990103721,0.0


==> anc/qnn/results/repair/repair_staircase_core_validation.json <==
{
  "runs": 16,
  "architectures": [
    "resnet18",
    "vit_tiny"
  ],
  "conditions": [
    "clean",
    "corrupted_batches",
    "frozen_head",
    "lr_small"
  ],
  "historical_frontier_adoption_lower_objective_count": 16,
  "green_objective_reduction_median": 0.46610078972720986,
  "green_objective_reduction_mean": 0.4473645264957449,
  "green_objective_reduction_range": [
    0.13360586966395382,
    0.6847967165592276
  ],
  "green_audit_delta_pp_median": -1.2149999999999994,
  "green_audit_delta_pp_mean": -1.6474999999999997,
  "green_audit_improved_count": 4,
  "green_audit_declined_count": 12,
  "accepted_first_stairs": 4,
  "accepted_first_stair_ids": [
    "resnet18__clean__lr_0.1__seed_0",
    "vit_tiny__clean__lr_0.0003__seed_0",
    "vit_tiny__clean__lr_0.0003__seed_1",
    "vit_tiny__corrupted_batches__lr_0.0003__seed_1"
  ],
  "same_family_restart_hits": 1,
  "same_family_restart_hit_ids": [
    "resnet18__clean__lr_0.1__seed_0"
  ],
  "green_above_stair_endpoints": 0,
  "green_above_stair_ids": [],
  "all_logged_closure_attempts_saturated": true,
  "closure_round_distribution": {
    "1": 12,
    "2": 2,
    "3": 2
  },
  "runs_with_extra_closure_adoption": 4,
  "closure_final_reduction_from_original_median": 0.46610078972720986,
  "vit_full_policy_saturation_runs": 8,
  "resnet_valid_subportfolio_saturation_runs": 8,
  "resnet_nonfinite_block_attempts": 58,
  "resnet_total_block_attempts": 72,
  "all_logged_objectives_finite": true,
  "interpretive_limits": [
    "The adopted model attains the historical retained frontier; the online suite was not rerun at that state, so current-state Green is not established.",
    "The tracking test uses a freshly initialized optimizer from the same family, not the original optimizer state.",
    "For ResNet-18, non-finite block-refinement candidates prevent a full declared-portfolio closure claim.",
    "The returned ZIP does not contain the repaired parameter-state files, so numerical values are internally validated but not independently forward-replayed from this export alone."
  ]
}

==> anc/qnn/results/repair/summary.csv <==
run_id,architecture,condition,seed,original_objective,green_objective,stair_objective,original_audit_accuracy,green_audit_accuracy,stair_audit_accuracy,stair_accepted,trainer_hit_stair,green_but_above_stair,tracking_final_objective,tracking_final_audit_accuracy,closure_saturated,closure_rounds,closure_final_objective,closure_final_audit_accuracy
resnet18__clean__lr_0.1__seed_0,resnet18,clean,0,0.19720332724153997,0.17085580520480873,0.16895415201634167,0.9077,0.9082,0.9064,True,True,False,0.1682321078374982,0.9098,True,2,0.1653768830344081,0.9063
resnet18__clean__lr_0.1__seed_1,resnet18,clean,1,0.32042756649702786,0.27215485373288395,0.27215485373288395,0.8842,0.8819,0.8819,False,False,False,0.27215485373288395,0.8819,True,1,0.27215485373288395,0.8819
resnet18__corrupted_batches__lr_0.1__seed_0,resnet18,corrupted_batches,0,0.5013417759247124,0.2572904111355543,0.2550620372831821,0.8957,0.8959,0.8972,False,False,False,0.2572904111355543,0.8959,True,1,0.2572904111355543,0.8959
resnet18__corrupted_batches__lr_0.1__seed_1,resnet18,corrupted_batches,1,0.5156318138234317,0.26461189965605736,0.26246003759801384,0.8952,0.8954,0.8951,False,False,False,0.26461189965605736,0.8954,True,1,0.26461189965605736,0.8954
resnet18__frozen_head__lr_0.1__seed_0,resnet18,frozen_head,0,0.26359261208809914,0.2191425969235599,0.21808695538043976,0.8924,0.8898,0.8839,False,False,False,0.2191425969235599,0.8898,True,1,0.2191425969235599,0.8898
resnet18__frozen_head__lr_0.1__seed_1,resnet18,frozen_head,1,0.29023000999614595,0.24029157231524587,0.23887939885333181,0.8954,0.8957,0.8934,False,False,False,0.24029157231524587,0.8957,True,2,0.23557604216635228,0.886
resnet18__lr_small__lr_0.01__seed_0,resnet18,lr_small,0,0.7382177444055676,0.40941172732114794,0.40941172732114794,0.753,0.749,0.749,False,False,False,0.40941172732114794,0.749,True,1,0.40941172732114794,0.749
resnet18__lr_small__lr_0.01__seed_1,resnet18,lr_small,1,0.7153288702040911,0.3972682606816292,0.39726825326681137,0.7556,0.7448,0.7448,False,False,False,0.3972682606816292,0.7448,True,1,0.3972682606816292,0.7448
vit_tiny__clean__lr_0.0003__seed_0,vit_tiny,clean,0,1.6745158069260417,0.5887227041125298,0.5823876586645842,0.675,0.6372,0.6352,True,False,False,2.0231483347833157,0.6762,True,1,0.5823876586645842,0.6352
vit_tiny__clean__lr_0.0003__seed_1,vit_tiny,clean,1,1.6814613579092548,0.6276303484737873,0.6202319839566947,0.6754,0.6284,0.6308,True,False,False,2.1206987288981676,0.6701,True,3,0.5864356506198645,0.6273
vit_tiny__corrupted_batches__lr_0.0003__seed_0,vit_tiny,corrupted_batches,0,1.0387128183439374,0.6463832508802414,0.6421959439098835,0.6802,0.6561,0.6557,False,False,False,0.6463832508802414,0.6561,True,1,0.6463832508802414,0.6561
vit_tiny__corrupted_batches__lr_0.0003__seed_1,vit_tiny,corrupted_batches,1,1.048154636836797,0.6413102939844132,0.6338041141033173,0.6769,0.6564,0.6556,True,False,False,0.8641936700880527,0.6898,True,3,0.6051178736805916,0.6533
vit_tiny__frozen_head__lr_0.0003__seed_0,vit_tiny,frozen_head,0,1.8917520877631382,0.6071357487022877,0.6017978626549244,0.6736,0.6345,0.6361,False,False,False,0.6071357487022877,0.6345,True,1,0.6071357487022877,0.6345
vit_tiny__frozen_head__lr_0.0003__seed_1,vit_tiny,frozen_head,1,1.9995271919239312,0.6302575362235308,0.6243548354178667,0.6691,0.6233,0.6213,False,False,False,0.6302575362235308,0.6233,True,1,0.6302575362235308,0.6233
vit_tiny__lr_small__lr_3e-05__seed_0,vit_tiny,lr_small,0,2.2513280566271394,0.8290684648692608,0.824364285466075,0.5717,0.5582,0.5568,False,False,False,0.8290684648692608,0.5582,True,1,0.8290684648692608,0.5582
vit_tiny__lr_small__lr_3e-05__seed_1,vit_tiny,lr_small,1,2.2159568587191405,0.8141351990103721,0.8139365197062493,0.5818,0.5645,0.5643,False,False,False,0.8141351990103721,0.5645,True,1,0.8141351990103721,0.5645


==> anc/qnn/results/repair/tracking_trajectories.csv <==
run_id,step,objective,target
resnet18__clean__lr_0.1__seed_0,0,0.17085580520480873,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,1,0.3567930489808321,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,2,0.3433933691471815,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,3,0.39750000932961704,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,4,0.3397187740087509,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,5,0.37390341288000345,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,6,0.30448252622336147,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,7,0.360801183475554,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,8,0.28783412101715805,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,9,0.27300654361099,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,10,0.28128071174621583,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,11,0.2723542200490832,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,12,0.22613136438280343,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,13,0.209690818990767,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,14,0.19438148648440837,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,15,0.18288526650071144,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,16,0.1775059707954526,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,17,0.17317255430221556,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,18,0.17460911420881747,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,19,0.1729486854583025,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,20,0.17176753037720918,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,21,0.17012758587300778,0.16895415201634167
resnet18__clean__lr_0.1__seed_0,22,0.1682321078374982,0.16895415201634167
resnet18__clean__lr_0.1__seed_1,0,0.27215485373288395,0.27215485373288395
resnet18__corrupted_batches__lr_0.1__seed_0,0,0.2572904111355543,0.2550620372831821
resnet18__corrupted_batches__lr_0.1__seed_1,0,0.26461189965605736,0.26246003759801384
resnet18__frozen_head__lr_0.1__seed_0,0,0.2191425969235599,0.21808695538043976
resnet18__frozen_head__lr_0.1__seed_1,0,0.24029157231524587,0.23887939885333181
resnet18__lr_small__lr_0.01__seed_0,0,0.40941172732114794,0.40941172732114794
resnet18__lr_small__lr_0.01__seed_1,0,0.3972682606816292,0.39726825326681137
vit_tiny__clean__lr_0.0003__seed_0,0,0.5887227041125298,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,1,0.6714691980183125,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,2,0.6382392338901758,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,3,0.622895329284668,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,4,0.6301498291105032,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,5,0.6271860001891851,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,6,0.6433438328266143,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,7,0.6887002716571092,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,8,0.721586276102066,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,9,0.816523889529705,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,10,0.8819681328624487,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,11,1.0137015227913857,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,12,1.1045860591381789,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,13,1.259212664103508,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,14,1.3322286622822284,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,15,1.4598126029938459,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,16,1.5438326202988624,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,17,1.6067293007910253,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,18,1.7032877965152264,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,19,1.696572527641058,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,20,1.7396987348407507,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,21,1.7748431993275882,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,22,1.7663680826723576,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,23,1.7935615588665008,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,24,1.854962253344059,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,25,1.894648466977477,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,26,1.8706780906260014,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,27,1.9429274920105934,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,28,1.9544828464806079,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,29,1.9678525029420852,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,30,1.9712707815557717,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,31,1.9808426724642516,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,32,2.002795233684778,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,33,1.9871363682061434,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,34,1.9650449926644564,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,35,1.955407966172695,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,36,2.0409823373615743,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,37,2.026173233729601,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,38,2.0593821191579105,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,39,2.0438172483444212,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_0,40,2.0231483347833157,0.5823876586645842
vit_tiny__clean__lr_0.0003__seed_1,0,0.6276303484737873,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,1,0.6916704977601766,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,2,0.6715262773185968,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,3,0.6532312491476536,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,4,0.6634039701640606,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,5,0.6571523224145174,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,6,0.6864908182770014,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,7,0.7148321516185999,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,8,0.7726559376776219,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,9,0.8388286389529706,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,10,0.9521456762045621,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,11,1.0366358611106872,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,12,1.1560624952703715,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,13,1.2876635281324387,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,14,1.4363008726030588,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,15,1.5641853297591208,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,16,1.6149150753140449,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,17,1.6687889100760223,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,18,1.7809432299584151,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,19,1.7939633538275956,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,20,1.812866730466485,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,21,1.833917483383417,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,22,1.8851782128602266,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,23,1.8478345665156841,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,24,1.899150430572033,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,25,1.9366971826642752,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,26,1.9612360899597407,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,27,1.9811509279191495,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,28,2.044245411631465,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,29,2.0198327210873366,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,30,2.0333928040504454,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,31,2.02259706043005,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,32,2.0214083491593597,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,33,2.0561933251082896,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,34,2.039261614072323,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,35,2.0435469944834708,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,36,2.113550043901801,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,37,2.0593437815785407,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,38,2.1045594916567207,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,39,2.1519567440614105,0.6202319839566947
vit_tiny__clean__lr_0.0003__seed_1,40,2.1206987288981676,0.6202319839566947
vit_tiny__corrupted_batches__lr_0.0003__seed_0,0,0.6463832508802414,0.6421959439098835
vit_tiny__corrupted_batches__lr_0.0003__seed_1,0,0.6413102939844132,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,1,0.7881347578406334,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,2,0.8072948049247265,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,3,0.7811828181624413,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,4,0.7779391666769981,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,5,0.7932917506217957,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,6,0.7598978223204613,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,7,0.7785989686369896,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,8,0.7349822452306748,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,9,0.7396775858700275,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,10,0.7634452263474465,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,11,0.7818745446443558,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,12,0.8044208018898964,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,13,0.768675278288126,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,14,0.7940741272270679,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,15,0.7779842070877552,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,16,0.8170686927735805,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,17,0.8049611024796963,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,18,0.8465582102298737,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,19,0.8116291139304638,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,20,0.8535625698387623,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,21,0.8153670236349105,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,22,0.8378105795741081,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,23,0.8387136698424816,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,24,0.841685876250267,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,25,0.838438867175579,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,26,0.8549705926537514,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,27,0.8515299418926239,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,28,0.8619512342572212,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,29,0.8695520562171936,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,30,0.885618542355299,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,31,0.8701210045158863,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,32,0.8672895514309407,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,33,0.8863850435733795,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,34,0.9332245087265968,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,35,0.9069621287167072,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,36,0.94515866817832,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,37,0.8912770681858063,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,38,0.8823880650401116,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,39,0.8826807527422905,0.6338041141033173
vit_tiny__corrupted_batches__lr_0.0003__seed_1,40,0.8641936700880527,0.6338041141033173
vit_tiny__frozen_head__lr_0.0003__seed_0,0,0.6071357487022877,0.6017978626549244
vit_tiny__frozen_head__lr_0.0003__seed_1,0,0.6302575362235308,0.6243548354178667
vit_tiny__lr_small__lr_3e-05__seed_0,0,0.8290684648692608,0.824364285466075
vit_tiny__lr_small__lr_3e-05__seed_1,0,0.8141351990103721,0.8139365197062493


==> anc/qnn/results/same_checkpoint/same_checkpoint_validated_summary.csv <==
precision,branch,median_objective,objective_range_min,objective_range_max,median_change_vs_same_steps_pct,seeds_lower_objective_than_same_steps,median_psnr_change_vs_same_steps_db,core_green,full_green,median_identity_to_zero_maturity_lb,median_seconds,median_backbone_batches
W4A4,Checkpoint,0.0021879588732392,0.0018352621204771,0.0028228711043656,4.707190748093426,1,-0.17589616850215606,0,0,0.7433332665377006,0.0,0
W4A4,Same steps,0.0020618240599072,0.0017527565273835,0.0028734191243226,0.0,0,0.0,5,5,0.7581299845700975,33.40505003929138,1280
W4A4,Matched wall,0.0020577654660748,0.0017526494533134,0.0029728933823881,-0.006108895812229065,3,-0.0074714295119484575,4,4,0.7586060931634324,70.1872386932373,2688
W4A4,Exact head,0.0038921311282104,0.00253541697748,0.0072113325112257,88.77125375991486,1,-2.192407111852109,4,2,0.5434189394036736,69.77332973480225,1280
W4A4,Alternating,0.0021155707482076,0.0018246926203439,0.0028766704231707,1.7175862190180968,0,-0.10115222125386936,5,5,0.7518250274298123,69.7139093875885,1280
W2A4,Checkpoint,0.0018629357887052,0.0016316783235028,0.0024981993785196,5.735805542275174,0,-0.0834278722785271,0,0,0.781461320235382,0.0,0
W2A4,Same steps,0.0017515024735109,0.0015835288364474,0.0022494085499568,0.0,0,0.0,1,1,0.7945334238108265,33.39486360549927,1280
W2A4,Matched wall,0.0017297816747385,0.0016022649123678,0.0022784123451586,1.2666200708688624,1,-0.07598982329100679,1,1,0.7970814636927874,70.09874653816223,2688
W2A4,Exact head,0.0017291040879812,0.0015912675816151,0.0024025910361497,0.4887025098363029,2,-0.20611556068281445,5,4,0.7971609505523262,69.82966637611389,1280
W2A4,Alternating,0.0016944072364519,0.0015633403198552,0.0020683536465555,-3.259786264791975,4,0.18343730422965976,5,5,0.8012311950401796,69.78330540657043,1280
W1A2,Checkpoint,455963127673280.0,0.0084179021780275,2.8240325658084976e+22,0.051417230619721366,2,0.0001379753389540994,0,0,0.0,0.0,0
W1A2,Same steps,335551120730491.25,0.008413576150175,3.265333354415107e+22,0.0,0,0.0,0,0,0.0,33.76317572593689,1280
W1A2,Matched wall,122147659592855.72,0.0084190742819811,3.088847851797583e+22,-10.005996039687503,4,3.122365257013371e-06,0,0,0.0,71.3146984577179,2688
W1A2,Exact head,0.0085244540694273,0.008408180170658,0.0085245050420915,-100.0,5,8.315315224111618,0,0,6.898068366179011e-06,70.84420037269592,1280
W1A2,Alternating,0.0085244574411599,0.0083661885949334,0.0085245070082169,-100.0,5,8.31531413872047,0,0,6.502534609542643e-06,70.72021341323853,1280


==> anc/qnn/results/summary.json <==
{
  "config": {
    "c": [
      1.0,
      2.0
    ],
    "d": 1.0,
    "head": 4.0,
    "z": [
      0.75,
      -0.375
    ],
    "u0": [
      1.0,
      0.125
    ],
    "E0": 11.25,
    "C2": 5.0,
    "n": 3
  },
  "exact_staircase": {
    "green_time": 0.03683296863567644,
    "red_boundary": 1.0,
    "green_boundary": 0.7435897435897436,
    "equilibrium_floor": 0.16666666666666666,
    "global_optimum": 0.0,
    "levels": [
      {
        "level": 1,
        "stair_value": 0.5075757575757576,
        "hit_time": 0.05327337788245079,
        "global_gap": 0.5075757575757576
      },
      {
        "level": 2,
        "stair_value": 0.40860215053763443,
        "hit_time": 0.06399040135516423,
        "global_gap": 0.40860215053763443
      },
      {
        "level": 3,
        "stair_value": 0.3541666666666667,
        "hit_time": 0.07195578415606393,
        "global_gap": 0.3541666666666667
      },
      {
        "level": 4,
        "stair_value": 0.31972789115646255,
        "hit_time": 0.0782976855309605,
        "global_gap": 0.31972789115646255
      },
      {
        "level": 5,
        "stair_value": 0.2959770114942529,
        "hit_time": 0.08356714529457902,
        "global_gap": 0.2959770114942529
      },
      {
        "level": 6,
        "stair_value": 0.27860696517412936,
        "hit_time": 0.0880749455709711,
        "global_gap": 0.27860696517412936
      },
      {
        "level": 7,
        "stair_value": 0.26535087719298245,
        "hit_time": 0.09201371809895126,
        "global_gap": 0.26535087719298245
      },
      {
        "level": 8,
        "stair_value": 0.2549019607843137,
        "hit_time": 0.09551115298032581,
        "global_gap": 0.2549019607843137
      },
      {
        "level": 9,
        "stair_value": 0.24645390070921983,
        "hit_time": 0.09865626316094105,
        "global_gap": 0.24645390070921983
      },
      {
        "level": 10,
        "stair_value": 0.23948220064724915,
        "hit_time": 0.10151358209717955,
        "global_gap": 0.23948220064724915
      },
      {
        "level": 11,
        "stair_value": 0.23363095238095236,
        "hit_time": 0.10413139094297513,
        "global_gap": 0.23363095238095236
      },
      {
        "level": 12,
        "stair_value": 0.2286501377410468,
        "hit_time": 0.10654675576490158,
        "global_gap": 0.2286501377410468
      }
    ]
  },
  "positive_head_lr": {
    "records": [
      {
        "head_lr_ratio": 0.0,
        "level": 1,
        "create_time": 0.03685122837427914,
        "stair_value": 0.5074580564254331,
        "trigger_loss": 0.7432527391906157,
        "hit_time": 0.05329677655921864
      },
      {
        "head_lr_ratio": 0.0,
        "level": 2,
        "create_time": 0.05329677655921864,
        "stair_value": 0.408473611917092,
        "trigger_loss": 0.5073205948231988,
        "hit_time": 0.0640221340711357
      },
      {
        "head_lr_ratio": 0.0,
        "level": 3,
        "create_time": 0.0640221340711357,
        "stair_value": 0.3540191507435872,
        "trigger_loss": 0.4083566025894079,
        "hit_time": 0.07199739991333044
      },
      {
        "head_lr_ratio": 0.0,
        "level": 4,
        "create_time": 0.07199739991333044,
        "stair_value": 0.31956156754706716,
        "trigger_loss": 0.35391713830892974,
        "hit_time": 0.07834094469815661
      },
      {
        "head_lr_ratio": 0.0,
        "level": 5,
        "create_time": 0.07834094469815661,
        "stair_value": 0.2958258566180622,
        "trigger_loss": 0.3195161561067391,
        "hit_time": 0.08362112070402347
      },
      {
        "head_lr_ratio": 0.0,
        "level": 6,
        "create_time": 0.08362112070402347,
        "stair_value": 0.2784396977932156,
        "trigger_loss": 0.2957538577449311,
        "hit_time": 0.08813127104236808
      },
      {
        "head_lr_ratio": 0.0,
        "level": 7,
        "create_time": 0.08813127104236808,
        "stair_value": 0.26519417863923467,
        "trigger_loss": 0.27840538401254983,
        "hit_time": 0.09207306910230341
      },
      {
        "head_lr_ratio": 0.0,
        "level": 8,
        "create_time": 0.09207306910230341,
        "stair_value": 0.25475223728786905,
        "trigger_loss": 0.26516363084029765,
        "hit_time": 0.09557485249508317
      },
      {
        "head_lr_ratio": 0.0,
        "level": 9,
        "create_time": 0.09557485249508317,
        "stair_value": 0.2463069564206227,
        "trigger_loss": 0.2547222865157133,
        "hit_time": 0.09872829094303144
      },
      {
        "head_lr_ratio": 0.0,
        "level": 10,
        "create_time": 0.09872829094303144,
        "stair_value": 0.23932917942805268,
        "trigger_loss": 0.24627021176162991,
        "hit_time": 0.10158838627954266
      },
      {
        "head_lr_ratio": 0.0,
        "level": 11,
        "create_time": 0.10158838627954266,
        "stair_value": 0.23348368652750665,
        "trigger_loss": 0.23930810808855418,
        "hit_time": 0.10421014033801126
      },
      {
        "head_lr_ratio": 0.0,
        "level": 12,
        "create_time": 0.10421014033801126,
        "stair_value": 0.22850571354263569,
        "trigger_loss": 0.23346241612054852,
        "hit_time": 0.10663022100736691
      },
      {
        "head_lr_ratio": 0.05,
        "level": 1,
        "create_time": 0.03683289442981433,
        "stair_value": 0.5077036854911718,
        "trigger_loss": 0.7433299634045585,
        "hit_time": 0.053278442614753826
      },
      {
        "head_lr_ratio": 0.05,
        "level": 2,
        "create_time": 0.053278442614753826,
        "stair_value": 0.4087846157965313,
        "trigger_loss": 0.5075715512319293,
        "hit_time": 0.0640038001266709
      },
      {
        "head_lr_ratio": 0.05,
        "level": 3,
        "create_time": 0.0640038001266709,
        "stair_value": 0.35434896197636645,
        "trigger_loss": 0.4086608445891841,
        "hit_time": 0.07196073202440081
      },
      {
        "head_lr_ratio": 0.05,
        "level": 4,
        "create_time": 0.07196073202440081,
        "stair_value": 0.3199648062997835,
        "trigger_loss": 0.35434388315544924,
        "hit_time": 0.07830427680922697
      },
      {
        "head_lr_ratio": 0.05,
        "level": 5,
        "create_time": 0.07830427680922697,
        "stair_value": 0.296212500605667,
        "trigger_loss": 0.31992043051069086,
        "hit_time": 0.08356611887062902
      },
      {
        "head_lr_ratio": 0.05,
        "level": 6,
        "create_time": 0.08356611887062902,
        "stair_value": 0.27886557328824974,
        "trigger_loss": 0.29621192842220756,
        "hit_time": 0.08807626920897363
      },
      {
        "head_lr_ratio": 0.05,
        "level": 7,
        "create_time": 0.08807626920897363,
        "stair_value": 0.26559712526896195,
        "trigger_loss": 0.27883286570310445,
        "hit_time": 0.09201806726890896
      },
      {
        "head_lr_ratio": 0.05,
        "level": 8,
        "create_time": 0.09201806726890896,
        "stair_value": 0.2551343288659205,
        "trigger_loss": 0.265564766847653,
        "hit_time": 0.09551985066168872
      },
      {
        "head_lr_ratio": 0.05,
        "level": 9,
        "create_time": 0.09551985066168872,
        "stair_value": 0.24667016614815473,
        "trigger_loss": 0.25510048813956604,
        "hit_time": 0.09867328910963699
      },
      {
        "head_lr_ratio": 0.05,
        "level": 10,
        "create_time": 0.09867328910963699,
        "stair_value": 0.2396752811436517,
        "trigger_loss": 0.24662824012182463,
        "hit_time": 0.1015333844461482
      },
      {
        "head_lr_ratio": 0.05,
        "level": 11,
        "create_time": 0.1015333844461482,
        "stair_value": 0.23381430460225902,
        "trigger_loss": 0.2396482954077357,
        "hit_time": 0.10415513850461681
      },
      {
        "head_lr_ratio": 0.05,
        "level": 12,
        "create_time": 0.10415513850461681,
        "stair_value": 0.22882224533840642,
        "trigger_loss": 0.2337866694882956,
        "hit_time": 0.10657521917397246
      },
      {
        "head_lr_ratio": 1.0,
        "level": 1,
        "create_time": 0.036557885262842094,
        "stair_value": 0.511849264549311,
        "trigger_loss": 0.7433175144879263,
        "hit_time": 0.052966765558851964
      },
      {
        "head_lr_ratio": 1.0,
        "level": 2,
        "create_time": 0.052966765558851964,
        "stair_value": 0.4144425441864938,
        "trigger_loss": 0.5117800857602706,
        "hit_time": 0.06365545518183939
      },
      {
        "head_lr_ratio": 1.0,
        "level": 3,
        "create_time": 0.06365545518183939,
        "stair_value": 0.36058435650614457,
        "trigger_loss": 0.41431707637070314,
        "hit_time": 0.0715757191906397
      },
      {
        "head_lr_ratio": 1.0,
        "level": 4,
        "create_time": 0.0715757191906397,
        "stair_value": 0.3263726668345921,
        "trigger_loss": 0.3605005723529952,
        "hit_time": 0.0778642621420714
      },
      {
        "head_lr_ratio": 1.0,
        "level": 5,
        "create_time": 0.0778642621420714,
        "stair_value": 0.3026761776704688,
        "trigger_loss": 0.3262991603600733,
        "hit_time": 0.083071102370079
      },
      {
        "head_lr_ratio": 1.0,
        "level": 6,
        "create_time": 0.083071102370079,
        "stair_value": 0.2852877917157663,
        "trigger_loss": 0.30262694063034007,
        "hit_time": 0.08750791693056435
      },
      {
        "head_lr_ratio": 1.0,
        "level": 7,
        "create_time": 0.08750791693056435,
        "stair_value": 0.27198172108851254,
        "trigger_loss": 0.2852627724550665,
        "hit_time": 0.09137637921264043
      },
      {
        "head_lr_ratio": 1.0,
        "level": 8,
        "create_time": 0.09137637921264043,
        "stair_value": 0.2614492864651723,
        "trigger_loss": 0.2719521443108128,
        "hit_time": 0.09480482682756092
      },
      {
        "head_lr_ratio": 1.0,
        "level": 9,
        "create_time": 0.09480482682756092,
        "stair_value": 0.2528989883251664,
        "trigger_loss": 0.26141540106805344,
        "hit_time": 0.09788492949764992
      },
      {
        "head_lr_ratio": 1.0,
        "level": 10,
        "create_time": 0.09788492949764992,
        "stair_value": 0.2458100081424813,
        "trigger_loss": 0.2528553116047408,
        "hit_time": 0.10067168905630187
      },
      {
        "head_lr_ratio": 1.0,
        "level": 11,
        "create_time": 0.10067168905630187,
        "stair_value": 0.23985285103154133,
        "trigger_loss": 0.2457813345364935,
        "hit_time": 0.10322010733691123
      },
      {
        "head_lr_ratio": 1.0,
        "level": 12,
        "create_time": 0.10322010733691123,
        "stair_value": 0.2347649036786176,
        "trigger_loss": 0.23982359091167096,
        "hit_time": 0.10556685222840761
      }
    ]
  },
  "gd_adam": {
    "GD": {
      "final_loss": 0.16666666666666666,
      "final_challenge": 0.16666666666666666,
      "inactive_weight_change": 0.0,
      "dead_weight_change": 0.0
    },
    "Adam": {
      "final_loss": 0.16666666666666666,
      "final_challenge": 0.16666666666666652,
      "inactive_weight_change": 0.0,
      "dead_weight_change": 0.0
    }
  },
  "good_local_optimum": {
    "example_noise": 1.0,
    "local_training_gap": 0.16666666666666666,
    "local_clean_audit": 0.0,
    "interpolator_clean_audit": 0.16666666666666666,
    "target_alignment": 0.8333333333333334
  },
  "rank_probability": {
    "n": 8,
    "draws_per_width": 4000,
    "records": [
      {
        "activation": "relu",
        "width": 1,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.9965,
        "uncovered_theory": 0.99609375,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 2,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.90225,
        "uncovered_theory": 0.8998870849609375,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 3,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.66025,
        "uncovered_theory": 0.6563910841941833,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 4,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.404,
        "uncovered_theory": 0.4032805261667818,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 5,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.21825,
        "uncovered_theory": 0.22430012025779433,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 6,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.126,
        "uncovered_theory": 0.11837356497016671,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 7,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.0595,
        "uncovered_theory": 0.060817459359000736,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "relu",
        "width": 8,
        "full_rank_rate": 0.92125,
        "uncovered_rate": 0.033,
        "uncovered_theory": 0.030826075519044704,
        "structural_full_rank_lower": 0.8890938652035911
      },
      {
        "activation": "relu",
        "width": 9,
        "full_rank_rate": 0.98225,
        "uncovered_rate": 0.01575,
        "uncovered_theory": 0.015518604692031923,
        "structural_full_rank_lower": 0.9777642987922914
      },
      {
        "activation": "relu",
        "width": 10,
        "full_rank_rate": 0.99325,
        "uncovered_rate": 0.0065,
        "uncovered_theory": 0.007785849209589912,
        "structural_full_rank_lower": 0.9908748903842968
      },
      {
        "activation": "relu",
        "width": 11,
        "full_rank_rate": 0.995,
        "uncovered_rate": 0.005,
        "uncovered_theory": 0.0038995807950656936,
        "structural_full_rank_lower": 0.9957661463046356
      },
      {
        "activation": "relu",
        "width": 12,
        "full_rank_rate": 0.99875,
        "uncovered_rate": 0.00125,
        "uncovered_theory": 0.001951456884604852,
        "structural_full_rank_lower": 0.997961314791629
      },
      {
        "activation": "relu",
        "width": 13,
        "full_rank_rate": 0.998,
        "uncovered_rate": 0.002,
        "uncovered_theory": 0.0009761453693344357,
        "structural_full_rank_lower": 0.9990007851451617
      },
      {
        "activation": "relu",
        "width": 14,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 0.0004881769546035697,
        "structural_full_rank_lower": 0.9995056960662063
      },
      {
        "activation": "relu",
        "width": 15,
        "full_rank_rate": 0.9995,
        "uncovered_rate": 0.0005,
        "uncovered_theory": 0.00024411454955941547,
        "structural_full_rank_lower": 0.9997542576707767
      },
      {
        "activation": "relu",
        "width": 16,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 0.00012206379344092966,
        "structural_full_rank_lower": 0.9998775043732
      },
      {
        "activation": "relu",
        "width": 17,
        "full_rank_rate": 0.99975,
        "uncovered_rate": 0.00025,
        "uncovered_theory": 6.103352646036342e-05,
        "structural_full_rank_lower": 0.9999388521660098
      },
      {
        "activation": "relu",
        "width": 18,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 3.051717067448223e-05,
        "structural_full_rank_lower": 0.9999694526468196
      },
      {
        "activation": "relu",
        "width": 19,
        "full_rank_rate": 0.99975,
        "uncovered_rate": 0.00025,
        "uncovered_theory": 1.5258687199426468e-05,
        "structural_full_rank_lower": 0.9999847333631394
      },
      {
        "activation": "relu",
        "width": 20,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 7.62936906539835e-06,
        "structural_full_rank_lower": 0.999992368542136
      },
      {
        "activation": "leaky",
        "width": 1,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.99825,
        "uncovered_theory": 0.99609375,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 2,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.89725,
        "uncovered_theory": 0.8998870849609375,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 3,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.65225,
        "uncovered_theory": 0.6563910841941833,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 4,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.40525,
        "uncovered_theory": 0.4032805261667818,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 5,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.21875,
        "uncovered_theory": 0.22430012025779433,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 6,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.121,
        "uncovered_theory": 0.11837356497016671,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 7,
        "full_rank_rate": 0.0,
        "uncovered_rate": 0.064,
        "uncovered_theory": 0.060817459359000736,
        "structural_full_rank_lower": 0.0
      },
      {
        "activation": "leaky",
        "width": 8,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.027,
        "uncovered_theory": 0.030826075519044704,
        "structural_full_rank_lower": 0.8890938652035911
      },
      {
        "activation": "leaky",
        "width": 9,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.01725,
        "uncovered_theory": 0.015518604692031923,
        "structural_full_rank_lower": 0.9777642987922914
      },
      {
        "activation": "leaky",
        "width": 10,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00675,
        "uncovered_theory": 0.007785849209589912,
        "structural_full_rank_lower": 0.9908748903842968
      },
      {
        "activation": "leaky",
        "width": 11,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00325,
        "uncovered_theory": 0.0038995807950656936,
        "structural_full_rank_lower": 0.9957661463046356
      },
      {
        "activation": "leaky",
        "width": 12,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00175,
        "uncovered_theory": 0.001951456884604852,
        "structural_full_rank_lower": 0.997961314791629
      },
      {
        "activation": "leaky",
        "width": 13,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00075,
        "uncovered_theory": 0.0009761453693344357,
        "structural_full_rank_lower": 0.9990007851451617
      },
      {
        "activation": "leaky",
        "width": 14,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.001,
        "uncovered_theory": 0.0004881769546035697,
        "structural_full_rank_lower": 0.9995056960662063
      },
      {
        "activation": "leaky",
        "width": 15,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00025,
        "uncovered_theory": 0.00024411454955941547,
        "structural_full_rank_lower": 0.9997542576707767
      },
      {
        "activation": "leaky",
        "width": 16,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 0.00012206379344092966,
        "structural_full_rank_lower": 0.9998775043732
      },
      {
        "activation": "leaky",
        "width": 17,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.00025,
        "uncovered_theory": 6.103352646036342e-05,
        "structural_full_rank_lower": 0.9999388521660098
      },
      {
        "activation": "leaky",
        "width": 18,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 3.051717067448223e-05,
        "structural_full_rank_lower": 0.9999694526468196
      },
      {
        "activation": "leaky",
        "width": 19,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 1.5258687199426468e-05,
        "structural_full_rank_lower": 0.9999847333631394
      },
      {
        "activation": "leaky",
        "width": 20,
        "full_rank_rate": 1.0,
        "uncovered_rate": 0.0,
        "uncovered_theory": 7.62936906539835e-06,
        "structural_full_rank_lower": 0.999992368542136
      }
    ]
  }
}

==> anc/resnet_certificate/ResNet_Current_State_Certificate_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "14234c31",
   "metadata": {},
   "source": [
    "# Rev23 current-state spectral-certificate nonvacuity study \u2014 v9 residual-aligned certificate\n",
    "\n",
    "This version preserves the stable-training, trusted-serialization, OOM-safe, and verified-LaTeX pipeline from v8.\n",
    "It additionally computes the realized-residual coverage coefficient $\\kappa_{\\rm cur}=e^\\top Q_\\pi e/\\|e\\|^2$, exports the corresponding pointwise certificate, and returns a compact integration archive while leaving heavyweight replay checkpoints on Drive.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21168191",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 1. Install dependencies and the complete Matplotlib LaTeX render path\n",
    "!pip -q install torchmetrics pandas scipy scikit-learn\n",
    "!apt-get -qq update\n",
    "!apt-get -qq install -y texlive-latex-base texlive-latex-extra texlive-fonts-recommended cm-super dvipng ghostscript >/dev/null\n",
    "!command -v latex >/dev/null && command -v dvipng >/dev/null && echo 'LaTeX renderer ready: latex + dvipng found'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e1dc83ad",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 2. Mount Drive and declare the immutable v6 stable-training configuration\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "from pathlib import Path\n",
    "import json, os, time, random, hashlib, shutil, subprocess, sys, math\n",
    "\n",
    "PROJECT = Path('/content/drive/MyDrive/Training_Under_Challenge_Rev22_Spectral_Certificate')\n",
    "SOURCE_RUN = PROJECT / 'run_v1'\n",
    "RUN = PROJECT / 'run_v2_stable'\n",
    "SOURCE_CKPT = SOURCE_RUN / 'checkpoints'\n",
    "SOURCE_RESULTS = SOURCE_RUN / 'results'\n",
    "CKPT = RUN / 'checkpoints'\n",
    "RESULTS = RUN / 'results'\n",
    "FIGURES = RUN / 'figures'\n",
    "LOGS = RUN / 'logs'\n",
    "for p in [PROJECT, RUN, CKPT, RESULTS, FIGURES, LOGS]: p.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "CONFIG = {\n",
    "    'version': 'rev23_current_state_spectral_v2_stable',\n",
    "    'seed': 2701,\n",
    "    'dataset': 'CIFAR10',\n",
    "    'teacher_epochs': 30,\n",
    "    'student_epochs': 40,\n",
    "    'student_certificate_epochs': [0, 5, 10, 20, 40],\n",
    "    'train_batch_size': 256,\n",
    "    'num_workers': 4,\n",
    "    'certification_samples': 24,\n",
    "    'teacher_lr_source': 0.1,\n",
    "    'student_lr': 0.005,\n",
    "    'student_momentum': 0.9,\n",
    "    'student_weight_decay': 0.0,\n",
    "    'student_gradient_clip_norm': 5.0,\n",
    "    'armijo_sigma': 0.5,\n",
    "    'armijo_initial_step': 1.0,\n",
    "    'armijo_backtrack': 0.5,\n",
    "    'armijo_max_trials': 24,\n",
    "    'eopt_iterations': 600,\n",
    "    'eopt_initial_lr': 0.5,\n",
    "    'eigen_tolerance_relative': 1e-8,\n",
    "    'retain_all_student_checkpoints': True,\n",
    "    'source_run': 'run_v1',\n",
    "    'source_student_initial_epoch': 0,\n",
    "}\n",
    "CONFIG_PATH = RUN / 'config.json'\n",
    "if CONFIG_PATH.exists():\n",
    "    old = json.loads(CONFIG_PATH.read_text())\n",
    "    if old != CONFIG:\n",
    "        raise RuntimeError('Existing run_v2_stable has a different configuration. Change RUN rather than overwriting evidence.')\n",
    "else:\n",
    "    CONFIG_PATH.write_text(json.dumps(CONFIG, indent=2, sort_keys=True))\n",
    "print(json.dumps(CONFIG, indent=2))\n",
    "\n",
    "# Preserve a diagnostic record of the failed pilot if present.\n",
    "pilot_hist = SOURCE_RESULTS/'student_history.json'\n",
    "if pilot_hist.exists():\n",
    "    ph=json.loads(pilot_hist.read_text())\n",
    "    first_bad=None\n",
    "    for r in ph:\n",
    "        vals=[r.get('train_distill_objective'),r.get('cert_objective')]\n",
    "        if any((v is not None) and (not math.isfinite(float(v))) for v in vals):\n",
    "            first_bad=r; break\n",
    "    (RUN/'source_run_v1_student_history.json').write_text(json.dumps(ph,indent=2))\n",
    "    print('source run_v1 first non-finite history record:',first_bad)\n",
    "\n",
    "os.environ.setdefault('PYTORCH_CUDA_ALLOC_CONF', 'expandable_segments:True')\n",
    "\n",
    "AUDIT_IMPLEMENTATION = {\n",
    "    'version': 'oomsafe_v7_stable_training_trusted_serialization',\n",
    "    'jacobian_sample_batch': CONFIG['certification_samples'],\n",
    "    'jacrev_output_chunk': 4,\n",
    "    'adaptive_chunking': True,\n",
    "    'detach_nontarget_parameters': True,\n",
    "    'rowwise_exact_fallback': True,\n",
    "}\n",
    "(RUN/'audit_implementation_v7.json').write_text(json.dumps(AUDIT_IMPLEMENTATION, indent=2, sort_keys=True))\n",
    "print('audit implementation:', json.dumps(AUDIT_IMPLEMENTATION, indent=2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65264546",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 3. Imports, deterministic settings, and environment record\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "from torch.func import functional_call, jacrev\n",
    "from torchvision import datasets, transforms, models\n",
    "from torch.utils.data import DataLoader, Subset\n",
    "\n",
    "seed = CONFIG['seed']\n",
    "random.seed(seed); np.random.seed(seed); torch.manual_seed(seed); torch.cuda.manual_seed_all(seed)\n",
    "torch.backends.cudnn.benchmark = False\n",
    "torch.backends.cudnn.deterministic = True\n",
    "try: torch.use_deterministic_algorithms(True, warn_only=True)\n",
    "except Exception: pass\n",
    "\n",
    "device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')\n",
    "print('device:', device)\n",
    "if device.type == 'cuda':\n",
    "    print(torch.cuda.get_device_name(0), 'VRAM GB=', torch.cuda.get_device_properties(0).total_memory/2**30)\n",
    "\n",
    "env = {\n",
    "    'python': sys.version,\n",
    "    'torch': torch.__version__,\n",
    "    'cuda': torch.version.cuda,\n",
    "    'device': str(device),\n",
    "    'gpu': torch.cuda.get_device_name(0) if device.type == 'cuda' else None,\n",
    "    'config_sha256': hashlib.sha256(CONFIG_PATH.read_bytes()).hexdigest(),\n",
    "}\n",
    "(RUN/'environment.json').write_text(json.dumps(env, indent=2, sort_keys=True))\n",
    "print(json.dumps(env, indent=2))\n",
    "\n",
    "\n",
    "# PyTorch >=2.6 defaults torch.load(..., weights_only=True). The legacy run_v1\n",
    "# files in this experiment contain NumPy metadata, so they require ordinary pickle\n",
    "# loading. Use this only for artifacts under our own Drive project.\n",
    "def trusted_project_torch_load(path, map_location='cpu'):\n",
    "    path = Path(path)\n",
    "    project_root = PROJECT.resolve()\n",
    "    resolved = path.resolve()\n",
    "    try:\n",
    "        resolved.relative_to(project_root)\n",
    "    except ValueError as exc:\n",
    "        raise ValueError(\n",
    "            f'Refusing weights_only=False outside trusted project root: {resolved}'\n",
    "        ) from exc\n",
    "    return torch.load(resolved, map_location=map_location, weights_only=False)\n",
    "\n",
    "load_policy = {\n",
    "    'torch_version': torch.__version__,\n",
    "    'legacy_project_load_weights_only': False,\n",
    "    'trusted_root': str(PROJECT),\n",
    "    'reason': 'PyTorch 2.6+ weights_only default rejects NumPy metadata in experiment-owned legacy checkpoints',\n",
    "}\n",
    "(RUN/'torch_load_policy.json').write_text(json.dumps(load_policy, indent=2, sort_keys=True))\n",
    "print('trusted checkpoint load policy:', json.dumps(load_policy, indent=2))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "05ca16dd",
   "metadata": {},
   "source": [
    "## Model: channel-gated ResNet-18\n",
    "\n",
    "Each original residual block is wrapped by an architecture-native channel gate. For shape-preserving blocks the wrapper interpolates between the identity stream and the complete nonlinear block output; for shape-changing blocks it gates the complete block output. The audited block parameters are the gate vectors. They are small enough for exact current Jacobian matrices, while the complete model remains a nonlinear ResNet and every candidate is reevaluated end to end.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b63b4a34",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 4. Define the gated ResNet-18\n",
    "class GatedBlock(nn.Module):\n",
    "    def __init__(self, block: nn.Module, out_channels: int, same_shape: bool):\n",
    "        super().__init__()\n",
    "        self.block = block\n",
    "        self.same_shape = same_shape\n",
    "        self.gate = nn.Parameter(torch.ones(out_channels))\n",
    "\n",
    "    def forward(self, x):\n",
    "        y = self.block(x)\n",
    "        g = self.gate.view(1, -1, 1, 1)\n",
    "        if self.same_shape and x.shape == y.shape:\n",
    "            return x + g * (y - x)\n",
    "        return g * y\n",
    "\n",
    "class GatedResNet18(nn.Module):\n",
    "    def __init__(self, num_classes=10):\n",
    "        super().__init__()\n",
    "        base = models.resnet18(weights=None, num_classes=num_classes)\n",
    "        base.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)\n",
    "        base.maxpool = nn.Identity()\n",
    "        self.stem = nn.Sequential(base.conv1, base.bn1, base.relu, base.maxpool)\n",
    "        self.layer1 = self._wrap_layer(base.layer1)\n",
    "        self.layer2 = self._wrap_layer(base.layer2)\n",
    "        self.layer3 = self._wrap_layer(base.layer3)\n",
    "        self.layer4 = self._wrap_layer(base.layer4)\n",
    "        self.avgpool = base.avgpool\n",
    "        self.fc = base.fc\n",
    "\n",
    "    @staticmethod\n",
    "    def _wrap_layer(layer):\n",
    "        wrapped=[]\n",
    "        for block in layer:\n",
    "            out_channels = block.bn2.num_features\n",
    "            same_shape = (block.downsample is None and block.stride == 1)\n",
    "            wrapped.append(GatedBlock(block, out_channels, same_shape))\n",
    "        return nn.Sequential(*wrapped)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x=self.stem(x)\n",
    "        x=self.layer1(x); x=self.layer2(x); x=self.layer3(x); x=self.layer4(x)\n",
    "        x=self.avgpool(x); x=torch.flatten(x,1); return self.fc(x)\n",
    "\n",
    "def gate_names(model):\n",
    "    return [n for n,p in model.named_parameters() if n.endswith('.gate')]\n",
    "\n",
    "probe = GatedResNet18()\n",
    "print('gate blocks:', gate_names(probe))\n",
    "print('parameters:', sum(p.numel() for p in probe.parameters()))\n",
    "del probe\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0ce40d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 5. CIFAR-10 data and frozen certification sample\n",
    "mean=(0.4914,0.4822,0.4465); std=(0.2470,0.2435,0.2616)\n",
    "train_tf = transforms.Compose([\n",
    "    transforms.RandomCrop(32,padding=4), transforms.RandomHorizontalFlip(),\n",
    "    transforms.ToTensor(), transforms.Normalize(mean,std)])\n",
    "eval_tf = transforms.Compose([transforms.ToTensor(), transforms.Normalize(mean,std)])\n",
    "root='/content/data'\n",
    "train_aug=datasets.CIFAR10(root,train=True,download=True,transform=train_tf)\n",
    "train_eval=datasets.CIFAR10(root,train=True,download=False,transform=eval_tf)\n",
    "test_set=datasets.CIFAR10(root,train=False,download=True,transform=eval_tf)\n",
    "\n",
    "gen=torch.Generator().manual_seed(seed)\n",
    "train_loader=DataLoader(train_aug,batch_size=CONFIG['train_batch_size'],shuffle=True,\n",
    "                        num_workers=CONFIG['num_workers'],pin_memory=True,generator=gen)\n",
    "test_loader=DataLoader(test_set,batch_size=512,shuffle=False,num_workers=CONFIG['num_workers'],pin_memory=True)\n",
    "\n",
    "cert_idx=np.random.default_rng(seed+1).choice(len(train_eval),size=CONFIG['certification_samples'],replace=False)\n",
    "cert_loader=DataLoader(Subset(train_eval,cert_idx.tolist()),batch_size=len(cert_idx),shuffle=False,num_workers=0)\n",
    "cert_x, cert_labels=next(iter(cert_loader)); cert_x=cert_x.to(device); cert_labels=cert_labels.to(device)\n",
    "np.save(RESULTS/'certification_indices.npy',cert_idx)\n",
    "print('certification tensor:',tuple(cert_x.shape))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73ed8f5a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 6. Reuse the finite run_v1 teacher; do not retrain it\n",
    "from dataclasses import dataclass\n",
    "\n",
    "def accuracy(model, loader):\n",
    "    model.eval(); correct=total=0\n",
    "    with torch.no_grad():\n",
    "        for x,y in loader:\n",
    "            x=x.to(device); y=y.to(device)\n",
    "            correct += (model(x).argmax(1)==y).sum().item(); total += y.numel()\n",
    "    return correct/total\n",
    "\n",
    "def latest_checkpoint_in(folder,prefix):\n",
    "    fs=sorted(folder.glob(prefix+'*.pt'))\n",
    "    if not fs: return None\n",
    "    return max(fs,key=lambda p:int(p.stem.split('_')[-1]))\n",
    "\n",
    "def latest_checkpoint(prefix):\n",
    "    return latest_checkpoint_in(CKPT,prefix)\n",
    "\n",
    "def save_train_state(path, model, opt, sched, epoch, history):\n",
    "    torch.save({'epoch':epoch,'model':model.state_dict(),'optimizer':opt.state_dict(),\n",
    "                'scheduler':sched.state_dict() if sched else None,'history':history,\n",
    "                'config':CONFIG}, path)\n",
    "\n",
    "def assert_model_finite(model,where):\n",
    "    bad=[]\n",
    "    with torch.no_grad():\n",
    "        for name,p in model.named_parameters():\n",
    "            if not bool(torch.isfinite(p).all().item()): bad.append(name)\n",
    "        for name,b in model.named_buffers():\n",
    "            if torch.is_floating_point(b) and not bool(torch.isfinite(b).all().item()): bad.append('buffer:'+name)\n",
    "    if bad:\n",
    "        raise FloatingPointError(f'{where}: non-finite model state in {bad[:8]}'+(' ...' if len(bad)>8 else ''))\n",
    "\n",
    "teacher_path=SOURCE_CKPT/f\"teacher_epoch_{CONFIG['teacher_epochs']}.pt\"\n",
    "if not teacher_path.exists():\n",
    "    teacher_path=latest_checkpoint_in(SOURCE_CKPT,'teacher_epoch_')\n",
    "if teacher_path is None or not teacher_path.exists():\n",
    "    raise FileNotFoundError('No run_v1 teacher checkpoint found. The v6 recovery expects the already trained run_v1 teacher.')\n",
    "\n",
    "teacher=GatedResNet18().to(device)\n",
    "tstate=trusted_project_torch_load(teacher_path,map_location=device)\n",
    "teacher.load_state_dict(tstate['model'])\n",
    "teacher.eval(); assert_model_finite(teacher,'loaded teacher')\n",
    "# Copy the exact source teacher into the new run so the returned ZIP is self-contained for replay.\n",
    "prov_teacher=RUN/teacher_path.name\n",
    "if not prov_teacher.exists(): shutil.copy2(teacher_path,prov_teacher)\n",
    "if (SOURCE_RUN/'config.json').exists() and not (RUN/'source_run_v1_config.json').exists():\n",
    "    shutil.copy2(SOURCE_RUN/'config.json',RUN/'source_run_v1_config.json')\n",
    "print('loaded source teacher:',teacher_path.name,'test accuracy=',accuracy(teacher,test_loader))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d13c8292",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 7. Reuse the exact frozen problem and epoch-0 student; train a new finite v6 trajectory\n",
    "\n",
    "# Reuse the exact certification problem from the failed pilot so the stable run changes the trainer,\n",
    "# not the audited problem. After trusted legacy loading, rewrite indices as a tensor so the new\n",
    "# artifact is compatible with PyTorch's restricted weights-only loader.\n",
    "fixed_path=SOURCE_RESULTS/'fixed_certification_problem.pt'\n",
    "if not fixed_path.exists():\n",
    "    raise FileNotFoundError('run_v1 fixed_certification_problem.pt is missing')\n",
    "fixed=trusted_project_torch_load(fixed_path,map_location='cpu')\n",
    "fixed_idx=np.asarray(fixed['indices'])\n",
    "if not np.array_equal(fixed_idx,np.asarray(cert_idx)):\n",
    "    raise AssertionError('regenerated certification indices do not match run_v1')\n",
    "saved_cert_x=fixed['cert_x'].to(device)\n",
    "if not torch.allclose(saved_cert_x,cert_x,rtol=0,atol=0):\n",
    "    raise AssertionError('regenerated certification inputs do not exactly match run_v1')\n",
    "cert_target=fixed['cert_target'].to(device)\n",
    "if not bool(torch.isfinite(cert_target).all().item()):\n",
    "    raise FloatingPointError('source certification targets are non-finite')\n",
    "torch.save({'cert_x':cert_x.cpu(),'cert_target':cert_target.cpu(),'indices':torch.as_tensor(cert_idx,dtype=torch.long)},RESULTS/'fixed_certification_problem.pt')\n",
    "\n",
    "# Start from the exact same random student initialization used in run_v1.\n",
    "source_student0=SOURCE_CKPT/'student_epoch_0.pt'\n",
    "if not source_student0.exists():\n",
    "    raise FileNotFoundError('run_v1 student_epoch_0.pt is missing')\n",
    "student=GatedResNet18().to(device)\n",
    "s0=trusted_project_torch_load(source_student0,map_location=device)\n",
    "student.load_state_dict(s0['model']); assert_model_finite(student,'source epoch-0 student')\n",
    "\n",
    "opt=torch.optim.SGD(student.parameters(),lr=CONFIG['student_lr'],momentum=CONFIG['student_momentum'],weight_decay=CONFIG['student_weight_decay'])\n",
    "sched=torch.optim.lr_scheduler.CosineAnnealingLR(opt,T_max=CONFIG['student_epochs'])\n",
    "history=[]; start=0\n",
    "\n",
    "# Resume only stable-run checkpoints. Never resume the NaN run_v1 student trajectory.\n",
    "last=latest_checkpoint('student_epoch_')\n",
    "if last:\n",
    "    state=trusted_project_torch_load(last,map_location=device)\n",
    "    student.load_state_dict(state['model']); opt.load_state_dict(state['optimizer'])\n",
    "    sched.load_state_dict(state['scheduler']); history=state['history']; start=state['epoch']\n",
    "    assert_model_finite(student,f'resumed v6 epoch {start}')\n",
    "    print('resuming stable student from',start)\n",
    "else:\n",
    "    torch.save({'epoch':0,'model':student.state_dict(),'history':[],'config':CONFIG},CKPT/'student_epoch_0.pt')\n",
    "\n",
    "for epoch in range(start,CONFIG['student_epochs']):\n",
    "    student.train(); total=0.0; count=0\n",
    "    max_raw_grad_norm=0.0\n",
    "    for batch_index,(x,_) in enumerate(train_loader):\n",
    "        x=x.to(device,non_blocking=True)\n",
    "        with torch.no_grad():\n",
    "            target=teacher(x)\n",
    "        if not bool(torch.isfinite(target).all().item()):\n",
    "            raise FloatingPointError(f'epoch {epoch+1} batch {batch_index}: teacher target non-finite')\n",
    "        opt.zero_grad(set_to_none=True)\n",
    "        pred=student(x)\n",
    "        if not bool(torch.isfinite(pred).all().item()):\n",
    "            raise FloatingPointError(f'epoch {epoch+1} batch {batch_index}: student prediction non-finite before update')\n",
    "        # Same declared half squared-error objective, accumulated in float64 at the 10-D output only.\n",
    "        diff=(pred-target).double()\n",
    "        loss=(diff*diff).sum()/(2*x.shape[0])\n",
    "        if not bool(torch.isfinite(loss).item()):\n",
    "            raise FloatingPointError(f'epoch {epoch+1} batch {batch_index}: loss non-finite')\n",
    "        loss.backward()\n",
    "        raw_norm=torch.nn.utils.clip_grad_norm_(\n",
    "            student.parameters(),CONFIG['student_gradient_clip_norm'],error_if_nonfinite=True\n",
    "        )\n",
    "        raw_norm_val=float(raw_norm.detach().cpu().item())\n",
    "        max_raw_grad_norm=max(max_raw_grad_norm,raw_norm_val)\n",
    "        opt.step()\n",
    "        assert_model_finite(student,f'epoch {epoch+1} batch {batch_index} post-step')\n",
    "        total += float(loss.detach().cpu().item())*x.shape[0]; count += x.shape[0]\n",
    "    sched.step(); ep=epoch+1\n",
    "    student.eval()\n",
    "    with torch.no_grad():\n",
    "        cp=student(cert_x)\n",
    "        if not bool(torch.isfinite(cp).all().item()):\n",
    "            raise FloatingPointError(f'epoch {ep}: certification prediction non-finite')\n",
    "        ce=(cp-cert_target).double()\n",
    "        cert_j=float(((ce*ce).sum()/(2*cert_x.shape[0])).cpu().item())\n",
    "    if not math.isfinite(cert_j):\n",
    "        raise FloatingPointError(f'epoch {ep}: certification objective non-finite')\n",
    "    rec={\n",
    "        'epoch':ep,\n",
    "        'train_distill_objective':total/count,\n",
    "        'cert_objective':cert_j,\n",
    "        'lr':float(opt.param_groups[0]['lr']),\n",
    "        'max_raw_grad_norm':max_raw_grad_norm,\n",
    "        'gradient_clip_norm':CONFIG['student_gradient_clip_norm'],\n",
    "    }\n",
    "    history.append(rec); print(rec)\n",
    "    if CONFIG['retain_all_student_checkpoints'] or ep in CONFIG['student_certificate_epochs']:\n",
    "        save_train_state(CKPT/f'student_epoch_{ep}.pt',student,opt,sched,ep,history)\n",
    "    (RESULTS/'student_history.json').write_text(json.dumps(history,indent=2))\n",
    "\n",
    "print('stable student training complete; all saved checkpoints passed finite-state checks')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0b03bf8",
   "metadata": {},
   "source": [
    "## Current complete-model challenges and decrease operators\n",
    "\n",
    "The certification model is in evaluation mode, so normalization buffers are fixed. A challenge changes\n",
    "one current gate vector, uses Armijo backtracking on the complete fixed certification objective, and\n",
    "restores the checkpoint before the next block.\n",
    "\n",
    "The current block Jacobian is still computed **exactly**. To bound memory, the certification samples are\n",
    "processed in small batches and reverse-mode Jacobian rows are evaluated in small `jacrev` chunks. Since\n",
    "the model is in evaluation mode and has no cross-sample operation, concatenating those per-sample-batch\n",
    "Jacobian rows is exactly the same Jacobian as evaluating the full certification batch at once.\n",
    "\n",
    "The operator identity is checked numerically for every block.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "348a9b9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 8. Certificate utilities \u2014 OOM-safe exact Jacobians + overflow-safe certified operators\n",
    "\n",
    "import gc\n",
    "\n",
    "def simplex_project(v):\n",
    "    \"\"\"Numerically stable Euclidean projection onto {w >= 0, sum w = 1}.\"\"\"\n",
    "    v=np.asarray(v,dtype=np.float64).reshape(-1)\n",
    "    if v.size == 0:\n",
    "        raise ValueError('cannot project an empty vector onto the simplex')\n",
    "    if not np.all(np.isfinite(v)):\n",
    "        bad=np.flatnonzero(~np.isfinite(v))\n",
    "        raise FloatingPointError(\n",
    "            f'simplex input contains non-finite entries at {bad.tolist()}: {v[bad]}'\n",
    "        )\n",
    "    v=v-float(np.max(v))\n",
    "    u=np.sort(v)[::-1]\n",
    "    cssv=np.cumsum(u,dtype=np.float64)-1.0\n",
    "    ind=np.arange(1,v.size+1,dtype=np.float64)\n",
    "    cond=u-cssv/ind>0.0\n",
    "    if not np.any(cond):\n",
    "        raise FloatingPointError(\n",
    "            'simplex projection lost numerical resolution even after centering; '\n",
    "            f'centered range=[{v.min():.3e},{v.max():.3e}]'\n",
    "        )\n",
    "    rho_idx=int(np.flatnonzero(cond)[-1])\n",
    "    theta=cssv[rho_idx]/float(rho_idx+1)\n",
    "    w=np.maximum(v-theta,0.0)\n",
    "    sw=float(w.sum())\n",
    "    if (not np.isfinite(sw)) or sw <= 0.0:\n",
    "        raise FloatingPointError(f'invalid projected simplex mass: {sw}')\n",
    "    return w/sw\n",
    "\n",
    "def near_e_optimal(Qs,iters=600,lr0=.5):\n",
    "    \"\"\"Projected supergradient approximation to E-optimal design.\n",
    "\n",
    "    A single positive common scale is removed from every Q_r before optimization.\n",
    "    This leaves the optimizer in pi exactly unchanged.  The final mixture is formed\n",
    "    from the original certified operators.\n",
    "    \"\"\"\n",
    "    if len(Qs)==0:\n",
    "        raise ValueError('near_e_optimal requires at least one operator')\n",
    "    Qs=[np.asarray(Q,dtype=np.float64) for Q in Qs]\n",
    "    shape=Qs[0].shape\n",
    "    if len(shape)!=2 or shape[0]!=shape[1]:\n",
    "        raise ValueError(f'operators must be square; got {shape}')\n",
    "    for i,Q in enumerate(Qs):\n",
    "        if Q.shape!=shape:\n",
    "            raise ValueError(f'operator {i} has shape {Q.shape}, expected {shape}')\n",
    "        if not np.all(np.isfinite(Q)):\n",
    "            bad=int(np.size(Q)-np.count_nonzero(np.isfinite(Q)))\n",
    "            raise FloatingPointError(f'operator {i} contains {bad} non-finite entries')\n",
    "\n",
    "    maxabs=max(float(np.max(np.abs(Q))) for Q in Qs)\n",
    "    common_scale=max(1.0,maxabs)\n",
    "    As=[Q/common_scale for Q in Qs]\n",
    "    if common_scale>1e6:\n",
    "        print(f'  E-opt numerical stabilization: common operator scale={common_scale:.3e}',flush=True)\n",
    "\n",
    "    m=len(As)\n",
    "    pi=np.full(m,1.0/m,dtype=np.float64)\n",
    "    best_pi=pi.copy(); best_c=-np.inf\n",
    "    for t in range(1,int(iters)+1):\n",
    "        A=sum(pi[i]*As[i] for i in range(m))\n",
    "        A=(A+A.T)/2.0\n",
    "        vals,vecs=np.linalg.eigh(A)\n",
    "        c=float(vals[0]); v=vecs[:,0]\n",
    "        if not np.isfinite(c) or not np.all(np.isfinite(v)):\n",
    "            raise FloatingPointError(f'non-finite E-opt eigensystem at iteration {t}')\n",
    "        if c>best_c:\n",
    "            best_c=c; best_pi=pi.copy()\n",
    "        g=np.array([float(v@Ar@v) for Ar in As],dtype=np.float64)\n",
    "        if not np.all(np.isfinite(g)):\n",
    "            raise FloatingPointError(f'non-finite E-opt subgradient at iteration {t}: {g}')\n",
    "        g-=float(g.mean())\n",
    "        pi=simplex_project(pi+(float(lr0)/np.sqrt(t))*g)\n",
    "\n",
    "    Qmix=sum(best_pi[i]*Qs[i] for i in range(m))\n",
    "    Qmix=(Qmix+Qmix.T)/2.0\n",
    "    if not np.all(np.isfinite(Qmix)):\n",
    "        raise FloatingPointError('final unscaled Qmix overflowed despite finite component operators')\n",
    "    eig=np.linalg.eigvalsh(Qmix)\n",
    "    if not np.all(np.isfinite(eig)):\n",
    "        raise FloatingPointError('non-finite eigenvalues in final unscaled Qmix')\n",
    "    return best_pi,float(eig[0]),Qmix\n",
    "\n",
    "def objective(model,x,target):\n",
    "    # The network executes in its declared dtype; residual accumulation is promoted\n",
    "    # to float64 so the fixed scalar objective does not overflow prematurely.\n",
    "    pred=model(x)\n",
    "    e=(pred-target).reshape(-1)\n",
    "    ed=e.double()\n",
    "    return (ed@ed)/(2*x.shape[0]),e,pred\n",
    "\n",
    "def cuda_cleanup():\n",
    "    gc.collect()\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.empty_cache()\n",
    "\n",
    "def release_training_objects():\n",
    "    for key in ['teacher','student','opt','sched','state']:\n",
    "        if key in globals():\n",
    "            try: del globals()[key]\n",
    "            except Exception: pass\n",
    "    cuda_cleanup()\n",
    "\n",
    "def armijo_gate_challenge(model,name,x,target,sigma=.5,eta0=1.0,beta=.5,max_trials=24):\n",
    "    model.eval(); p=dict(model.named_parameters())[name]\n",
    "    J,_,_=objective(model,x,target)\n",
    "    Jval=float(J.detach().item())\n",
    "    if not np.isfinite(Jval):\n",
    "        raise FloatingPointError(f'{name}: checkpoint objective is non-finite ({Jval})')\n",
    "\n",
    "    (grad,) = torch.autograd.grad(J,p,retain_graph=False,create_graph=False)\n",
    "    grad=grad.detach()\n",
    "    if not bool(torch.isfinite(grad).all().item()):\n",
    "        bad=int((~torch.isfinite(grad)).sum().item())\n",
    "        raise FloatingPointError(f'{name}: gate gradient contains {bad} non-finite entries')\n",
    "    # Accumulate squared norm in float64; float32 squaring can overflow even when grad is finite.\n",
    "    gd=grad.double()\n",
    "    g2=float((gd*gd).sum().detach().cpu().item())\n",
    "    if not np.isfinite(g2):\n",
    "        raise FloatingPointError(f'{name}: float64 gradient norm squared is non-finite')\n",
    "\n",
    "    original=p.detach().clone(); accepted=False; eta=float(eta0); Jnew=Jval; k=-1\n",
    "    nonfinite_candidates=0\n",
    "    for k in range(max_trials):\n",
    "        with torch.no_grad():\n",
    "            p.copy_(original-eta*grad)\n",
    "            cand=float(objective(model,x,target)[0].detach().item())\n",
    "        if not np.isfinite(cand):\n",
    "            nonfinite_candidates += 1\n",
    "            eta*=beta\n",
    "            continue\n",
    "        rhs=Jval-sigma*eta*g2\n",
    "        if cand <= rhs+1e-12:\n",
    "            accepted=True; Jnew=cand; break\n",
    "        eta*=beta\n",
    "    with torch.no_grad(): p.copy_(original)\n",
    "    if not accepted:\n",
    "        eta=0.0; Jnew=Jval\n",
    "    return {\n",
    "        'J':Jval,'candidate_value':Jnew,'improvement':Jval-Jnew,\n",
    "        'eta':eta,'sigma':sigma,'gradient_norm_sq':g2,'accepted':accepted,\n",
    "        'trials':k+1,'nonfinite_candidate_trials':nonfinite_candidates,\n",
    "    }\n",
    "\n",
    "def _functional_gate_map(model,name,xb):\n",
    "    base_params={k:v.detach() for k,v in model.named_parameters()}\n",
    "    buffers={k:v.detach() for k,v in model.named_buffers()}\n",
    "    current=base_params[name]\n",
    "    def f(g):\n",
    "        p=dict(base_params); p[name]=g\n",
    "        return functional_call(model,(p,buffers),(xb,)).reshape(-1)\n",
    "    return f,current\n",
    "\n",
    "def _rowwise_exact_jacobian(model,name,xb):\n",
    "    f,current0=_functional_gate_map(model,name,xb)\n",
    "    current=current0.detach().clone().requires_grad_(True)\n",
    "    out=f(current); rows=[]; total=out.numel()\n",
    "    for j in range(total):\n",
    "        (gj,) = torch.autograd.grad(out[j],current,retain_graph=(j+1<total),create_graph=False,allow_unused=False)\n",
    "        rows.append(gj.reshape(-1).detach().cpu())\n",
    "    G=torch.stack(rows,dim=0).double().numpy()\n",
    "    del out,rows,current; cuda_cleanup(); return G\n",
    "\n",
    "def _chunked_jacrev_one_batch(model,name,xb,preferred_chunk):\n",
    "    f,current=_functional_gate_map(model,name,xb)\n",
    "    chunk=max(1,min(int(preferred_chunk),xb.shape[0]*model.fc.out_features))\n",
    "    while True:\n",
    "        try:\n",
    "            J=jacrev(f,chunk_size=chunk)(current)\n",
    "            G=J.reshape(xb.shape[0]*model.fc.out_features,-1).detach().cpu().double().numpy()\n",
    "            del J; cuda_cleanup(); return G,chunk,'jacrev'\n",
    "        except TypeError:\n",
    "            cuda_cleanup(); return _rowwise_exact_jacobian(model,name,xb),1,'rowwise'\n",
    "        except torch.cuda.OutOfMemoryError:\n",
    "            cuda_cleanup()\n",
    "            if chunk>1:\n",
    "                new_chunk=max(1,chunk//2)\n",
    "                print(f'  jacrev OOM for {name}: reducing output chunk {chunk} -> {new_chunk}',flush=True)\n",
    "                chunk=new_chunk; continue\n",
    "            print(f'  jacrev OOM for {name} even at chunk=1; using exact rowwise fallback',flush=True)\n",
    "            return _rowwise_exact_jacobian(model,name,xb),1,'rowwise'\n",
    "\n",
    "def block_jacobian(model,name,x,sample_batch=None,output_chunk=None):\n",
    "    model.eval()\n",
    "    sample_batch=sample_batch or AUDIT_IMPLEMENTATION['jacobian_sample_batch']\n",
    "    output_chunk=output_chunk or AUDIT_IMPLEMENTATION['jacrev_output_chunk']\n",
    "    parts=[]; methods=[]; used_chunks=[]\n",
    "    for lo in range(0,x.shape[0],sample_batch):\n",
    "        xb=x[lo:min(lo+sample_batch,x.shape[0])]\n",
    "        Gpart,used,method=_chunked_jacrev_one_batch(model,name,xb,output_chunk)\n",
    "        parts.append(Gpart); used_chunks.append(int(used)); methods.append(method)\n",
    "        del xb; cuda_cleanup()\n",
    "    G=np.concatenate(parts,axis=0)\n",
    "    meta={\n",
    "        'jacobian_sample_batch':int(sample_batch),\n",
    "        'jacrev_output_chunk_min':int(min(used_chunks)),\n",
    "        'jacrev_output_chunk_max':int(max(used_chunks)),\n",
    "        'jacobian_method':'rowwise' if 'rowwise' in methods else 'chunked_jacrev',\n",
    "    }\n",
    "    return G,meta\n",
    "\n",
    "def certified_decrease_operator(G,ch,n,name,e):\n",
    "    \"\"\"Return a PSD decrease operator certified against the *executed* Armijo step.\n",
    "\n",
    "    Exact arithmetic gives Q_raw=(2*sigma*eta/n) G G^T and\n",
    "        e^T Q_raw e /(2n) = sigma*eta*||grad J||^2.\n",
    "    GPU finite precision can make the explicit Jacobian contraction and autograd\n",
    "    reduction differ slightly.  We therefore scale Q_raw DOWN, never up, until\n",
    "    its quadratic floor is no larger than the verified Armijo decrease floor.\n",
    "    \"\"\"\n",
    "    G=np.asarray(G,dtype=np.float64)\n",
    "    e=np.asarray(e,dtype=np.float64).reshape(-1)\n",
    "    if not np.all(np.isfinite(G)):\n",
    "        bad=int(G.size-np.count_nonzero(np.isfinite(G)))\n",
    "        raise FloatingPointError(f'{name}: Jacobian contains {bad} non-finite entries')\n",
    "    if G.shape[0] != e.size:\n",
    "        raise ValueError(f'{name}: Jacobian rows {G.shape[0]} do not match residual size {e.size}')\n",
    "    gmax=float(np.max(np.abs(G))) if G.size else 0.0\n",
    "\n",
    "    if (not ch['accepted']) or ch['eta'] <= 0.0:\n",
    "        Q=np.zeros((G.shape[0],G.shape[0]),dtype=np.float64)\n",
    "        return Q,0.0,{\n",
    "            'jacobian_max_abs':gmax,'operator_max_abs':0.0,\n",
    "            'operator_build':'zero_identity_fallback','raw_operator_rhs':0.0,\n",
    "            'armijo_floor':0.0,'operator_scale':0.0,'chain_rule_ratio':1.0,\n",
    "        }\n",
    "\n",
    "    factor=(2.0*float(ch['sigma'])*float(ch['eta']))/float(n)\n",
    "    if (not np.isfinite(factor)) or factor <= 0.0:\n",
    "        raise FloatingPointError(f'{name}: invalid certified-operator factor {factor}')\n",
    "\n",
    "    B=np.sqrt(factor)*G\n",
    "    if not np.all(np.isfinite(B)):\n",
    "        raise FloatingPointError(\n",
    "            f'{name}: sqrt(factor)*G is non-finite; factor={factor:.3e}, max|G|={gmax:.3e}'\n",
    "        )\n",
    "    Qraw=B@B.T\n",
    "    Qraw=(Qraw+Qraw.T)/2.0\n",
    "    if not np.all(np.isfinite(Qraw)):\n",
    "        raise FloatingPointError(\n",
    "            f'{name}: raw certified Gram overflows; factor={factor:.3e}, '\n",
    "            f'max|G|={gmax:.3e}, max|B|={np.max(np.abs(B)):.3e}'\n",
    "        )\n",
    "\n",
    "    raw_rhs=float(e@Qraw@e/(2*n))\n",
    "    if not np.isfinite(raw_rhs) or raw_rhs < -1e-12:\n",
    "        raise FloatingPointError(f'{name}: invalid raw operator floor {raw_rhs}')\n",
    "    raw_rhs=max(raw_rhs,0.0)\n",
    "\n",
    "    # The acceptance test is cand <= J - sigma*eta*||g||^2 + 1e-12,\n",
    "    # so this is the numerically guaranteed floor from the executed Armijo call.\n",
    "    armijo_nominal=float(ch['sigma']*ch['eta']*ch['gradient_norm_sq'])\n",
    "    armijo_floor=max(0.0,armijo_nominal-1e-12)\n",
    "\n",
    "    if raw_rhs <= 0.0:\n",
    "        scale=1.0\n",
    "    else:\n",
    "        scale=min(1.0,armijo_floor/raw_rhs)\n",
    "        # One ulp-sized safety contraction prevents a later dot-product rounding\n",
    "        # from placing the reported quadratic floor infinitesimally above Armijo.\n",
    "        if scale < 1.0:\n",
    "            scale=max(0.0,np.nextafter(scale,0.0))\n",
    "\n",
    "    Q=scale*Qraw\n",
    "    Q=(Q+Q.T)/2.0\n",
    "    rhs=float(e@Q@e/(2*n))\n",
    "    if not np.all(np.isfinite(Q)) or not np.isfinite(rhs):\n",
    "        raise FloatingPointError(f'{name}: scaled certified operator became non-finite')\n",
    "\n",
    "    # Ratio 1 means exact numerical chain-rule agreement.  Values away from 1\n",
    "    # are logged rather than hidden; scale<1 makes the final certificate conservative.\n",
    "    chain_ratio=(armijo_nominal/raw_rhs) if raw_rhs>0 else 1.0\n",
    "    qmax=float(np.max(np.abs(Q))) if Q.size else 0.0\n",
    "    return Q,factor,{\n",
    "        'jacobian_max_abs':gmax,'operator_max_abs':qmax,\n",
    "        'operator_build':'conservative_scaled_gram',\n",
    "        'raw_operator_rhs':raw_rhs,'armijo_floor':armijo_floor,\n",
    "        'operator_scale':float(scale),'chain_rule_ratio':float(chain_ratio),\n",
    "    }\n",
    "\n",
    "def audit_checkpoint(epoch):\n",
    "    cuda_cleanup()\n",
    "    if torch.cuda.is_available(): torch.cuda.reset_peak_memory_stats()\n",
    "\n",
    "    state=trusted_project_torch_load(CKPT/f'student_epoch_{epoch}.pt',map_location='cpu')\n",
    "    model=GatedResNet18().to(device); model.load_state_dict(state['model']); del state\n",
    "    model.eval(); cuda_cleanup()\n",
    "\n",
    "    with torch.no_grad():\n",
    "        Jt,et,_=objective(model,cert_x,cert_target)\n",
    "    Jtval=float(Jt.detach().item())\n",
    "    if not np.isfinite(Jtval):\n",
    "        raise FloatingPointError(f'epoch {epoch}: checkpoint objective is non-finite ({Jtval})')\n",
    "    e=et.detach().double().cpu().numpy()\n",
    "    if not np.all(np.isfinite(e)):\n",
    "        raise FloatingPointError(f'epoch {epoch}: certification residual contains non-finite entries')\n",
    "    n=cert_x.shape[0]\n",
    "\n",
    "    records=[]; Qs=[]\n",
    "    for block_index,name in enumerate(gate_names(model),1):\n",
    "        print(f'epoch {epoch}: block {block_index}/{len(gate_names(model))} {name}',flush=True)\n",
    "        ch=armijo_gate_challenge(model,name,cert_x,cert_target,\n",
    "            sigma=CONFIG['armijo_sigma'],eta0=CONFIG['armijo_initial_step'],\n",
    "            beta=CONFIG['armijo_backtrack'],max_trials=CONFIG['armijo_max_trials'])\n",
    "\n",
    "        G,jmeta=block_jacobian(model,name,cert_x)\n",
    "        Q,factor,qmeta=certified_decrease_operator(G,ch,n,name,e)\n",
    "        rhs=float(e@Q@e/(2*n))\n",
    "        rhs_grad=float(ch['sigma']*ch['eta']*ch['gradient_norm_sq']) if ch['accepted'] else 0.0\n",
    "        if not np.isfinite(rhs):\n",
    "            raise FloatingPointError(f'{name}: operator RHS is non-finite after stable construction')\n",
    "        # Final operator is required to be conservative relative to both the\n",
    "        # verified Armijo floor and the actually materialized improvement.\n",
    "        cert_tol=1e-10+2e-8*max(abs(rhs),abs(qmeta['armijo_floor']),abs(ch['improvement']),1.0)\n",
    "        if rhs > qmeta['armijo_floor'] + cert_tol:\n",
    "            raise AssertionError(\n",
    "                f'{name}: conservative operator exceeds Armijo floor: Q={rhs:.6e}, floor={qmeta[\"armijo_floor\"]:.6e}'\n",
    "            )\n",
    "        if rhs > ch['improvement'] + cert_tol:\n",
    "            raise AssertionError(\n",
    "                f'{name}: conservative operator exceeds realized improvement: Q={rhs:.6e}, improvement={ch[\"improvement\"]:.6e}'\n",
    "            )\n",
    "        identity_error=abs(qmeta['raw_operator_rhs']-rhs_grad)\n",
    "\n",
    "        ch.update({\n",
    "            'epoch':epoch,'block':name,'jacobian_rows':int(G.shape[0]),'jacobian_cols':int(G.shape[1]),\n",
    "            'operator_factor':factor,'operator_rhs':rhs,'operator_rhs_from_gradient':rhs_grad,\n",
    "            'operator_identity_abs_error_raw':identity_error,'descent_slack':ch['improvement']-rhs,\n",
    "            **jmeta,**qmeta,\n",
    "        })\n",
    "        if ch['descent_slack'] < -max(1e-7,2e-5*max(abs(ch['improvement']),abs(rhs),1.0)):\n",
    "            raise AssertionError(f'decrease-operator regression failed: {ch}')\n",
    "\n",
    "        print(\n",
    "            f\"  accepted={ch['accepted']} eta={ch['eta']:.3e} \"\n",
    "            f\"impr={ch['improvement']:.3e} ||g||^2={ch['gradient_norm_sq']:.3e} \"\n",
    "            f\"max|G|={qmeta['jacobian_max_abs']:.3e} max|Q|={qmeta['operator_max_abs']:.3e} \"\n",
    "            f\"scale={qmeta['operator_scale']:.6f} chain={qmeta['chain_rule_ratio']:.6f} \"\n",
    "            f\"build={qmeta['operator_build']}\",flush=True)\n",
    "\n",
    "        records.append(ch); Qs.append(Q)\n",
    "        del G,Q; cuda_cleanup()\n",
    "\n",
    "    # Persist block diagnostics BEFORE E-optimal mixing so a later optimizer failure\n",
    "    # never erases the information needed to diagnose the checkpoint.\n",
    "    pd.DataFrame(records).to_csv(RESULTS/f'block_records_epoch_{epoch}_pre_eopt.csv',index=False)\n",
    "\n",
    "    pi,cmin,Qmix=near_e_optimal(Qs,CONFIG['eopt_iterations'],CONFIG['eopt_initial_lr'])\n",
    "    vals,vecs=np.linalg.eigh((Qmix+Qmix.T)/2)\n",
    "    tol=max(1e-12,CONFIG['eigen_tolerance_relative']*max(float(vals[-1]),1.0)); pos=vals>tol\n",
    "\n",
    "    Iblk=max(r['improvement'] for r in records)\n",
    "    avg_rhs=float(e@Qmix@e/(2*n))\n",
    "    if Iblk+max(1e-7,2e-5*max(abs(Iblk),abs(avg_rhs),1.0)) < avg_rhs:\n",
    "        raise AssertionError('suite maximum failed to dominate mixture floor')\n",
    "\n",
    "    if np.all(pos):\n",
    "        full_bound=Iblk/max(float(vals[0]),1e-300); null_fraction=0.0; partial_bound=full_bound\n",
    "    elif np.any(pos):\n",
    "        U=vecs[:,pos]; e_cov=U@(U.T@e); e_perp=e-e_cov; cpos=float(vals[pos][0])\n",
    "        null_fraction=float(e_perp@e_perp/(e@e+1e-300)); full_bound=float('inf')\n",
    "        partial_bound=Iblk/cpos+float(e_perp@e_perp/(2*n))\n",
    "    else:\n",
    "        null_fraction=1.0; full_bound=float('inf'); partial_bound=Jtval\n",
    "\n",
    "    peak_gb=(torch.cuda.max_memory_allocated()/2**30) if torch.cuda.is_available() else 0.0\n",
    "    summary={\n",
    "        'audit_implementation_version':AUDIT_IMPLEMENTATION['version'],'epoch':epoch,\n",
    "        'objective_true_gap':Jtval,'I_blk':Iblk,'mixture_floor':avg_rhs,\n",
    "        'lambda_min':float(vals[0]),'lambda_min_positive':float(vals[pos][0]) if np.any(pos) else 0.0,\n",
    "        'lambda_max':float(vals[-1]),'rank':int(pos.sum()),'ambient':len(vals),\n",
    "        'null_residual_fraction':null_fraction,'full_certificate':full_bound,\n",
    "        'partial_certificate_zero_floor':partial_bound,\n",
    "        'certificate_to_true_gap':partial_bound/max(Jtval,1e-300),'peak_cuda_gb':float(peak_gb),\n",
    "        'accepted_blocks':int(sum(bool(r['accepted']) for r in records)),\n",
    "        'identity_fallback_blocks':int(sum(not bool(r['accepted']) for r in records)),\n",
    "        'eopt_weights':{records[i]['block']:float(pi[i]) for i in range(len(pi))},\n",
    "    }\n",
    "    pd.DataFrame(records).to_csv(RESULTS/f'block_records_epoch_{epoch}.csv',index=False)\n",
    "    np.savez_compressed(RESULTS/f'operators_epoch_{epoch}.npz',Qmix=Qmix,eigenvalues=vals,pi=pi,e=e)\n",
    "    (RESULTS/f'certificate_epoch_{epoch}.json').write_text(json.dumps(summary,indent=2,sort_keys=True))\n",
    "    del model,Qmix,Qs,vecs,vals; cuda_cleanup(); return summary\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58a61561",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 9. Audit all registered checkpoints, resuming training and OOM-safe certificate records\n",
    "\n",
    "# The old OOM may have left notebook references to large CUDA objects. In a fresh runtime\n",
    "# this is mostly a no-op; after training cells it deliberately releases teacher/student objects.\n",
    "release_training_objects()\n",
    "if torch.cuda.is_available():\n",
    "    print('CUDA allocated before audit (GB):',torch.cuda.memory_allocated()/2**30)\n",
    "    print('CUDA reserved before audit  (GB):',torch.cuda.memory_reserved()/2**30)\n",
    "\n",
    "summaries=[]\n",
    "for epoch in CONFIG['student_certificate_epochs']:\n",
    "    path=RESULTS/f'certificate_epoch_{epoch}.json'\n",
    "    use_existing=False\n",
    "    if path.exists():\n",
    "        try:\n",
    "            old=json.loads(path.read_text())\n",
    "            use_existing=(old.get('audit_implementation_version')==AUDIT_IMPLEMENTATION['version'])\n",
    "        except Exception:\n",
    "            use_existing=False\n",
    "\n",
    "    if use_existing:\n",
    "        s=old\n",
    "        print('loaded OOM-safe certificate',epoch)\n",
    "    else:\n",
    "        t=time.time()\n",
    "        s=audit_checkpoint(epoch)\n",
    "        print('audited',epoch,'seconds',time.time()-t,'peak_cuda_gb=',s.get('peak_cuda_gb'))\n",
    "\n",
    "    summaries.append(s)\n",
    "\n",
    "pd.DataFrame([\n",
    "    {k:v for k,v in s.items() if k!='eopt_weights'}\n",
    "    for s in summaries\n",
    "]).to_csv(RESULTS/'certificate_summary.csv',index=False)\n",
    "\n",
    "print(pd.read_csv(RESULTS/'certificate_summary.csv').to_string(index=False))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "source": [
    "#@title 10. Realized-residual certificate analysis\n",
    "df=pd.read_csv(RESULTS/'certificate_summary.csv')\n",
    "aligned_rows=[]\n",
    "for _,row in df.iterrows():\n",
    "    epoch=int(row['epoch'])\n",
    "    op=np.load(RESULTS/f'operators_epoch_{epoch}.npz')\n",
    "    Q=np.asarray(op['Qmix'],dtype=np.float64)\n",
    "    e=np.asarray(op['e'],dtype=np.float64).reshape(-1)\n",
    "    ee=float(e@e)\n",
    "    kappa_cur=float(e@Q@e/ee) if ee>0 else float('nan')\n",
    "    aligned=float(row['I_blk'])/kappa_cur if kappa_cur>0 else float('inf')\n",
    "    aligned_rows.append({\n",
    "        'epoch':epoch,\n",
    "        'true_empirical_gap':float(row['objective_true_gap']),\n",
    "        'I_blk':float(row['I_blk']),\n",
    "        'lambda_min_positive':float(row['lambda_min_positive']),\n",
    "        'kappa_current_residual':kappa_cur,\n",
    "        'uniform_spectral_bound':float(row['partial_certificate_zero_floor']),\n",
    "        'uniform_bound_to_true_gap':float(row['certificate_to_true_gap']),\n",
    "        'residual_aligned_bound':aligned,\n",
    "        'residual_aligned_bound_to_true_gap':aligned/max(float(row['objective_true_gap']),1e-300),\n",
    "        'coverage_gain_kappa_over_lambda_min':kappa_cur/max(float(row['lambda_min_positive']),1e-300),\n",
    "        'rank':int(row['rank']),\n",
    "        'ambient':int(row['ambient']),\n",
    "        'null_residual_fraction':float(row['null_residual_fraction']),\n",
    "    })\n",
    "aligned_df=pd.DataFrame(aligned_rows)\n",
    "aligned_df.to_csv(RESULTS/'residual_aligned_certificate_summary.csv',index=False)\n",
    "print(aligned_df.to_string(index=False))\n",
    "assert np.all(aligned_df['residual_aligned_bound']+1e-8 >= aligned_df['true_empirical_gap'])\n",
    "assert np.all(aligned_df['kappa_current_residual']+1e-12 >= aligned_df['lambda_min_positive'])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "02bba9bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 10. Publication-quality plots with verified LaTeX text rendering\n",
    "# Matplotlib's usetex path needs both the LaTeX executable and dvipng for raster/interative rendering.\n",
    "import shutil as _shutil, tempfile as _tempfile\n",
    "for _tool in ('latex','dvipng'):\n",
    "    if _shutil.which(_tool) is None:\n",
    "        raise RuntimeError(f'Missing {_tool}. Re-run Cell 1; scientific results are unaffected.')\n",
    "\n",
    "plt.rcParams.update({\n",
    "    'text.usetex': True,\n",
    "    'font.family': 'serif',\n",
    "    'font.size': 10,\n",
    "    'axes.titlesize': 10,\n",
    "    'axes.labelsize': 10,\n",
    "    'legend.fontsize': 8,\n",
    "})\n",
    "df=pd.read_csv(RESULTS/'certificate_summary.csv')\n",
    "\n",
    "fig,ax=plt.subplots(figsize=(5.7,3.5))\n",
    "ax.semilogy(df.epoch,df.objective_true_gap,'o-',label=r'true empirical gap $J-J^\\star$')\n",
    "ax.semilogy(df.epoch,df.partial_certificate_zero_floor,'s--',label=r'certified upper bound $\\Gamma_{\\rm cert}$')\n",
    "ax.set_xlabel('student epoch'); ax.set_ylabel('fixed certification objective'); ax.grid(True,alpha=.25)\n",
    "ax.legend(loc='upper center',bbox_to_anchor=(.5,-.20),ncol=2,frameon=False)\n",
    "fig.tight_layout(); fig.savefig(FIGURES/'gap_and_certificate.pdf',bbox_inches='tight'); fig.savefig(FIGURES/'gap_and_certificate.png',dpi=240,bbox_inches='tight'); plt.show()\n",
    "\n",
    "fig,ax=plt.subplots(figsize=(5.7,3.5))\n",
    "ax.plot(df.epoch,df.lambda_min_positive,'o-',label=r'$\\lambda_{\\min}^{+}(Q_\\pi)$')\n",
    "ax.plot(df.epoch,df.null_residual_fraction,'s--',label='uncovered residual fraction')\n",
    "ax.set_xlabel('student epoch'); ax.set_ylabel('coverage statistic'); ax.grid(True,alpha=.25)\n",
    "ax.legend(loc='upper center',bbox_to_anchor=(.5,-.20),ncol=2,frameon=False)\n",
    "fig.tight_layout(); fig.savefig(FIGURES/'coverage_and_nullspace.pdf',bbox_inches='tight'); fig.savefig(FIGURES/'coverage_and_nullspace.png',dpi=240,bbox_inches='tight'); plt.show()\n",
    "\n",
    "names=list(summaries[0]['eopt_weights'])\n",
    "W=np.array([[s['eopt_weights'][n] for n in names] for s in summaries])\n",
    "fig,ax=plt.subplots(figsize=(7.0,3.2)); im=ax.imshow(W,aspect='auto',vmin=0,vmax=max(W.max(),1e-8))\n",
    "ax.set_yticks(range(len(summaries)),[str(s['epoch']) for s in summaries]); ax.set_ylabel('student epoch')\n",
    "ax.set_xticks(range(len(names)),[n.replace('.gate','') for n in names],rotation=35,ha='right'); ax.set_title('Near-E-optimal current challenge weights')\n",
    "fig.colorbar(im,ax=ax,label=r'$\\pi_r$'); fig.tight_layout(); fig.savefig(FIGURES/'challenge_weights.pdf',bbox_inches='tight'); fig.savefig(FIGURES/'challenge_weights.png',dpi=240,bbox_inches='tight'); plt.show()\n",
    "\n",
    "\n",
    "aligned_df=pd.read_csv(RESULTS/'residual_aligned_certificate_summary.csv')\n",
    "fig,ax=plt.subplots(figsize=(6.4,4.0))\n",
    "ax.semilogy(aligned_df.epoch,aligned_df.true_empirical_gap,'o-',label=r'true empirical gap $J-J^\\star$')\n",
    "ax.semilogy(aligned_df.epoch,aligned_df.residual_aligned_bound,'s--',label=r'realized-residual certificate $I_{\\rm blk}/\\kappa_{\\rm cur}$')\n",
    "ax.semilogy(aligned_df.epoch,aligned_df.uniform_spectral_bound,'^:',label=r'uniform certificate $I_{\\rm blk}/\\lambda_{\\min}(Q_\\pi)$')\n",
    "ax.set_xlabel('student epoch'); ax.set_ylabel('fixed empirical objective / gap'); ax.grid(True,alpha=.25)\n",
    "ax.legend(loc='upper center',bbox_to_anchor=(.5,-.20),ncol=1,frameon=False)\n",
    "fig.tight_layout()\n",
    "fig.savefig(FIGURES/'residual_aligned_vs_uniform_certificate.pdf',bbox_inches='tight')\n",
    "fig.savefig(FIGURES/'residual_aligned_vs_uniform_certificate.png',dpi=260,bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a133e1ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 12. Final validation and compact return archive\n",
    "import zipfile\n",
    "\n",
    "required=[\n",
    "    RESULTS/'certificate_summary.csv',\n",
    "    RESULTS/'residual_aligned_certificate_summary.csv',\n",
    "    RESULTS/'fixed_certification_problem.pt',\n",
    "    FIGURES/'gap_and_certificate.pdf',\n",
    "    FIGURES/'coverage_and_nullspace.pdf',\n",
    "    FIGURES/'residual_aligned_vs_uniform_certificate.pdf',\n",
    "]\n",
    "for p in required:\n",
    "    if not p.exists():\n",
    "        raise FileNotFoundError(p)\n",
    "\n",
    "df=pd.read_csv(RESULTS/'certificate_summary.csv')\n",
    "adf=pd.read_csv(RESULTS/'residual_aligned_certificate_summary.csv')\n",
    "assert np.all(df['partial_certificate_zero_floor']+1e-7 >= df['objective_true_gap'])\n",
    "assert np.all(adf['residual_aligned_bound']+1e-7 >= adf['true_empirical_gap'])\n",
    "\n",
    "validation={\n",
    "    'status':'PASS',\n",
    "    'checkpoints':len(df),\n",
    "    'audit_implementation_version':AUDIT_IMPLEMENTATION['version'],\n",
    "    'maximum_peak_cuda_gb':float(df.peak_cuda_gb.max()),\n",
    "    'minimum_residual_aligned_tightness_ratio':float(adf.residual_aligned_bound_to_true_gap.min()),\n",
    "    'maximum_residual_aligned_tightness_ratio':float(adf.residual_aligned_bound_to_true_gap.max()),\n",
    "    'generated_utc':time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()),\n",
    "}\n",
    "(RUN/'VALIDATION_V9.json').write_text(json.dumps(validation,indent=2,sort_keys=True))\n",
    "\n",
    "OUT=PROJECT/'Training_Under_Challenge_Rev23_Current_State_Spectral_Certificate_v9_COMPACT_results.zip'\n",
    "if OUT.exists():\n",
    "    OUT.unlink()\n",
    "\n",
    "include=[]\n",
    "def add(p):\n",
    "    p=Path(p)\n",
    "    if p.exists() and p.is_file() and p not in include:\n",
    "        include.append(p)\n",
    "\n",
    "for name in ['config.json','environment.json','torch_load_policy.json','VALIDATION.json','VALIDATION_V9.json',\n",
    "             'manifest.json','source_run_v1_config.json','source_run_v1_student_history.json']:\n",
    "    add(RUN/name)\n",
    "for p in RUN.glob('audit_implementation*.json'):\n",
    "    add(p)\n",
    "for name in ['certificate_summary.csv','residual_aligned_certificate_summary.csv',\n",
    "             'student_history.json','fixed_certification_problem.pt']:\n",
    "    add(RESULTS/name)\n",
    "for pat in ['certificate_epoch_*.json','block_records_epoch_*.csv','operators_epoch_*.npz']:\n",
    "    for p in RESULTS.glob(pat):\n",
    "        add(p)\n",
    "for p in FIGURES.rglob('*'):\n",
    "    if p.is_file() and p.suffix.lower() in {'.pdf','.png','.svg','.csv','.json'}:\n",
    "        add(p)\n",
    "\n",
    "ckpt_records=[]\n",
    "if (RUN/'checkpoints').exists():\n",
    "    for p in sorted((RUN/'checkpoints').glob('*.pt')):\n",
    "        ckpt_records.append({\n",
    "            'path':str(p.relative_to(RUN)),\n",
    "            'bytes':p.stat().st_size,\n",
    "            'sha256':hashlib.sha256(p.read_bytes()).hexdigest(),\n",
    "        })\n",
    "\n",
    "with zipfile.ZipFile(OUT,'w',compression=zipfile.ZIP_DEFLATED,compresslevel=6) as z:\n",
    "    manifest=[]\n",
    "    for p in include:\n",
    "        arc=str(p.relative_to(RUN))\n",
    "        z.write(p,arc)\n",
    "        manifest.append({'path':arc,'bytes':p.stat().st_size,'sha256':hashlib.sha256(p.read_bytes()).hexdigest()})\n",
    "    z.writestr('COMPACT_MANIFEST.json',json.dumps(manifest,indent=2))\n",
    "    z.writestr('COMPACT_REPLAY_POINTER.json',json.dumps({\n",
    "        'drive_replay_directory':str(RUN/'checkpoints'),\n",
    "        'checkpoint_count':len(ckpt_records),\n",
    "        'checkpoints':ckpt_records,\n",
    "    },indent=2))\n",
    "\n",
    "print(json.dumps(validation,indent=2))\n",
    "print('RETURN THIS FILE:',OUT,'MB=',OUT.stat().st_size/2**20)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8ae8a302",
   "metadata": {},
   "source": [
    "## Return instructions\n",
    "\n",
    "Return `Training_Under_Challenge_Rev23_Current_State_Spectral_Certificate_v9_COMPACT_results.zip`.\n",
    "The heavyweight replay checkpoints remain on Drive and are referenced by SHA-256 in the compact archive.\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "name": "Rev22_Current_State_Spectral_Certificate_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "rev23_patch": "oomsafe_v3_eopt_stable"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/resnet_certificate/VALIDATION.json <==
{
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "checkpoints": 5,
  "generated_utc": "2026-08-07T22:06:11Z",
  "maximum_peak_cuda_gb": 0.5057997703552246,
  "minimum_certificate_slack": 18607.11585486397,
  "status": "PASS"
}

==> anc/resnet_certificate/audit_implementation.json <==
{
  "adaptive_chunking": true,
  "detach_nontarget_parameters": true,
  "jacobian_sample_batch": 24,
  "jacrev_output_chunk": 4,
  "rowwise_exact_fallback": true,
  "version": "oomsafe_v7_stable_training_trusted_serialization"
}

==> anc/resnet_certificate/config.json <==
{
  "armijo_backtrack": 0.5,
  "armijo_initial_step": 1.0,
  "armijo_max_trials": 24,
  "armijo_sigma": 0.5,
  "certification_samples": 24,
  "dataset": "CIFAR10",
  "eigen_tolerance_relative": 1e-08,
  "eopt_initial_lr": 0.5,
  "eopt_iterations": 600,
  "num_workers": 4,
  "retain_all_student_checkpoints": true,
  "seed": 2701,
  "source_run": "run_v1",
  "source_student_initial_epoch": 0,
  "student_certificate_epochs": [
    0,
    5,
    10,
    20,
    40
  ],
  "student_epochs": 40,
  "student_gradient_clip_norm": 5.0,
  "student_lr": 0.005,
  "student_momentum": 0.9,
  "student_weight_decay": 0.0,
  "teacher_epochs": 30,
  "teacher_lr_source": 0.1,
  "train_batch_size": 256,
  "version": "rev23_current_state_spectral_v2_stable"
}

==> anc/resnet_certificate/derived_residual_aligned_certificate_metrics.csv <==
epoch,true_empirical_gap,I_blk,mixture_floor,lambda_min,lambda_min_positive,lambda_max,rank,ambient,null_residual_fraction,uniform_spectral_bound,uniform_bound_to_true_gap,kappa_current_residual,residual_aligned_bound,residual_aligned_bound_to_true_gap,coverage_gain_kappa_over_lambda_min
0,55.55487681753752,1.8872353651928648,0.6248824909364599,7.073642720770687e-05,7.073642720770687e-05,0.316416983064474,240,240,0.0,26679.823107990487,480.2426832052343,0.011248022257142285,167.78375096070826,3.0201444152557713,159.01315207953832
5,16.835556954437102,3.678031971445362,1.6132364796803682,0.0001102593285331,0.0001102593285331,0.7366638879262287,240,240,0.0,33358.01170184431,1981.4023255733528,0.0958231725892021,38.38353367001568,2.2799087534730766,869.0708882780458
10,10.751157472533322,3.233012066470474,1.7007679699543952,7.087510659144048e-05,7.087510659144048e-05,0.7331292949520282,240,240,0.0,45615.621929250425,4242.856831535359,0.15819394091282332,20.437015778323047,1.9009130719678151,2232.0099188666086
20,6.474754395186776,1.784456300004428,1.0237727187419896,4.27382077914169e-05,4.27382077914169e-05,1.0447789088020707,240,240,0.0,41753.18508238428,6448.612956411583,0.15811761439214514,11.285626252738828,1.7430199763451064,3699.6781700307947
40,2.9582615800939864,0.6354341555174297,0.32217999005634,3.4144633253016075e-05,3.4144633253016075e-05,0.7914848916418412,240,240,0.0,18610.074116444062,6290.881861722588,0.10890855366688165,5.834566102686761,1.9722955339538946,3189.6243506221144


==> anc/resnet_certificate/environment.json <==
{
  "config_sha256": "96ee392f7766db6c275b6162cf0074e530011f21186967645491ef2b35a948e8",
  "cuda": "12.8",
  "device": "cuda",
  "gpu": "NVIDIA A100-SXM4-40GB",
  "python": "3.12.13 (main, Mar  4 2026, 09:23:07) [GCC 11.4.0]",
  "torch": "2.11.0+cu128"
}

==> anc/resnet_certificate/results/block_records_epoch_0.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
55.55487681753752,54.97570102484321,0.5791757926943077,1.0,0.5,1.120759022902328,True,1,0,0,layer1.0.gate,240,64,0.041666666666666664,0.5601871055377226,0.560379511451164,0.0001924059134414957,0.018988687156585193,24,4,4,chunked_jacrev,0.6330351233482361,0.02612037192763997,conservative_scaled_gram,0.5601871055377226,0.5603795114501641,1.0,1.000343467230037
55.55487681753752,55.09167305240212,0.46320376513539685,1.0,0.5,0.5560901789228989,True,1,0,0,layer1.1.gate,240,64,0.041666666666666664,0.2779587164897654,0.27804508946144946,8.637297168406777e-05,0.18524504864563146,24,4,4,chunked_jacrev,0.42228978872299194,0.015240113128813638,conservative_scaled_gram,0.2779587164897654,0.2780450894604495,1.0,1.0003107402882516
55.55487681753752,54.57772641670457,0.9771504008329472,1.0,0.5,1.4928770017462605,True,1,0,0,layer2.0.gate,240,128,0.041666666666666664,0.7463189715707449,0.7464385008731302,0.00011952930238534609,0.23083142926220235,24,4,4,chunked_jacrev,0.4323682188987732,0.03753428067614061,conservative_scaled_gram,0.7463189715707449,0.7464385008721303,1.0,1.0001601584670075
55.55487681753752,54.78846662941079,0.7664101881267271,1.0,0.5,0.884901814905128,True,1,0,0,layer2.1.gate,240,128,0.041666666666666664,0.44245090745156396,0.442450907452564,1.5242308293306195e-06,0.32395928067516316,24,4,4,chunked_jacrev,0.3836064636707306,0.014695175527087965,conservative_scaled_gram,0.4424524316833933,0.442450907451564,0.9999965550379651,0.9999965550402253
55.55487681753752,54.38313497754713,1.1717418399903892,1.0,0.5,1.6528693656900757,True,1,0,0,layer3.0.gate,240,256,0.041666666666666664,0.8264121562070791,0.8264346828450378,2.2526637958764084e-05,0.3453296837833101,24,4,4,chunked_jacrev,0.4786413311958313,0.0301135830369081,conservative_scaled_gram,0.8264121562070791,0.8264346828440379,1.0,1.0000272583574548
55.55487681753752,54.87214904389853,0.6827277736389874,1.0,0.5,0.7805841148433219,True,1,0,0,layer3.1.gate,240,256,0.041666666666666664,0.3902920574206609,0.39029205742166095,1.1965143485281882e-05,0.2924357162183265,24,4,4,chunked_jacrev,0.3227141499519348,0.01909508909411325,conservative_scaled_gram,0.39030402256514624,0.390292057420661,0.9999693440400469,0.9999693440426091
55.55487681753752,53.667641452344654,1.8872353651928648,1.0,0.5,2.560638506881343,True,1,0,0,layer4.0.gate,240,512,0.041666666666666664,1.2803192534396715,1.2803192534406715,5.7440476726622336e-05,0.6069161117531934,24,4,4,chunked_jacrev,0.3233289420604706,0.04879149692732122,conservative_scaled_gram,1.2803766939173982,1.2803192534396715,0.9999551378293593,0.9999551378301406
55.55487681753752,54.71928761475392,0.835589202783602,1.0,0.5,0.9278256991679636,True,1,0,0,layer4.1.gate,240,512,0.041666666666666664,0.46391284306794517,0.4639128495839818,6.5160366546912485e-09,0.3716763597156569,24,4,4,chunked_jacrev,0.1631772220134735,0.018363530775838244,conservative_scaled_gram,0.46391284306794517,0.46391284958298185,1.0,1.0000000140458207


==> anc/resnet_certificate/results/block_records_epoch_0_pre_eopt.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
55.55487681753752,54.97570102484321,0.5791757926943077,1.0,0.5,1.120759022902328,True,1,0,0,layer1.0.gate,240,64,0.041666666666666664,0.5601871055377226,0.560379511451164,0.0001924059134414957,0.018988687156585193,24,4,4,chunked_jacrev,0.6330351233482361,0.02612037192763997,conservative_scaled_gram,0.5601871055377226,0.5603795114501641,1.0,1.000343467230037
55.55487681753752,55.09167305240212,0.46320376513539685,1.0,0.5,0.5560901789228989,True,1,0,0,layer1.1.gate,240,64,0.041666666666666664,0.2779587164897654,0.27804508946144946,8.637297168406777e-05,0.18524504864563146,24,4,4,chunked_jacrev,0.42228978872299194,0.015240113128813638,conservative_scaled_gram,0.2779587164897654,0.2780450894604495,1.0,1.0003107402882516
55.55487681753752,54.57772641670457,0.9771504008329472,1.0,0.5,1.4928770017462605,True,1,0,0,layer2.0.gate,240,128,0.041666666666666664,0.7463189715707449,0.7464385008731302,0.00011952930238534609,0.23083142926220235,24,4,4,chunked_jacrev,0.4323682188987732,0.03753428067614061,conservative_scaled_gram,0.7463189715707449,0.7464385008721303,1.0,1.0001601584670075
55.55487681753752,54.78846662941079,0.7664101881267271,1.0,0.5,0.884901814905128,True,1,0,0,layer2.1.gate,240,128,0.041666666666666664,0.44245090745156396,0.442450907452564,1.5242308293306195e-06,0.32395928067516316,24,4,4,chunked_jacrev,0.3836064636707306,0.014695175527087965,conservative_scaled_gram,0.4424524316833933,0.442450907451564,0.9999965550379651,0.9999965550402253
55.55487681753752,54.38313497754713,1.1717418399903892,1.0,0.5,1.6528693656900757,True,1,0,0,layer3.0.gate,240,256,0.041666666666666664,0.8264121562070791,0.8264346828450378,2.2526637958764084e-05,0.3453296837833101,24,4,4,chunked_jacrev,0.4786413311958313,0.0301135830369081,conservative_scaled_gram,0.8264121562070791,0.8264346828440379,1.0,1.0000272583574548
55.55487681753752,54.87214904389853,0.6827277736389874,1.0,0.5,0.7805841148433219,True,1,0,0,layer3.1.gate,240,256,0.041666666666666664,0.3902920574206609,0.39029205742166095,1.1965143485281882e-05,0.2924357162183265,24,4,4,chunked_jacrev,0.3227141499519348,0.01909508909411325,conservative_scaled_gram,0.39030402256514624,0.390292057420661,0.9999693440400469,0.9999693440426091
55.55487681753752,53.667641452344654,1.8872353651928648,1.0,0.5,2.560638506881343,True,1,0,0,layer4.0.gate,240,512,0.041666666666666664,1.2803192534396715,1.2803192534406715,5.7440476726622336e-05,0.6069161117531934,24,4,4,chunked_jacrev,0.3233289420604706,0.04879149692732122,conservative_scaled_gram,1.2803766939173982,1.2803192534396715,0.9999551378293593,0.9999551378301406
55.55487681753752,54.71928761475392,0.835589202783602,1.0,0.5,0.9278256991679636,True,1,0,0,layer4.1.gate,240,512,0.041666666666666664,0.46391284306794517,0.4639128495839818,6.5160366546912485e-09,0.3716763597156569,24,4,4,chunked_jacrev,0.1631772220134735,0.018363530775838244,conservative_scaled_gram,0.46391284306794517,0.46391284958298185,1.0,1.0000000140458207


==> anc/resnet_certificate/results/block_records_epoch_10.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
10.751157472533322,7.518145406062848,3.233012066470474,0.25,0.5,18.789073308493812,True,3,0,10,layer1.0.gate,240,64,0.010416666666666666,2.3486341635607264,2.3486341635617265,3.398204240712133e-05,0.8843779029097476,24,4,4,chunked_jacrev,3.474391222000122,0.4786988201989638,conservative_scaled_gram,2.3486681456041336,2.3486341635607264,0.9999855313559427,0.9999855313563686
10.751157472533322,7.860001046041458,2.8911564264918637,0.25,0.5,19.522705694937134,True,3,0,10,layer1.1.gate,240,64,0.010416666666666666,2.4401375835237995,2.4403382118671417,0.00020062834334222401,0.45101884296806416,24,4,4,chunked_jacrev,3.9643678665161133,0.43982421116132175,conservative_scaled_gram,2.4401375835237995,2.4403382118661416,1.0,1.000082220094759
10.751157472533322,9.112049303631341,1.6391081689019806,0.03125,0.5,73.69988617998271,True,6,0,10,layer2.0.gate,240,128,0.0013020833333333333,1.1514988506473742,1.1515607215622299,6.18709148556551e-05,0.4876093182546064,24,4,4,chunked_jacrev,4.267492771148682,0.22655385726988023,conservative_scaled_gram,1.1514988506473742,1.1515607215612298,1.0,1.0000537307656199
10.751157472533322,8.022363257607935,2.7287942149253865,0.5,0.5,8.98064628766374,True,2,0,10,layer2.1.gate,240,128,0.020833333333333332,2.245161571914935,2.245161571915935,2.7935050438188114e-05,0.4836326430104516,24,4,4,chunked_jacrev,1.7697901725769043,0.3555748607304676,conservative_scaled_gram,2.245189506966373,2.245161571914935,0.9999875578202411,0.9999875578206866
10.751157472533322,8.314746585712147,2.436410886821175,0.125,0.5,26.45743950770778,True,4,0,10,layer3.0.gate,240,256,0.005208333333333333,1.6535899692307359,1.6535899692317362,4.4042182423265075e-06,0.7828209175904393,24,4,4,chunked_jacrev,2.062433958053589,0.21488353519795167,conservative_scaled_gram,1.6535943734499785,1.653589969230736,0.9999973365782363,0.9999973365788412
10.751157472533322,8.63469600538161,2.116461467151712,1.0,0.5,2.595765880021715,True,1,0,10,layer3.1.gate,240,256,0.041666666666666664,1.2978763140604423,1.2978829400108576,6.625950415228843e-06,0.8185851530912698,24,4,4,chunked_jacrev,0.9064613580703735,0.15151259043569665,conservative_scaled_gram,1.2978763140604423,1.2978829400098575,1.0,1.0000051052248535
10.751157472533322,8.180370998264387,2.5707864742689353,1.0,0.5,4.453543884528841,True,1,0,10,layer4.0.gate,240,512,0.041666666666666664,2.2267719422634205,2.2267719422644205,3.716923651042592e-05,0.3440145320055148,24,4,4,chunked_jacrev,1.2653489112854004,0.24602703137166856,conservative_scaled_gram,2.226809111500931,2.2267719422634205,0.9999833082964683,0.9999833082969176
10.751157472533322,10.262545984662689,0.48861148787063335,1.0,0.5,0.5101737461381648,True,1,0,10,layer4.1.gate,240,512,0.041666666666666664,0.2550868730680824,0.2550868730690824,8.359922809564324e-09,0.23352461480255093,24,4,4,chunked_jacrev,0.43984824419021606,0.038481428353515985,conservative_scaled_gram,0.2550868814290052,0.2550868730680824,0.9999999672232348,0.9999999672271551


==> anc/resnet_certificate/results/block_records_epoch_10_pre_eopt.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
10.751157472533322,7.518145406062848,3.233012066470474,0.25,0.5,18.789073308493812,True,3,0,10,layer1.0.gate,240,64,0.010416666666666666,2.3486341635607264,2.3486341635617265,3.398204240712133e-05,0.8843779029097476,24,4,4,chunked_jacrev,3.474391222000122,0.4786988201989638,conservative_scaled_gram,2.3486681456041336,2.3486341635607264,0.9999855313559427,0.9999855313563686
10.751157472533322,7.860001046041458,2.8911564264918637,0.25,0.5,19.522705694937134,True,3,0,10,layer1.1.gate,240,64,0.010416666666666666,2.4401375835237995,2.4403382118671417,0.00020062834334222401,0.45101884296806416,24,4,4,chunked_jacrev,3.9643678665161133,0.43982421116132175,conservative_scaled_gram,2.4401375835237995,2.4403382118661416,1.0,1.000082220094759
10.751157472533322,9.112049303631341,1.6391081689019806,0.03125,0.5,73.69988617998271,True,6,0,10,layer2.0.gate,240,128,0.0013020833333333333,1.1514988506473742,1.1515607215622299,6.18709148556551e-05,0.4876093182546064,24,4,4,chunked_jacrev,4.267492771148682,0.22655385726988023,conservative_scaled_gram,1.1514988506473742,1.1515607215612298,1.0,1.0000537307656199
10.751157472533322,8.022363257607935,2.7287942149253865,0.5,0.5,8.98064628766374,True,2,0,10,layer2.1.gate,240,128,0.020833333333333332,2.245161571914935,2.245161571915935,2.7935050438188114e-05,0.4836326430104516,24,4,4,chunked_jacrev,1.7697901725769043,0.3555748607304676,conservative_scaled_gram,2.245189506966373,2.245161571914935,0.9999875578202411,0.9999875578206866
10.751157472533322,8.314746585712147,2.436410886821175,0.125,0.5,26.45743950770778,True,4,0,10,layer3.0.gate,240,256,0.005208333333333333,1.6535899692307359,1.6535899692317362,4.4042182423265075e-06,0.7828209175904393,24,4,4,chunked_jacrev,2.062433958053589,0.21488353519795167,conservative_scaled_gram,1.6535943734499785,1.653589969230736,0.9999973365782363,0.9999973365788412
10.751157472533322,8.63469600538161,2.116461467151712,1.0,0.5,2.595765880021715,True,1,0,10,layer3.1.gate,240,256,0.041666666666666664,1.2978763140604423,1.2978829400108576,6.625950415228843e-06,0.8185851530912698,24,4,4,chunked_jacrev,0.9064613580703735,0.15151259043569665,conservative_scaled_gram,1.2978763140604423,1.2978829400098575,1.0,1.0000051052248535
10.751157472533322,8.180370998264387,2.5707864742689353,1.0,0.5,4.453543884528841,True,1,0,10,layer4.0.gate,240,512,0.041666666666666664,2.2267719422634205,2.2267719422644205,3.716923651042592e-05,0.3440145320055148,24,4,4,chunked_jacrev,1.2653489112854004,0.24602703137166856,conservative_scaled_gram,2.226809111500931,2.2267719422634205,0.9999833082964683,0.9999833082969176
10.751157472533322,10.262545984662689,0.48861148787063335,1.0,0.5,0.5101737461381648,True,1,0,10,layer4.1.gate,240,512,0.041666666666666664,0.2550868730680824,0.2550868730690824,8.359922809564324e-09,0.23352461480255093,24,4,4,chunked_jacrev,0.43984824419021606,0.038481428353515985,conservative_scaled_gram,0.2550868814290052,0.2550868730680824,0.9999999672232348,0.9999999672271551


==> anc/resnet_certificate/results/block_records_epoch_20.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
6.474754395186776,4.835160193806161,1.639594201380615,0.25,0.5,9.752257731257176,True,3,0,20,layer1.0.gate,240,64,0.010416666666666666,1.2190322164061473,1.219032216407147,2.9914260144536797e-05,0.42056198497446773,24,4,4,chunked_jacrev,2.912306308746338,0.38494225463826626,conservative_scaled_gram,1.2190621306672915,1.219032216406147,0.9999754612497656,0.999975461250586
6.474754395186776,4.71441417057212,1.760340224614656,0.5,0.5,5.786626422667931,True,2,0,20,layer1.1.gate,240,64,0.020833333333333332,1.4465935549997873,1.4466566056669827,6.305066719547447e-05,0.31374666961486875,24,4,4,chunked_jacrev,2.3501477241516113,0.4560563167236399,conservative_scaled_gram,1.4465935549997873,1.4466566056659826,1.0,1.0000435856132344
6.474754395186776,5.042636037247389,1.4321183579393866,0.0625,0.5,32.13848672775212,True,5,0,20,layer2.0.gate,240,128,0.0026041666666666665,1.00430027181586,1.0043277102422536,2.7438426393633364e-05,0.42781808612352656,24,4,4,chunked_jacrev,3.9453697204589844,0.29132586927664517,conservative_scaled_gram,1.00430027181586,1.0043277102412536,1.0,1.0000273209389299
6.474754395186776,4.690298095182348,1.784456300004428,0.5,0.5,5.793779621707369,True,2,0,20,layer2.1.gate,240,128,0.020833333333333332,1.4484424274281302,1.4484449054268422,2.477998712002716e-06,0.3360138725762978,24,4,4,chunked_jacrev,2.1429319381713867,0.43408956958681644,conservative_scaled_gram,1.4484424274281302,1.4484449054258421,1.0,1.0000017108023522
6.474754395186776,5.227033908059757,1.2477204871270189,0.125,0.5,14.100743989172884,True,4,0,20,layer3.0.gate,240,256,0.005208333333333333,0.8812899222488001,0.8812964993233052,6.577074505131897e-06,0.3664305648782188,24,4,4,chunked_jacrev,2.8299317359924316,0.27037849814726067,conservative_scaled_gram,0.8812899222488001,0.8812964993223052,1.0,1.0000074630088682
6.474754395186776,5.101283200127558,1.373471195059218,1.0,0.5,1.8437584423525823,True,1,0,20,layer3.1.gate,240,256,0.041666666666666664,0.9218725554302472,0.9218792211762912,6.665746044021148e-06,0.45159863962897084,24,4,4,chunked_jacrev,0.8083490133285522,0.21326162754652508,conservative_scaled_gram,0.9218725554302472,0.9218792211752912,1.0,1.0000072306589505
6.474754395186776,5.068016909767193,1.4067374854195824,1.0,0.5,2.273098721398232,True,1,0,20,layer4.0.gate,240,512,0.041666666666666664,1.1365353029506646,1.136549360699116,1.405774845131269e-05,0.2702021824689178,24,4,4,chunked_jacrev,1.1314070224761963,0.19656084277168784,conservative_scaled_gram,1.1365353029506646,1.1365493606981159,1.0,1.000012368950102
6.474754395186776,6.213081653340003,0.26167274184677236,1.0,0.5,0.2741464702143823,True,1,0,20,layer4.1.gate,240,512,0.041666666666666664,0.13707323335500587,0.13707323510719116,1.7521852857527165e-09,0.12459950849176649,24,4,4,chunked_jacrev,0.34414446353912354,0.041360132651655765,conservative_scaled_gram,0.13707323335500587,0.13707323510619115,1.0,1.0000000127828406


==> anc/resnet_certificate/results/block_records_epoch_20_pre_eopt.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
6.474754395186776,4.835160193806161,1.639594201380615,0.25,0.5,9.752257731257176,True,3,0,20,layer1.0.gate,240,64,0.010416666666666666,1.2190322164061473,1.219032216407147,2.9914260144536797e-05,0.42056198497446773,24,4,4,chunked_jacrev,2.912306308746338,0.38494225463826626,conservative_scaled_gram,1.2190621306672915,1.219032216406147,0.9999754612497656,0.999975461250586
6.474754395186776,4.71441417057212,1.760340224614656,0.5,0.5,5.786626422667931,True,2,0,20,layer1.1.gate,240,64,0.020833333333333332,1.4465935549997873,1.4466566056669827,6.305066719547447e-05,0.31374666961486875,24,4,4,chunked_jacrev,2.3501477241516113,0.4560563167236399,conservative_scaled_gram,1.4465935549997873,1.4466566056659826,1.0,1.0000435856132344
6.474754395186776,5.042636037247389,1.4321183579393866,0.0625,0.5,32.13848672775212,True,5,0,20,layer2.0.gate,240,128,0.0026041666666666665,1.00430027181586,1.0043277102422536,2.7438426393633364e-05,0.42781808612352656,24,4,4,chunked_jacrev,3.9453697204589844,0.29132586927664517,conservative_scaled_gram,1.00430027181586,1.0043277102412536,1.0,1.0000273209389299
6.474754395186776,4.690298095182348,1.784456300004428,0.5,0.5,5.793779621707369,True,2,0,20,layer2.1.gate,240,128,0.020833333333333332,1.4484424274281302,1.4484449054268422,2.477998712002716e-06,0.3360138725762978,24,4,4,chunked_jacrev,2.1429319381713867,0.43408956958681644,conservative_scaled_gram,1.4484424274281302,1.4484449054258421,1.0,1.0000017108023522
6.474754395186776,5.227033908059757,1.2477204871270189,0.125,0.5,14.100743989172884,True,4,0,20,layer3.0.gate,240,256,0.005208333333333333,0.8812899222488001,0.8812964993233052,6.577074505131897e-06,0.3664305648782188,24,4,4,chunked_jacrev,2.8299317359924316,0.27037849814726067,conservative_scaled_gram,0.8812899222488001,0.8812964993223052,1.0,1.0000074630088682
6.474754395186776,5.101283200127558,1.373471195059218,1.0,0.5,1.8437584423525823,True,1,0,20,layer3.1.gate,240,256,0.041666666666666664,0.9218725554302472,0.9218792211762912,6.665746044021148e-06,0.45159863962897084,24,4,4,chunked_jacrev,0.8083490133285522,0.21326162754652508,conservative_scaled_gram,0.9218725554302472,0.9218792211752912,1.0,1.0000072306589505
6.474754395186776,5.068016909767193,1.4067374854195824,1.0,0.5,2.273098721398232,True,1,0,20,layer4.0.gate,240,512,0.041666666666666664,1.1365353029506646,1.136549360699116,1.405774845131269e-05,0.2702021824689178,24,4,4,chunked_jacrev,1.1314070224761963,0.19656084277168784,conservative_scaled_gram,1.1365353029506646,1.1365493606981159,1.0,1.000012368950102
6.474754395186776,6.213081653340003,0.26167274184677236,1.0,0.5,0.2741464702143823,True,1,0,20,layer4.1.gate,240,512,0.041666666666666664,0.13707323335500587,0.13707323510719116,1.7521852857527165e-09,0.12459950849176649,24,4,4,chunked_jacrev,0.34414446353912354,0.041360132651655765,conservative_scaled_gram,0.13707323335500587,0.13707323510619115,1.0,1.0000000127828406


==> anc/resnet_certificate/results/block_records_epoch_40.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
2.9582615800939864,2.3228274245765568,0.6354341555174297,0.25,0.5,3.7508540997787687,True,3,0,40,layer1.0.gate,240,64,0.010416666666666666,0.4688127506012782,0.4688567624723461,4.401187106789495e-05,0.16662140491615146,24,4,4,chunked_jacrev,3.028163433074951,0.4771750547894189,conservative_scaled_gram,0.4688127506012782,0.4688567624713461,1.0,1.0000938794241656
2.9582615800939864,2.3312588631530886,0.6270027169408978,0.5,0.5,1.8748061648557532,True,2,0,40,layer1.1.gate,240,64,0.020833333333333332,0.4686374104899902,0.4687015412139383,6.413072394811925e-05,0.15836530645090763,24,4,4,chunked_jacrev,2.3752124309539795,0.46175414134548937,conservative_scaled_gram,0.4686374104899902,0.46870154121293833,1.0,1.0001368450800396
2.9582615800939864,2.5726081064974573,0.38565347359652913,0.03125,0.5,17.117978962849243,True,6,0,40,layer2.0.gate,240,128,0.0013020833333333333,0.2674563347986538,0.2674684212945194,1.2086495865593072e-05,0.1181971387978753,24,4,4,chunked_jacrev,3.3190712928771973,0.16036323279984246,conservative_scaled_gram,0.2674563347986538,0.26746842129351944,1.0,1.0000451905387648
2.9582615800939864,2.4064200793409825,0.551841500753004,0.25,0.5,3.1485417491841465,True,3,0,40,layer2.1.gate,240,128,0.010416666666666666,0.3935603428519627,0.3935677186480183,7.375796055641981e-06,0.1582811579010413,24,4,4,chunked_jacrev,2.221477508544922,0.23734448173929246,conservative_scaled_gram,0.3935603428519627,0.39356771864701834,1.0,1.0000187412075165
2.9582615800939864,2.5611283106771117,0.39713326941687477,0.0625,0.5,8.428348379548094,True,5,0,40,layer3.0.gate,240,256,0.0026041666666666665,0.26337969569252806,0.26338588686087794,6.191168349878318e-06,0.1337535737243467,24,4,4,chunked_jacrev,3.3217356204986572,0.18795201069219822,conservative_scaled_gram,0.26337969569252806,0.26338588685987796,1.0,1.0000235066273184
2.9582615800939864,2.359600871488497,0.5986607086054896,1.0,0.5,0.7953565866742371,True,1,0,40,layer3.1.gate,240,256,0.041666666666666664,0.39766370188404654,0.39767829333711857,1.4591453072032579e-05,0.20099700672144305,24,4,4,chunked_jacrev,0.9806703925132751,0.22805010145146573,conservative_scaled_gram,0.39766370188404654,0.3976782933361186,1.0,1.0000366929468365
2.9582615800939864,2.5855400577339154,0.37272152236007106,1.0,0.5,0.5676671362705064,True,1,0,40,layer4.0.gate,240,512,0.041666666666666664,0.28383051281342003,0.2838335681352532,3.0553218331452747e-06,0.08889100954665102,24,4,4,chunked_jacrev,1.12556791305542,0.18930527296094984,conservative_scaled_gram,0.28383051281342003,0.2838335681342532,1.0,1.0000107645996297
2.9582615800939864,2.887595252944215,0.07066632714977139,1.0,0.5,0.07372093686212099,True,1,0,40,layer4.1.gate,240,512,0.041666666666666664,0.03686046819727442,0.03686046843106049,2.337860738332864e-10,0.03380585895249697,24,4,4,chunked_jacrev,0.34416431188583374,0.05055779819768398,conservative_scaled_gram,0.03686046819727442,0.036860468430060495,1.0,1.0000000063424608


==> anc/resnet_certificate/results/block_records_epoch_40_pre_eopt.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
2.9582615800939864,2.3228274245765568,0.6354341555174297,0.25,0.5,3.7508540997787687,True,3,0,40,layer1.0.gate,240,64,0.010416666666666666,0.4688127506012782,0.4688567624723461,4.401187106789495e-05,0.16662140491615146,24,4,4,chunked_jacrev,3.028163433074951,0.4771750547894189,conservative_scaled_gram,0.4688127506012782,0.4688567624713461,1.0,1.0000938794241656
2.9582615800939864,2.3312588631530886,0.6270027169408978,0.5,0.5,1.8748061648557532,True,2,0,40,layer1.1.gate,240,64,0.020833333333333332,0.4686374104899902,0.4687015412139383,6.413072394811925e-05,0.15836530645090763,24,4,4,chunked_jacrev,2.3752124309539795,0.46175414134548937,conservative_scaled_gram,0.4686374104899902,0.46870154121293833,1.0,1.0001368450800396
2.9582615800939864,2.5726081064974573,0.38565347359652913,0.03125,0.5,17.117978962849243,True,6,0,40,layer2.0.gate,240,128,0.0013020833333333333,0.2674563347986538,0.2674684212945194,1.2086495865593072e-05,0.1181971387978753,24,4,4,chunked_jacrev,3.3190712928771973,0.16036323279984246,conservative_scaled_gram,0.2674563347986538,0.26746842129351944,1.0,1.0000451905387648
2.9582615800939864,2.4064200793409825,0.551841500753004,0.25,0.5,3.1485417491841465,True,3,0,40,layer2.1.gate,240,128,0.010416666666666666,0.3935603428519627,0.3935677186480183,7.375796055641981e-06,0.1582811579010413,24,4,4,chunked_jacrev,2.221477508544922,0.23734448173929246,conservative_scaled_gram,0.3935603428519627,0.39356771864701834,1.0,1.0000187412075165
2.9582615800939864,2.5611283106771117,0.39713326941687477,0.0625,0.5,8.428348379548094,True,5,0,40,layer3.0.gate,240,256,0.0026041666666666665,0.26337969569252806,0.26338588686087794,6.191168349878318e-06,0.1337535737243467,24,4,4,chunked_jacrev,3.3217356204986572,0.18795201069219822,conservative_scaled_gram,0.26337969569252806,0.26338588685987796,1.0,1.0000235066273184
2.9582615800939864,2.359600871488497,0.5986607086054896,1.0,0.5,0.7953565866742371,True,1,0,40,layer3.1.gate,240,256,0.041666666666666664,0.39766370188404654,0.39767829333711857,1.4591453072032579e-05,0.20099700672144305,24,4,4,chunked_jacrev,0.9806703925132751,0.22805010145146573,conservative_scaled_gram,0.39766370188404654,0.3976782933361186,1.0,1.0000366929468365
2.9582615800939864,2.5855400577339154,0.37272152236007106,1.0,0.5,0.5676671362705064,True,1,0,40,layer4.0.gate,240,512,0.041666666666666664,0.28383051281342003,0.2838335681352532,3.0553218331452747e-06,0.08889100954665102,24,4,4,chunked_jacrev,1.12556791305542,0.18930527296094984,conservative_scaled_gram,0.28383051281342003,0.2838335681342532,1.0,1.0000107645996297
2.9582615800939864,2.887595252944215,0.07066632714977139,1.0,0.5,0.07372093686212099,True,1,0,40,layer4.1.gate,240,512,0.041666666666666664,0.03686046819727442,0.03686046843106049,2.337860738332864e-10,0.03380585895249697,24,4,4,chunked_jacrev,0.34416431188583374,0.05055779819768398,conservative_scaled_gram,0.03686046819727442,0.036860468430060495,1.0,1.0000000063424608


==> anc/resnet_certificate/results/block_records_epoch_5.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
16.835556954437102,14.409751254768793,2.4258056996683095,0.125,0.5,27.864675397761985,True,4,0,5,layer1.0.gate,240,64,0.005208333333333333,1.7415422123591242,1.741542212360124,0.00031413489382803306,0.6842634873091853,24,4,4,chunked_jacrev,3.4090490341186523,0.3186070863703803,conservative_scaled_gram,1.741856347253952,1.741542212359124,0.9998196551079981,0.9998196551085724
16.835556954437102,15.086283291341605,1.7492736630954973,0.125,0.5,20.62402753720192,True,4,0,5,layer1.1.gate,240,64,0.005208333333333333,1.28900172107412,1.28900172107512,8.04681808079799e-05,0.4602719420213772,24,4,4,chunked_jacrev,2.763869285583496,0.1587957425948586,conservative_scaled_gram,1.2890821892559279,1.2890017210741198,0.999937577151807,0.9999375771525829
16.835556954437102,15.241089240439559,1.5944677139975436,0.03125,0.5,79.17777653251859,True,6,0,5,layer2.0.gate,240,128,0.0013020833333333333,1.2371527583196023,1.237152758320603,7.230128931068336e-05,0.35731495567794136,24,4,4,chunked_jacrev,5.241189002990723,0.23470362800218808,conservative_scaled_gram,1.2372250596099137,1.237152758319603,0.9999415617314333,0.9999415617322418
16.835556954437102,14.041087539137942,2.79446941529916,0.25,0.5,16.173681786760834,True,3,0,5,layer2.1.gate,240,128,0.010416666666666666,2.021710223344104,2.0217102233451043,4.3140620505699445e-05,0.7727591919550556,24,4,4,chunked_jacrev,2.759345531463623,0.27386995098901046,conservative_scaled_gram,2.02175336396561,2.021710223344104,0.9999786617782985,0.9999786617787932
16.835556954437102,13.15752498299174,3.678031971445362,0.25,0.5,24.135381525907285,True,3,0,5,layer3.0.gate,240,256,0.010416666666666666,3.01692269073741,3.0169226907384106,0.0001584772202458673,0.6611092807079522,24,4,4,chunked_jacrev,1.939051628112793,0.4022264499968443,conservative_scaled_gram,3.0170811679586564,3.0169226907374105,0.9999474733318648,0.9999474733321964
16.835556954437102,14.46185472225379,2.3737022321833123,1.0,0.5,2.7449163131941408,True,1,0,5,layer3.1.gate,240,256,0.041666666666666664,1.3724218827279262,1.3724581565970704,3.627386914417663e-05,1.0012803494553861,24,4,4,chunked_jacrev,1.0084922313690186,0.15998312539312506,conservative_scaled_gram,1.3724218827279262,1.3724581565960703,1.0,1.0000264305528794
16.835556954437102,14.421050007533411,2.414506946903691,1.0,0.5,4.015630980623154,True,1,0,5,layer4.0.gate,240,512,0.041666666666666664,2.0077863037334205,2.007815490311577,2.9186578156537024e-05,0.40672064317027035,24,4,4,chunked_jacrev,1.0552558898925781,0.24573061045559325,conservative_scaled_gram,2.0077863037334205,2.007815490310577,1.0,1.000014536695515
16.835556954437102,16.433548100547103,0.4020088538899991,1.0,0.5,0.416363652652397,True,1,0,5,layer4.1.gate,240,512,0.041666666666666664,0.2081818256302721,0.2081818263261985,6.959263998407295e-10,0.19382702825972697,24,4,4,chunked_jacrev,0.3072524070739746,0.037138465873580495,conservative_scaled_gram,0.2081818256302721,0.2081818263251985,1.0,1.0000000033428778


==> anc/resnet_certificate/results/block_records_epoch_5_pre_eopt.csv <==
J,candidate_value,improvement,eta,sigma,gradient_norm_sq,accepted,trials,nonfinite_candidate_trials,epoch,block,jacobian_rows,jacobian_cols,operator_factor,operator_rhs,operator_rhs_from_gradient,operator_identity_abs_error_raw,descent_slack,jacobian_sample_batch,jacrev_output_chunk_min,jacrev_output_chunk_max,jacobian_method,jacobian_max_abs,operator_max_abs,operator_build,raw_operator_rhs,armijo_floor,operator_scale,chain_rule_ratio
16.835556954437102,14.409751254768793,2.4258056996683095,0.125,0.5,27.864675397761985,True,4,0,5,layer1.0.gate,240,64,0.005208333333333333,1.7415422123591242,1.741542212360124,0.00031413489382803306,0.6842634873091853,24,4,4,chunked_jacrev,3.4090490341186523,0.3186070863703803,conservative_scaled_gram,1.741856347253952,1.741542212359124,0.9998196551079981,0.9998196551085724
16.835556954437102,15.086283291341605,1.7492736630954973,0.125,0.5,20.62402753720192,True,4,0,5,layer1.1.gate,240,64,0.005208333333333333,1.28900172107412,1.28900172107512,8.04681808079799e-05,0.4602719420213772,24,4,4,chunked_jacrev,2.763869285583496,0.1587957425948586,conservative_scaled_gram,1.2890821892559279,1.2890017210741198,0.999937577151807,0.9999375771525829
16.835556954437102,15.241089240439559,1.5944677139975436,0.03125,0.5,79.17777653251859,True,6,0,5,layer2.0.gate,240,128,0.0013020833333333333,1.2371527583196023,1.237152758320603,7.230128931068336e-05,0.35731495567794136,24,4,4,chunked_jacrev,5.241189002990723,0.23470362800218808,conservative_scaled_gram,1.2372250596099137,1.237152758319603,0.9999415617314333,0.9999415617322418
16.835556954437102,14.041087539137942,2.79446941529916,0.25,0.5,16.173681786760834,True,3,0,5,layer2.1.gate,240,128,0.010416666666666666,2.021710223344104,2.0217102233451043,4.3140620505699445e-05,0.7727591919550556,24,4,4,chunked_jacrev,2.759345531463623,0.27386995098901046,conservative_scaled_gram,2.02175336396561,2.021710223344104,0.9999786617782985,0.9999786617787932
16.835556954437102,13.15752498299174,3.678031971445362,0.25,0.5,24.135381525907285,True,3,0,5,layer3.0.gate,240,256,0.010416666666666666,3.01692269073741,3.0169226907384106,0.0001584772202458673,0.6611092807079522,24,4,4,chunked_jacrev,1.939051628112793,0.4022264499968443,conservative_scaled_gram,3.0170811679586564,3.0169226907374105,0.9999474733318648,0.9999474733321964
16.835556954437102,14.46185472225379,2.3737022321833123,1.0,0.5,2.7449163131941408,True,1,0,5,layer3.1.gate,240,256,0.041666666666666664,1.3724218827279262,1.3724581565970704,3.627386914417663e-05,1.0012803494553861,24,4,4,chunked_jacrev,1.0084922313690186,0.15998312539312506,conservative_scaled_gram,1.3724218827279262,1.3724581565960703,1.0,1.0000264305528794
16.835556954437102,14.421050007533411,2.414506946903691,1.0,0.5,4.015630980623154,True,1,0,5,layer4.0.gate,240,512,0.041666666666666664,2.0077863037334205,2.007815490311577,2.9186578156537024e-05,0.40672064317027035,24,4,4,chunked_jacrev,1.0552558898925781,0.24573061045559325,conservative_scaled_gram,2.0077863037334205,2.007815490310577,1.0,1.000014536695515
16.835556954437102,16.433548100547103,0.4020088538899991,1.0,0.5,0.416363652652397,True,1,0,5,layer4.1.gate,240,512,0.041666666666666664,0.2081818256302721,0.2081818263261985,6.959263998407295e-10,0.19382702825972697,24,4,4,chunked_jacrev,0.3072524070739746,0.037138465873580495,conservative_scaled_gram,0.2081818256302721,0.2081818263251985,1.0,1.0000000033428778


==> anc/resnet_certificate/results/certificate_epoch_0.json <==
{
  "I_blk": 1.8872353651928648,
  "accepted_blocks": 8,
  "ambient": 240,
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "certificate_to_true_gap": 480.2426832052343,
  "eopt_weights": {
    "layer1.0.gate": 0.12404706614746483,
    "layer1.1.gate": 0.12403154649070271,
    "layer2.0.gate": 0.12447638172723101,
    "layer2.1.gate": 0.1252028060160742,
    "layer3.0.gate": 0.12570556489039963,
    "layer3.1.gate": 0.12551868414582018,
    "layer4.0.gate": 0.12652777999402137,
    "layer4.1.gate": 0.12449017058828614
  },
  "epoch": 0,
  "full_certificate": 26679.823107990487,
  "identity_fallback_blocks": 0,
  "lambda_max": 0.316416983064474,
  "lambda_min": 7.073642720770687e-05,
  "lambda_min_positive": 7.073642720770687e-05,
  "mixture_floor": 0.6248824909364599,
  "null_residual_fraction": 0.0,
  "objective_true_gap": 55.55487681753752,
  "partial_certificate_zero_floor": 26679.823107990487,
  "peak_cuda_gb": 0.5057997703552246,
  "rank": 240
}

==> anc/resnet_certificate/results/certificate_epoch_10.json <==
{
  "I_blk": 3.233012066470474,
  "accepted_blocks": 8,
  "ambient": 240,
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "certificate_to_true_gap": 4242.856831535359,
  "eopt_weights": {
    "layer1.0.gate": 0.12379598114108188,
    "layer1.1.gate": 0.12379200482087051,
    "layer2.0.gate": 0.12354190507298536,
    "layer2.1.gate": 0.12410252675312,
    "layer3.0.gate": 0.12420546300073793,
    "layer3.1.gate": 0.12562147182670033,
    "layer4.0.gate": 0.12862111750486163,
    "layer4.1.gate": 0.1263195298796424
  },
  "epoch": 10,
  "full_certificate": 45615.621929250425,
  "identity_fallback_blocks": 0,
  "lambda_max": 0.7331292949520282,
  "lambda_min": 7.087510659144048e-05,
  "lambda_min_positive": 7.087510659144048e-05,
  "mixture_floor": 1.7007679699543952,
  "null_residual_fraction": 0.0,
  "objective_true_gap": 10.751157472533322,
  "partial_certificate_zero_floor": 45615.621929250425,
  "peak_cuda_gb": 0.5057997703552246,
  "rank": 240
}

==> anc/resnet_certificate/results/certificate_epoch_20.json <==
{
  "I_blk": 1.784456300004428,
  "accepted_blocks": 8,
  "ambient": 240,
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "certificate_to_true_gap": 6448.612956411583,
  "eopt_weights": {
    "layer1.0.gate": 0.12426889083163846,
    "layer1.1.gate": 0.1244504875940907,
    "layer2.0.gate": 0.12426657101799381,
    "layer2.1.gate": 0.12466353283173136,
    "layer3.0.gate": 0.12452519536360344,
    "layer3.1.gate": 0.12538680864856314,
    "layer4.0.gate": 0.12701906956887915,
    "layer4.1.gate": 0.1254194441435
  },
  "epoch": 20,
  "full_certificate": 41753.18508238428,
  "identity_fallback_blocks": 0,
  "lambda_max": 1.0447789088020707,
  "lambda_min": 4.27382077914169e-05,
  "lambda_min_positive": 4.27382077914169e-05,
  "mixture_floor": 1.0237727187419896,
  "null_residual_fraction": 0.0,
  "objective_true_gap": 6.474754395186776,
  "partial_certificate_zero_floor": 41753.18508238428,
  "peak_cuda_gb": 0.5057997703552246,
  "rank": 240
}

==> anc/resnet_certificate/results/certificate_epoch_40.json <==
{
  "I_blk": 0.6354341555174297,
  "accepted_blocks": 8,
  "ambient": 240,
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "certificate_to_true_gap": 6290.881861722588,
  "eopt_weights": {
    "layer1.0.gate": 0.12447532690993754,
    "layer1.1.gate": 0.12439418289842039,
    "layer2.0.gate": 0.12432970903221782,
    "layer2.1.gate": 0.12458085520568031,
    "layer3.0.gate": 0.12443013540293278,
    "layer3.1.gate": 0.12549200632459104,
    "layer4.0.gate": 0.1266143355477669,
    "layer4.1.gate": 0.1256834486784533
  },
  "epoch": 40,
  "full_certificate": 18610.074116444062,
  "identity_fallback_blocks": 0,
  "lambda_max": 0.7914848916418412,
  "lambda_min": 3.4144633253016075e-05,
  "lambda_min_positive": 3.4144633253016075e-05,
  "mixture_floor": 0.32217999005634007,
  "null_residual_fraction": 0.0,
  "objective_true_gap": 2.9582615800939864,
  "partial_certificate_zero_floor": 18610.074116444062,
  "peak_cuda_gb": 0.5057997703552246,
  "rank": 240
}

==> anc/resnet_certificate/results/certificate_epoch_5.json <==
{
  "I_blk": 3.678031971445362,
  "accepted_blocks": 8,
  "ambient": 240,
  "audit_implementation_version": "oomsafe_v7_stable_training_trusted_serialization",
  "certificate_to_true_gap": 1981.4023255733532,
  "eopt_weights": {
    "layer1.0.gate": 0.1229364184474285,
    "layer1.1.gate": 0.12315965518938692,
    "layer2.0.gate": 0.12285294546208946,
    "layer2.1.gate": 0.12360481166239286,
    "layer3.0.gate": 0.12499061919815763,
    "layer3.1.gate": 0.1262592619452583,
    "layer4.0.gate": 0.13047317951027756,
    "layer4.1.gate": 0.12572310858500876
  },
  "epoch": 5,
  "full_certificate": 33358.01170184431,
  "identity_fallback_blocks": 0,
  "lambda_max": 0.7366638879262287,
  "lambda_min": 0.00011025932853312146,
  "lambda_min_positive": 0.00011025932853312146,
  "mixture_floor": 1.6132364796803682,
  "null_residual_fraction": 0.0,
  "objective_true_gap": 16.835556954437102,
  "partial_certificate_zero_floor": 33358.01170184431,
  "peak_cuda_gb": 0.5057997703552246,
  "rank": 240
}

==> anc/resnet_certificate/results/certificate_summary.csv <==
audit_implementation_version,epoch,objective_true_gap,I_blk,mixture_floor,lambda_min,lambda_min_positive,lambda_max,rank,ambient,null_residual_fraction,full_certificate,partial_certificate_zero_floor,certificate_to_true_gap,peak_cuda_gb,accepted_blocks,identity_fallback_blocks
oomsafe_v7_stable_training_trusted_serialization,0,55.55487681753752,1.8872353651928648,0.6248824909364599,7.073642720770687e-05,7.073642720770687e-05,0.316416983064474,240,240,0.0,26679.823107990487,26679.823107990487,480.2426832052343,0.5057997703552246,8,0
oomsafe_v7_stable_training_trusted_serialization,5,16.835556954437102,3.678031971445362,1.6132364796803682,0.00011025932853312146,0.00011025932853312146,0.7366638879262287,240,240,0.0,33358.01170184431,33358.01170184431,1981.4023255733532,0.5057997703552246,8,0
oomsafe_v7_stable_training_trusted_serialization,10,10.751157472533322,3.233012066470474,1.7007679699543952,7.087510659144048e-05,7.087510659144048e-05,0.7331292949520282,240,240,0.0,45615.621929250425,45615.621929250425,4242.856831535359,0.5057997703552246,8,0
oomsafe_v7_stable_training_trusted_serialization,20,6.474754395186776,1.784456300004428,1.0237727187419896,4.27382077914169e-05,4.27382077914169e-05,1.0447789088020707,240,240,0.0,41753.18508238428,41753.18508238428,6448.612956411583,0.5057997703552246,8,0
oomsafe_v7_stable_training_trusted_serialization,40,2.9582615800939864,0.6354341555174297,0.32217999005634007,3.4144633253016075e-05,3.4144633253016075e-05,0.7914848916418412,240,240,0.0,18610.074116444062,18610.074116444062,6290.881861722588,0.5057997703552246,8,0


==> anc/resnet_certificate/results/fixed_certification_problem/byteorder <==
little

==> anc/resnet_certificate/results/fixed_certification_problem/version <==
3


==> anc/resnet_certificate/results/student_history.json <==
[
  {
    "epoch": 1,
    "train_distill_objective": 36.10026481236268,
    "cert_objective": 34.34294739295636,
    "lr": 0.00499229333433282,
    "max_raw_grad_norm": 76.0252914428711,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 2,
    "train_distill_objective": 26.713346392118464,
    "cert_objective": 30.24121053458322,
    "lr": 0.0049692208514878445,
    "max_raw_grad_norm": 71.20809173583984,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 3,
    "train_distill_objective": 22.151023914551367,
    "cert_objective": 23.924558419285177,
    "lr": 0.004930924800994192,
    "max_raw_grad_norm": 85.87443542480469,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 4,
    "train_distill_objective": 18.936478244569923,
    "cert_objective": 23.281263719817332,
    "lr": 0.0048776412907378846,
    "max_raw_grad_norm": 99.9418716430664,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 5,
    "train_distill_objective": 16.435162717437795,
    "cert_objective": 16.835556954437102,
    "lr": 0.0048096988312782175,
    "max_raw_grad_norm": 79.64539337158203,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 6,
    "train_distill_objective": 14.269190704422194,
    "cert_objective": 15.32437298198928,
    "lr": 0.00472751631047092,
    "max_raw_grad_norm": 82.8294906616211,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 7,
    "train_distill_objective": 12.78787981497411,
    "cert_objective": 12.326536274531003,
    "lr": 0.004631600410885231,
    "max_raw_grad_norm": 84.2230224609375,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 8,
    "train_distill_objective": 11.460462998412838,
    "cert_objective": 11.813423904002832,
    "lr": 0.004522542485937369,
    "max_raw_grad_norm": 88.01668548583984,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 9,
    "train_distill_objective": 10.38897790370054,
    "cert_objective": 11.08806164399337,
    "lr": 0.004401014914000078,
    "max_raw_grad_norm": 70.44876861572266,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 10,
    "train_distill_objective": 9.572140200407372,
    "cert_objective": 10.751157472533322,
    "lr": 0.004267766952966369,
    "max_raw_grad_norm": 80.0241928100586,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 11,
    "train_distill_objective": 8.817107566581901,
    "cert_objective": 7.963903909208068,
    "lr": 0.00412362012082546,
    "max_raw_grad_norm": 78.13552856445312,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 12,
    "train_distill_objective": 8.210503118591848,
    "cert_objective": 7.816969869055868,
    "lr": 0.003969463130731183,
    "max_raw_grad_norm": 92.45573425292969,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 13,
    "train_distill_objective": 7.735939826226016,
    "cert_objective": 9.118800951262134,
    "lr": 0.0038062464117898723,
    "max_raw_grad_norm": 63.43454360961914,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 14,
    "train_distill_objective": 7.250278766394312,
    "cert_objective": 10.109812705444806,
    "lr": 0.0036349762493488673,
    "max_raw_grad_norm": 70.40415954589844,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 15,
    "train_distill_objective": 6.884934529176056,
    "cert_objective": 8.19665591133044,
    "lr": 0.0034567085809127252,
    "max_raw_grad_norm": 91.1724853515625,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 16,
    "train_distill_objective": 6.44232996070734,
    "cert_objective": 6.882476714656265,
    "lr": 0.0032725424859373696,
    "max_raw_grad_norm": 72.28553009033203,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 17,
    "train_distill_objective": 6.244015825165635,
    "cert_objective": 6.862647228153527,
    "lr": 0.0030836134096397646,
    "max_raw_grad_norm": 72.4162368774414,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 18,
    "train_distill_objective": 5.874327091511557,
    "cert_objective": 5.857794006850867,
    "lr": 0.002891086162600578,
    "max_raw_grad_norm": 75.96851348876953,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 19,
    "train_distill_objective": 5.585488836232429,
    "cert_objective": 5.7875479381318495,
    "lr": 0.002696147739319613,
    "max_raw_grad_norm": 81.04573059082031,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 20,
    "train_distill_objective": 5.356810024899239,
    "cert_objective": 6.474754395186776,
    "lr": 0.0025000000000000005,
    "max_raw_grad_norm": 59.0602912902832,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 21,
    "train_distill_objective": 5.156031142750158,
    "cert_objective": 5.084838899077996,
    "lr": 0.002303852260680388,
    "max_raw_grad_norm": 59.50510025024414,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 22,
    "train_distill_objective": 4.999354920183049,
    "cert_objective": 5.627239932869317,
    "lr": 0.0021089138373994237,
    "max_raw_grad_norm": 75.63653564453125,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 23,
    "train_distill_objective": 4.65415037952387,
    "cert_objective": 5.416938869437724,
    "lr": 0.0019163865903602368,
    "max_raw_grad_norm": 70.7359390258789,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 24,
    "train_distill_objective": 4.455853525997849,
    "cert_objective": 5.443331832105413,
    "lr": 0.0017274575140626316,
    "max_raw_grad_norm": 62.09282684326172,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 25,
    "train_distill_objective": 4.2982891547936095,
    "cert_objective": 4.520639540979852,
    "lr": 0.0015432914190872758,
    "max_raw_grad_norm": 61.552886962890625,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 26,
    "train_distill_objective": 4.057552505279759,
    "cert_objective": 5.057070246951523,
    "lr": 0.0013650237506511332,
    "max_raw_grad_norm": 70.19285583496094,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 27,
    "train_distill_objective": 3.9249621729899284,
    "cert_objective": 3.4970836923317323,
    "lr": 0.001193753588210128,
    "max_raw_grad_norm": 42.96855545043945,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 28,
    "train_distill_objective": 3.806725429888747,
    "cert_objective": 4.121092677034105,
    "lr": 0.0010305368692688176,
    "max_raw_grad_norm": 53.96628952026367,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 29,
    "train_distill_objective": 3.6858305264664164,
    "cert_objective": 3.630695655876301,
    "lr": 0.0008763798791745413,
    "max_raw_grad_norm": 48.70002365112305,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 30,
    "train_distill_objective": 3.581165010507777,
    "cert_objective": 3.0332019940551893,
    "lr": 0.0007322330470336314,
    "max_raw_grad_norm": 49.9129524230957,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 31,
    "train_distill_objective": 3.5178882091869776,
    "cert_objective": 3.6753328450489016,
    "lr": 0.0005989850859999227,
    "max_raw_grad_norm": 61.80723190307617,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 32,
    "train_distill_objective": 3.4300259232940618,
    "cert_objective": 3.4086336630158804,
    "lr": 0.00047745751406263163,
    "max_raw_grad_norm": 51.32257080078125,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 33,
    "train_distill_objective": 3.3675040962178695,
    "cert_objective": 3.3607197138621547,
    "lr": 0.00036839958911476955,
    "max_raw_grad_norm": 44.21285629272461,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 34,
    "train_distill_objective": 3.3362754794337244,
    "cert_objective": 2.9120273526821627,
    "lr": 0.00027248368952908055,
    "max_raw_grad_norm": 47.506690979003906,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 35,
    "train_distill_objective": 3.2773122466525018,
    "cert_objective": 3.107524110006807,
    "lr": 0.00019030116872178316,
    "max_raw_grad_norm": 63.39991760253906,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 36,
    "train_distill_objective": 3.2376535600776357,
    "cert_objective": 2.8490739021975537,
    "lr": 0.00012235870926211617,
    "max_raw_grad_norm": 45.56097412109375,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 37,
    "train_distill_objective": 3.2118781899366384,
    "cert_objective": 3.018393595274615,
    "lr": 6.907519900580862e-05,
    "max_raw_grad_norm": 62.889427185058594,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 38,
    "train_distill_objective": 3.1882880238457045,
    "cert_objective": 2.979104417105257,
    "lr": 3.077914851215586e-05,
    "max_raw_grad_norm": 40.007503509521484,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 39,
    "train_distill_objective": 3.1732025967466786,
    "cert_objective": 2.908909414695092,
    "lr": 7.706665667180093e-06,
    "max_raw_grad_norm": 50.481937408447266,
    "gradient_clip_norm": 5.0
  },
  {
    "epoch": 40,
    "train_distill_objective": 3.18984099143747,
    "cert_objective": 2.9582615800939864,
    "lr": 0.0,
    "max_raw_grad_norm": 68.15536499023438,
    "gradient_clip_norm": 5.0
  }
]

==> anc/spectral_coverage/data/challenge_basis_masks.csv <==
1,1,0,0,0,0,0,0
0,0,1,1,0,0,0,0
0,0,0,0,1,1,0,0
0,0,0,0,0,0,1,1
0,0,0,0,0,1,1,0
0,1,0,1,0,0,0,0
0,0,1,0,0,1,0,0
0,1,0,1,0,0,0,0
0,0,0,1,0,0,1,0
1,0,0,0,1,0,0,0
1,0,0,0,0,0,0,1
0,1,1,0,0,0,0,0
1,1,0,0,0,0,0,0
0,0,0,0,0,1,1,0
1,0,1,0,0,0,0,0
0,0,0,1,0,1,0,0
1,0,0,1,0,0,0,0
0,1,0,1,0,0,0,0
0,0,0,1,1,0,0,0
0,1,0,1,0,0,0,0
0,0,0,0,0,1,0,1
0,0,1,0,0,1,0,0
0,1,0,0,0,1,0,0
0,0,1,0,0,1,0,0
0,1,1,0,0,0,0,0
0,0,0,0,0,0,1,1
0,1,0,0,0,1,0,0
0,1,0,0,1,0,0,0
0,1,0,0,1,0,0,0
0,1,0,0,1,0,0,0
0,1,0,1,0,0,0,0
0,0,0,0,1,1,0,0
1,0,0,0,0,0,1,0
0,0,0,1,0,0,1,0
0,0,1,0,0,0,1,0
0,1,0,0,0,0,0,1
1,0,0,0,1,0,0,0
0,0,0,1,1,0,0,0
1,0,0,1,0,0,0,0
1,0,0,0,0,1,0,0
0,0,1,0,1,0,0,0
0,0,0,1,0,0,1,0
0,1,1,0,0,0,0,0
1,0,1,0,0,0,0,0
1,0,0,0,0,0,1,0
0,0,1,0,0,0,1,0
1,0,0,0,0,1,0,0
0,0,0,0,0,1,1,0
0,0,0,1,0,1,0,0
0,0,0,1,0,0,0,1
0,1,0,1,0,0,0,0
0,0,0,1,0,0,1,0
0,0,0,0,1,0,1,0
0,1,0,0,1,0,0,0
0,1,0,0,1,0,0,0
0,1,1,0,0,0,0,0
1,0,0,0,1,0,0,0
1,0,0,0,0,0,0,1
0,0,1,1,0,0,0,0
1,0,0,1,0,0,0,0
0,0,0,0,1,0,0,1
1,0,0,0,1,0,0,0
1,0,0,0,0,0,0,1
0,1,0,1,0,0,0,0


==> anc/spectral_coverage/data/challenge_basis_scaling.csv <==
k,coverage_constant,new_block,positive_weight_support,random_median,random_q90
1,-0.0,0,1,-0.0,0.0
2,-0.0,1,1,-0.0,0.0
3,-0.0,2,1,-0.0,0.0
4,0.25,3,4,-0.0,0.0
5,0.25,4,4,-0.0,0.0
6,0.25,5,4,-0.0,0.020000000000001707
7,0.25,6,4,-0.0,0.25
8,0.25,7,4,-0.0,0.25
9,0.25,8,4,0.1,0.25
10,0.25,9,4,0.2,0.25
11,0.25,10,4,0.2,0.25
12,0.25,11,4,0.25,0.25
13,0.25,12,4,0.25,0.25
14,0.25,13,4,0.25,0.25
15,0.25,14,4,0.25,0.25
16,0.25,15,4,0.25,0.25


==> anc/spectral_coverage/data/digits_tanh_mlp_checkpoints.csv <==
training_step,objective,hidden_kernel_lambda_min,coverage_constant_c,best_executable_block_improvement,proof_improvement_floor_cJ,actual_to_proof_ratio,relative_best_improvement,one_percent_green,minimum_L,maximum_L,minimum_descent_slack
0,0.6013768729781679,0.00370284450037071,0.0001483500190846113,0.2511022611434316,8.921427058335507e-05,2814.597479770018,0.41754558983938095,0.0,0.023897836185915455,0.024885570195670653,0.09802281857187728
5,0.16372066656592188,0.003773981861198901,0.0001497443344845408,0.04234552053545439,2.4516242256279382e-05,1727.243518513053,0.2586449311724737,0.0,0.024010363380092777,0.025026419046372664,0.016642503314498895
10,0.09024195421551687,0.0037631903732030882,0.00016108171794787708,0.014928248690030815,1.4536329016009125e-05,1026.9613926315276,0.1654247053912308,0.0,0.02215232043462078,0.023495736316301433,0.005965546975946494
20,0.038079382281207795,0.0038000271246726087,0.00017646425760086564,0.0036298940925765175,6.719649924152891e-06,540.1909524377668,0.09532439538463504,0.0,0.02072028979356219,0.021408086419725914,0.0015670510158818666
50,0.007766285884486097,0.00389697348226697,0.0001931239624260158,0.0002114051528617853,1.4998559033451897e-06,140.9503088865269,0.027220882157336937,0.0,0.01956102366637462,0.02000200065597127,9.077652969452906e-05
100,0.0022629321096377794,0.004041526538112247,0.0002044307315789769,3.967171275850827e-06,4.626128666868088e-07,8.575574873788847,0.0017531110451589464,1.0,0.018982196700016066,0.01961363659458264,1.6379468056191687e-06
200,0.0003823141350842334,0.004309237748913198,0.0002202056893763957,2.7188113700096685e-07,8.418774767456408e-08,3.2294620596330694,0.0007111459191564148,1.0,0.018856744229952545,0.01950943956740742,1.0623094803257659e-07


==> anc/spectral_coverage/data/relu_stable_core_blocks.csv <==
block,stable_neurons,actual_improvement,verified_lower_bound,max_neuron_move
0,2745,0.0001236767637192884,6.643808032265408e-05,0.0010725517327303629
1,2734,0.00012420628149240076,6.674456873215291e-05,0.0010725517327303629
2,2743,0.00012210931832924786,6.552915324312988e-05,0.0010725517327303629
3,2732,0.0001232091393411635,6.617292469944962e-05,0.0010725517327303629


==> anc/spectral_coverage/data/relu_width_scaling.csv <==
width,replicate,stable_fraction,lambda_min_stable,lambda_ratio_to_population,theorem_event_lambda_ge_quarter
128,0,0.921875,0.2969245942094422,0.8589135547100045,1.0
128,1,0.9140625,0.2928629503078503,0.8471644403910277,1.0
128,2,0.9140625,0.31056589748434066,0.8983737426338637,1.0
128,3,0.9140625,0.3090715896015355,0.8940511593232134,1.0
128,4,0.9296875,0.3203701036136216,0.9267343624741671,1.0
128,5,0.9140625,0.29993000223566607,0.8676072962911989,1.0
128,6,0.921875,0.324842566733308,0.9396718532423773,1.0
128,7,0.890625,0.3149680403114263,0.9111078179435237,1.0
128,8,0.90625,0.3140433323250862,0.9084329158333406,1.0
128,9,0.8828125,0.3029811133351573,0.8764332431187313,1.0
128,10,0.8984375,0.311316946125837,0.9005463004852781,1.0
128,11,0.9609375,0.3081763064868777,0.8914613745176471,1.0
128,12,0.8828125,0.31067997241786205,0.8987037271099393,1.0
128,13,0.890625,0.30944224561168,0.8951233556904273,1.0
128,14,0.921875,0.3127922198934615,0.9048138238249815,1.0
128,15,0.9140625,0.3184874758083624,0.9212884864101907,1.0
128,16,0.9140625,0.3008012061667137,0.8701274272600926,1.0
128,17,0.9140625,0.3125975562336525,0.9042507203998019,1.0
128,18,0.8984375,0.30637737517152513,0.8862576072283037,1.0
128,19,0.9140625,0.3059387762335182,0.8849888724037649,1.0
128,20,0.8984375,0.2908708722224616,0.8414019575824322,1.0
128,21,0.9375,0.3164521424079264,0.9154008789836554,1.0
128,22,0.9609375,0.3041263144300269,0.8797459654813605,1.0
128,23,0.953125,0.32920393126889896,0.9522879692183016,1.0
256,0,0.91015625,0.3203161578808282,0.9265783136926964,1.0
256,1,0.91015625,0.3252631741653339,0.9408885440508321,1.0
256,2,0.890625,0.2958127458601536,0.8556973118099221,1.0
256,3,0.91015625,0.31172359162215685,0.9017226036126119,1.0
256,4,0.90625,0.30868948292166365,0.8929458396121231,1.0
256,5,0.9140625,0.3018249638980717,0.8730888504946472,1.0
256,6,0.9296875,0.31459834575783063,0.9100384027809596,1.0
256,7,0.91015625,0.3093037974734793,0.8947228668631493,1.0
256,8,0.8984375,0.3092481653806425,0.8945619399492247,1.0
256,9,0.88671875,0.3084974909549059,0.8923904645914628,1.0
256,10,0.921875,0.3142967295030492,0.9091659176631728,1.0
256,11,0.93359375,0.31737418525173033,0.9180680716379895,1.0
256,12,0.9140625,0.30280214401386873,0.8759155386950163,1.0
256,13,0.9296875,0.32237896507660785,0.9325453945467624,1.0
256,14,0.9296875,0.311991681543954,0.9024981071316983,1.0
256,15,0.91015625,0.32029088228962277,0.9265051990086554,1.0
256,16,0.953125,0.3227508107910784,0.9336210323708031,1.0
256,17,0.91015625,0.30362583228743234,0.8782982211565453,1.0
256,18,0.92578125,0.31206090097017103,0.9026983381148721,1.0
256,19,0.890625,0.2988569639390936,0.8645033192019891,1.0
256,20,0.91015625,0.3113592904365648,0.9006687898416946,1.0
256,21,0.94921875,0.3231214996843662,0.9346933238590615,1.0
256,22,0.9140625,0.30407267699003393,0.8795908084982464,1.0
256,23,0.93359375,0.3188570745626731,0.9223576244542339,1.0
512,0,0.90625,0.31106990770109594,0.8998316926162019,1.0
512,1,0.90625,0.3179758857569415,0.9198086102457049,1.0
512,2,0.931640625,0.3241049447676146,0.9375381347261569,1.0
512,3,0.900390625,0.30846620610654724,0.8922999669336859,1.0
512,4,0.93359375,0.3185114136464161,0.9213577313766763,1.0
512,5,0.884765625,0.3043600566860629,0.8804221115330285,1.0
512,6,0.91015625,0.3117838411766446,0.9018968874544491,1.0
512,7,0.921875,0.3199905510963539,0.9256364311873583,1.0
512,8,0.92578125,0.3144453522194272,0.9095958384852413,1.0
512,9,0.908203125,0.3039594546347865,0.8792632902747153,1.0
512,10,0.919921875,0.3159775201082849,0.9140279394074808,1.0
512,11,0.8984375,0.306253334061444,0.885898793600643,1.0
512,12,0.900390625,0.3112564341498912,0.9003712575370827,1.0
512,13,0.9140625,0.31131070275507955,0.900528240291292,1.0
512,14,0.9140625,0.3110541489049436,0.899786107158193,1.0
512,15,0.91015625,0.314601431767995,0.9100473296802863,1.0
512,16,0.916015625,0.3145357195229675,0.9098572439175532,1.0
512,17,0.91796875,0.3075533341257358,0.8896593028279673,1.0
512,18,0.908203125,0.3140010502449668,0.908310606491359,1.0
512,19,0.919921875,0.31913441353821387,0.923159882704264,1.0
512,20,0.89453125,0.3096234482978661,0.8956475205671344,1.0
512,21,0.92578125,0.32098453195122595,0.9285117188732602,1.0
512,22,0.9296875,0.32075773090070303,0.9278556516416614,1.0
512,23,0.896484375,0.3097785189095954,0.8960960932113309,1.0
1024,0,0.9296875,0.319509705105007,0.924245488342777,1.0
1024,1,0.9248046875,0.3192664848199386,0.9235419252035163,1.0
1024,2,0.9013671875,0.31556194412283206,0.9128258030608176,1.0
1024,3,0.9208984375,0.31524431146951704,0.9119069873188035,1.0
1024,4,0.904296875,0.31067272447876343,0.8986827610018535,1.0
1024,5,0.9267578125,0.3220834054569052,0.9316904294528018,1.0
1024,6,0.904296875,0.3138105344772669,0.9077595016706248,1.0
1024,7,0.9150390625,0.31319171989747496,0.90596945719199,1.0
1024,8,0.896484375,0.3126245092908616,0.9043286874885148,1.0
1024,9,0.9208984375,0.3184366308035289,0.9211414071022033,1.0
1024,10,0.9091796875,0.31358987674674554,0.9071212052162642,1.0
1024,11,0.9033203125,0.3109413033899603,0.8994596790202158,1.0
1024,12,0.9052734375,0.31065077946936176,0.8986192806893402,1.0
1024,13,0.9091796875,0.3113359785652556,0.9006013556087492,1.0
1024,14,0.916015625,0.3141669851060728,0.9087906061417159,1.0
1024,15,0.904296875,0.31565999053500515,0.9131094218450089,1.0
1024,16,0.9052734375,0.3177422310487292,0.9191327174435618,1.0
1024,17,0.9365234375,0.31769133902130836,0.9189855021133707,1.0
1024,18,0.8955078125,0.30720566428221885,0.8886535985280063,1.0
1024,19,0.921875,0.31968780076348247,0.9247606655227167,1.0
1024,20,0.921875,0.31541339196697327,0.912396086349111,1.0
1024,21,0.9140625,0.3167131663533317,0.9161559427580437,1.0
1024,22,0.9130859375,0.3119025989571097,0.9022404179984255,1.0
1024,23,0.9091796875,0.3120827000805234,0.9027613963853133,1.0
2048,0,0.91162109375,0.31450506375341947,0.9097685659955879,1.0
2048,1,0.91943359375,0.3145365012628088,0.9098595052558156,1.0
2048,2,0.9130859375,0.31647529656737317,0.9154678570036127,1.0
2048,3,0.9140625,0.31308617011573786,0.9056641334161941,1.0
2048,4,0.9208984375,0.318951316784693,0.9226302388603743,1.0
2048,5,0.91845703125,0.3207411617572759,0.9278077220926882,1.0
2048,6,0.90576171875,0.31375822543704307,0.9076081873485432,1.0
2048,7,0.91162109375,0.31828326012925134,0.9206977518658199,1.0
2048,8,0.90966796875,0.31660165685774705,0.915833379322396,1.0
2048,9,0.91845703125,0.3172211317521924,0.9176253338927417,1.0
2048,10,0.927734375,0.3210289187746211,0.9286401166045634,1.0
2048,11,0.9208984375,0.31800590619051533,0.919895450331766,1.0
2048,12,0.92431640625,0.32368814866891177,0.9363324689587952,1.0
2048,13,0.9189453125,0.31879919429100967,0.9221901942350754,1.0
2048,14,0.91064453125,0.31431261065185223,0.9092118570506041,1.0
2048,15,0.91162109375,0.31569572477772423,0.913212790262571,1.0
2048,16,0.9228515625,0.32030144293059654,0.9265357477670125,1.0
2048,17,0.92724609375,0.31791647320048105,0.919636747587444,1.0
2048,18,0.9130859375,0.3147760408065651,0.9105524211173971,1.0
2048,19,0.9091796875,0.3196633078012028,0.9246898147487921,1.0
2048,20,0.91015625,0.3144054316835195,0.9094803603804594,1.0
2048,21,0.9169921875,0.3188392256843784,0.922305993017153,1.0
2048,22,0.9111328125,0.3179217241627927,0.9196519370422507,1.0
2048,23,0.90380859375,0.3149504516105082,0.9110569391213483,1.0
4096,0,0.906494140625,0.31119425372936377,0.9001913882804764,1.0
4096,1,0.9150390625,0.315116322360382,0.911536753317191,1.0
4096,2,0.910888671875,0.3159493946827524,0.9139465810097834,1.0
4096,3,0.90625,0.31025103597274933,0.8974629429714703,1.0
4096,4,0.915283203125,0.31572093359188724,0.9132857117807107,1.0
4096,5,0.91015625,0.3135768952718085,0.9070836537132866,1.0
4096,6,0.90478515625,0.31206729725707044,0.9027168406492693,1.0
4096,7,0.908935546875,0.3109671130915008,0.8995343387248295,1.0
4096,8,0.91552734375,0.3154271065349455,0.9124357584697708,1.0
4096,9,0.915283203125,0.31663817650715786,0.9159390196853161,1.0
4096,10,0.9189453125,0.3163657376656335,0.9151509360493417,1.0
4096,11,0.921142578125,0.31752581937864766,0.9185067035651044,1.0
4096,12,0.92138671875,0.3144058457901608,0.9094815582664354,1.0
4096,13,0.912109375,0.31519920949354796,0.9117765208661771,1.0
4096,14,0.91015625,0.3132720660079444,0.9062018743264956,1.0
4096,15,0.909423828125,0.31301428984409335,0.9054562054074143,1.0
4096,16,0.918701171875,0.31748469513092653,0.9183877434840476,1.0
4096,17,0.915771484375,0.31657769239468897,0.9157640573377798,1.0
4096,18,0.914794921875,0.3176805541209482,0.918954304640052,1.0
4096,19,0.913818359375,0.3168278598017554,0.9164877164117211,1.0
4096,20,0.921142578125,0.3195233235122067,0.924284882299241,1.0
4096,21,0.91552734375,0.31558033664513513,0.9128790070965206,1.0
4096,22,0.912841796875,0.315674649402857,0.9131518255412341,1.0
4096,23,0.91552734375,0.3147379997549136,0.9104423797953372,1.0
8192,0,0.915771484375,0.3156375011118732,0.9130443667072994,1.0
8192,1,0.9114990234375,0.3139283383941626,0.9081002729741574,1.0
8192,2,0.9119873046875,0.3156165369190702,0.9129837236022376,1.0
8192,3,0.9107666015625,0.31349216740523833,0.9068385614761395,1.0
8192,4,0.9107666015625,0.31471331572341493,0.9103709763156236,1.0
8192,5,0.915283203125,0.31601241617629916,0.9141288832376925,1.0
8192,6,0.91650390625,0.3168290507212051,0.916491161383535,1.0
8192,7,0.9129638671875,0.3151748303026805,0.9117059991987326,1.0
8192,8,0.9161376953125,0.3173043342005763,0.9178660135538261,1.0
8192,9,0.91064453125,0.31417778481736414,0.9088218464586043,1.0
8192,10,0.9110107421875,0.3133608933194667,0.9064588250250327,1.0
8192,11,0.914794921875,0.3130258758562483,0.9054897202562312,1.0
8192,12,0.9176025390625,0.3191084842901301,0.9230848771874529,1.0
8192,13,0.91455078125,0.31522113226884707,0.9118399368621184,1.0
8192,14,0.9122314453125,0.3151363446661739,0.9115946718263903,1.0
8192,15,0.91748046875,0.3181341115392871,0.9202663098496163,1.0
8192,16,0.9154052734375,0.31625035147669384,0.9148171585056847,1.0
8192,17,0.91796875,0.31610412597405235,0.914394172102024,1.0
8192,18,0.9158935546875,0.3125996518258868,0.9042567823179127,1.0
8192,19,0.91357421875,0.31558896765415634,0.9129039740099515,1.0
8192,20,0.9166259765625,0.31615716700379903,0.9145476038496585,1.0
8192,21,0.91064453125,0.3159703932076984,0.9140073234274098,1.0
8192,22,0.91943359375,0.3170185915467697,0.9170394459898736,1.0
8192,23,0.9176025390625,0.31761470340145603,0.918763818312337,1.0


==> anc/spectral_coverage/data/relu_width_scaling_summary.csv <==
width,median_ratio,q10_ratio,q90_ratio,event_rate,stable_fraction
128,0.8967485491621455,0.8615216771843629,0.9251005996549742,1.0,0.9140625
256,0.9021103553721551,0.873936856954758,0.9332983410235909,1.0,0.912109375
512,0.905103746972904,0.8870269463688404,0.9271898855053704,1.0,0.912109375
1024,0.9103487967302597,0.8989158364073622,0.9240344194009987,1.0,0.9111328125
2048,0.9186310407400928,0.9092924080495607,0.9274261297949855,1.0,0.91357421875
4096,0.9126573827831457,0.9009490239911143,0.9184710155407874,1.0,0.9149169921875
8192,0.9130140451547685,0.9065727459603647,0.9184944768847837,1.0,0.9150390625


==> anc/spectral_coverage/data/results_summary.json <==
{
  "challenge_basis": {
    "candidate_blocks": 64,
    "caratheodory_upper_bound": 37,
    "coordinates_per_block": 2,
    "first_positive_greedy_coverage_k": 4,
    "maximum_greedy_coverage": 0.25,
    "output_dimension": 8,
    "random_repetitions": 80
  },
  "counterexamples": {
    "counterexamples": [
      {
        "architecture": "one-sample two-output model f(a,u,v)=(a,uv)",
        "challenge_kernel_eigenvalues": [
          0.0,
          1.0
        ],
        "checkpoint": [
          0.0,
          0.0,
          0.0
        ],
        "current_loss": 0.5,
        "exact_best_one_block_improvement": 0.0,
        "failed_assumption": "current residual is not in the positive-eigenvalue subspace",
        "global_gap": 0.5,
        "global_optimum": 0.0,
        "name": "positive_eigenvalue_wrong_subspace"
      },
      {
        "architecture": "f(w)=ReLU(w), target=-10",
        "checkpoint_w": 1.0,
        "current_loss": 60.5,
        "exact_block_optimum": 50.0,
        "exact_improvement": 10.5,
        "failed_assumption": "the 1/L step leaves the active ReLU cell",
        "local_cell_gradient_sq_over_2L": 60.5,
        "name": "local_relu_smoothness_not_global"
      },
      {
        "checkpoint_theta": 0.5,
        "current_and_global_value": 0.25,
        "failed_assumption": "pure residual-Jacobian gradient identity",
        "name": "regularizer_gradient_cancellation",
        "objective": "0.5(theta-1)^2+0.5 theta^2",
        "predictive_residual": -0.5,
        "regularizer_gradient": 0.5,
        "total_gradient": 0.0
      },
      {
        "architecture": "f(w)=ReLU(w), x=y=1",
        "current_kernel": 0.0,
        "current_loss": 0.5,
        "current_w": -1.0,
        "failed_assumption": "uniform kernel stability on the current region",
        "initial_kernel": 1.0,
        "initial_w": 1.0,
        "name": "initialization_kernel_not_current_kernel"
      },
      {
        "architecture": "f(u,v)=uv, target=1",
        "challenge_kernel": 0.0,
        "checkpoint": [
          0.0,
          0.0
        ],
        "current_loss": 0.5,
        "exact_u_block_improvement": 0.0,
        "exact_v_block_improvement": 0.0,
        "failed_assumption": "prediction-space block coverage",
        "global_optimum": 0.0,
        "name": "deep_linear_coordinate_saturation"
      }
    ]
  },
  "deterministic_tanh": {
    "blocks": 4,
    "d": 5,
    "eKe_over_n_sq": 0.04614251643817609,
    "identity_abs_error": 0.0,
    "minimum_descent_slack": 0.004243811097394639,
    "n": 12,
    "objective": 0.1337607324687324,
    "sum_grad_sq_over_L": 0.04614251643817609,
    "width": 32
  },
  "digits_tanh_mlp": {
    "all_descent_regressions_passed": true,
    "all_spectral_floor_regressions_passed": true,
    "blocks": 16,
    "checkpoints": [
      0,
      5,
      10,
      20,
      50,
      100,
      200
    ],
    "dataset": "scikit-learn digits, 64-sample even/odd parity subset",
    "final_objective": 0.0003823141350842334,
    "initial_objective": 0.6013768729781679,
    "input_dimension": 64,
    "minimum_certificate_ratio_actual_to_floor": 3.2294620596330694,
    "samples": 64,
    "width": 1024
  },
  "relu_stable_core": {
    "actual_max_move": 0.0010725517327303629,
    "actual_to_theory_floor_ratio": 11.053140616653613,
    "blocks": 4,
    "c_empirical_kernel": 0.0821890748718918,
    "c_theory": 0.022474387289574668,
    "d": 40,
    "eta": 11.491696217143911,
    "gamma": 0.005633493463505544,
    "gamma_over_2": 0.002816746731752772,
    "lambda0_population": 0.31291307204652635,
    "lambda_min_stable_kernel": 0.2860816134324117,
    "max_block_improvement": 0.00012420628149240076,
    "mean_verified_block_lower_bound": 6.622118174934663e-05,
    "movement_bound": 0.001383937391234632,
    "n": 10,
    "objective": 0.0005000000000000001,
    "residual_norm": 0.1,
    "stable_core_size": 10954,
    "stable_fraction": 0.9128333333333334,
    "theory_improvement_floor": 1.1237193644787337e-05,
    "width": 12000,
    "x_operator_norm": 1.3192373223775544
  },
  "relu_width_scaling": {
    "d": 40,
    "gamma": 0.005583431206702025,
    "lambda0": 0.34569787911857214,
    "maximum_width": 8192,
    "minimum_width": 128,
    "n": 10,
    "repetitions_per_width": 24
  }
}

==> anc/spectral_coverage/data/tanh_block_regression.csv <==
block,L_global,gradient_norm_sq,guaranteed_improvement,actual_improvement,descent_slack
0,0.17744743133709928,0.0023468720835424523,0.006612865753700508,0.011447621018256512,0.004834755264556004
1,0.18954074306279856,0.0020331971912599224,0.005363483223726427,0.00972648528216867,0.004363002058442244
2,0.18183254569135304,0.0020626234899573056,0.0056717665204403305,0.010015333963139236,0.004343567442698906
3,0.18017548382621926,0.001954234727309186,0.005423142721220778,0.009666953818615417,0.004243811097394639


==> anc/spectral_coverage/environment.txt <==
# Recorded software environment

numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
pandas==2.2.3
scikit-learn==1.8.0
torch==2.10.0+cpu


==> anc/spectral_coverage/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
pandas==2.2.3
scikit-learn==1.8.0
torch==2.10.0+cpu


==> anc/spectral_coverage/run_regressions.py <==
#!/usr/bin/env python3
"""Numerical regressions for Neural Green / spectral challenge coverage.

The script is deterministic, CPU-only, and writes all raw tables and figures used in
this research package.  It is intentionally independent of the manuscript's existing
experimental artifacts.
"""
from __future__ import annotations

import json
import math
import os
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Iterable

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from numpy.typing import NDArray
from scipy.optimize import linprog
from sklearn.datasets import load_digits

try:
    import torch
except Exception as exc:  # pragma: no cover
    raise RuntimeError("PyTorch is required for the realistic MLP regression") from exc

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"
DATA.mkdir(parents=True, exist_ok=True)
FIG.mkdir(parents=True, exist_ok=True)

FloatArray = NDArray[np.float64]


def save_json(path: Path, obj: object) -> None:
    path.write_text(json.dumps(obj, indent=2, sort_keys=True), encoding="utf-8")


def normalized_rows(x: FloatArray) -> FloatArray:
    norms = np.linalg.norm(x, axis=1, keepdims=True)
    if np.any(norms == 0):
        raise ValueError("zero row")
    return x / norms


def population_relu_hidden_kernel(x: FloatArray) -> FloatArray:
    """Exact population hidden-weight ReLU kernel for unit-norm rows.

    H_ij = <x_i,x_j> P(g_i >= 0, g_j >= 0), where the bivariate
    Gaussian correlation is <x_i,x_j>.
    """
    gram = np.clip(x @ x.T, -1.0, 1.0)
    prob = 0.25 + np.arcsin(gram) / (2.0 * np.pi)
    return gram * prob


def tanh_values(z: FloatArray) -> tuple[FloatArray, FloatArray]:
    t = np.tanh(z)
    d = 1.0 - t * t
    return t, d


def tanh_global_block_L(
    x: FloatArray,
    y: FloatArray,
    w: FloatArray,
    a: FloatArray,
    block: NDArray[np.int64],
) -> float:
    """Global block-gradient Lipschitz bound for a bounded C^2 tanh block.

    J = ||f-y||^2/(2n), f = p^{-1/2} sum_j a_j tanh(Xw_j).
    The block is unconstrained and all other neurons are frozen.
    """
    n = x.shape[0]
    p = w.shape[0]
    xop2 = float(np.linalg.norm(x, 2) ** 2)
    z = x @ w.T
    t = np.tanh(z)
    f = (t @ a) / math.sqrt(p)
    contribution = (t[:, block] @ a[block]) / math.sqrt(p)
    f_minus = f - contribution
    # |tanh| <= 1, |tanh'| <= 1, max |tanh''| = 4/(3 sqrt(3)).
    m0 = 1.0
    m1 = 1.0
    m2 = 4.0 / (3.0 * math.sqrt(3.0))
    e_inf = float(np.max(np.abs(f_minus - y))) + len(block) * m0 / math.sqrt(p)
    return (
        len(block) * m1 * m1 * xop2 / (n * p)
        + m2 * e_inf * xop2 / (n * math.sqrt(p))
    )


def tanh_objective(x: FloatArray, y: FloatArray, w: FloatArray, a: FloatArray) -> float:
    p = w.shape[0]
    f = np.tanh(x @ w.T) @ a / math.sqrt(p)
    e = f - y
    return float(e @ e / (2.0 * x.shape[0]))


def deterministic_tanh_regression(seed: int = 7) -> dict[str, float]:
    rng = np.random.default_rng(seed)
    n, d, p, m = 12, 5, 32, 4
    x = normalized_rows(rng.normal(size=(n, d)))
    y = rng.normal(scale=0.5, size=n)
    w = rng.normal(scale=0.6, size=(p, d))
    a = rng.choice(np.array([-1.0, 1.0]), size=p)
    blocks = [b.astype(np.int64) for b in np.array_split(np.arange(p), m)]

    z = x @ w.T
    t, dt = tanh_values(z)
    f = t @ a / math.sqrt(p)
    e = f - y
    j = float(e @ e / (2.0 * n))

    kernel_sum = np.zeros((n, n), dtype=np.float64)
    weighted_grad_sq = 0.0
    min_descent_slack = math.inf
    rows: list[dict[str, float]] = []

    for r, block in enumerate(blocks):
        # G_r is n x (|block| d).
        parts = [
            (a[j] / math.sqrt(p)) * (dt[:, j : j + 1] * x)
            for j in block
        ]
        gmat = np.concatenate(parts, axis=1)
        grad = (gmat.T @ e) / n
        L = tanh_global_block_L(x, y, w, a, block)
        if not (L > 0 and np.isfinite(L)):
            raise AssertionError("invalid L")
        grad_term = float(grad @ grad / L)
        weighted_grad_sq += grad_term
        kernel_sum += (gmat @ gmat.T) / L

        w_step = w.copy()
        flat = w_step[block].reshape(-1) - grad / L
        w_step[block] = flat.reshape(len(block), d)
        j_step = tanh_objective(x, y, w_step, a)
        guaranteed = float((grad @ grad) / (2.0 * L))
        actual = j - j_step
        slack = actual - guaranteed
        min_descent_slack = min(min_descent_slack, slack)
        rows.append(
            {
                "block": r,
                "L_global": L,
                "gradient_norm_sq": float(grad @ grad),
                "guaranteed_improvement": guaranteed,
                "actual_improvement": actual,
                "descent_slack": slack,
            }
        )

    kernel_identity = float(e @ kernel_sum @ e / (n * n))
    identity_error = abs(weighted_grad_sq - kernel_identity)
    pd.DataFrame(rows).to_csv(DATA / "tanh_block_regression.csv", index=False)
    result = {
        "n": n,
        "d": d,
        "width": p,
        "blocks": m,
        "objective": j,
        "sum_grad_sq_over_L": weighted_grad_sq,
        "eKe_over_n_sq": kernel_identity,
        "identity_abs_error": identity_error,
        "minimum_descent_slack": min_descent_slack,
    }
    if identity_error > 1e-11:
        raise AssertionError(f"normalization identity failed: {identity_error}")
    if min_descent_slack < -1e-10:
        raise AssertionError(f"descent lemma failed: {min_descent_slack}")
    return result


def relu_stable_core_regression(seed: int = 11) -> dict[str, float]:
    rng = np.random.default_rng(seed)
    n, d, p, m = 10, 40, 12000, 4
    x = normalized_rows(rng.normal(size=(n, d)))
    xop = float(np.linalg.norm(x, 2))
    hinf = population_relu_hidden_kernel(x)
    lambda0 = float(np.linalg.eigvalsh(hinf)[0])
    if lambda0 <= 0:
        raise AssertionError("population kernel not positive definite")
    gamma = lambda0 * math.sqrt(2.0 * math.pi) / (8.0 * n * xop * xop)

    w0 = rng.normal(size=(p, d))
    a = rng.choice(np.array([-1.0, 1.0]), size=p)
    margins = np.min(np.abs(x @ w0.T), axis=0)
    stable = margins >= 2.0 * gamma
    stable_idx = np.flatnonzero(stable)
    dmat = (x @ w0[stable_idx].T > 0).astype(np.float64)
    # H_st = p^{-1} sum_j D_j X X^T D_j.
    hst = np.zeros((n, n), dtype=np.float64)
    gram = x @ x.T
    for col in range(dmat.shape[1]):
        mask = dmat[:, col]
        hst += gram * np.outer(mask, mask)
    hst /= p
    lambda_st = float(np.linalg.eigvalsh(hst)[0])

    # Build a checkpoint in the certified region with a controlled residual.
    f0 = np.maximum(x @ w0.T, 0.0) @ a / math.sqrt(p)
    direction = rng.normal(size=n)
    direction /= np.linalg.norm(direction)
    e = 0.1 * direction
    y = f0 - e
    j = float(e @ e / (2.0 * n))
    emax = float(np.linalg.norm(e))

    bins = [b.astype(np.int64) for b in np.array_split(np.arange(p), m)]
    eta = m * n / (2.0 * xop * xop)
    improvements: list[float] = []
    lower_bounds: list[float] = []
    max_move = 0.0
    per_block_rows: list[dict[str, float]] = []
    z0 = x @ w0.T
    for r, bin_idx in enumerate(bins):
        block = bin_idx[stable[bin_idx]]
        if block.size == 0:
            improvements.append(0.0)
            lower_bounds.append(0.0)
            continue
        gates = (z0[:, block] > 0).astype(np.float64)
        # Gradient shape |block| x d.
        grad = ((gates * e[:, None]).T @ x) * (a[block, None] / (n * math.sqrt(p)))
        moves = eta * grad
        move_norms = np.linalg.norm(moves, axis=1)
        max_move = max(max_move, float(np.max(move_norms)))
        w_new = w0.copy()
        w_new[block] -= moves
        f_new = np.maximum(x @ w_new.T, 0.0) @ a / math.sqrt(p)
        e_new = f_new - y
        j_new = float(e_new @ e_new / (2.0 * n))
        improvement = j - j_new
        lower = float(eta * np.sum(grad * grad) / 2.0)
        improvements.append(improvement)
        lower_bounds.append(lower)
        per_block_rows.append(
            {
                "block": r,
                "stable_neurons": int(block.size),
                "actual_improvement": improvement,
                "verified_lower_bound": lower,
                "max_neuron_move": float(np.max(move_norms)),
            }
        )

    c_theory = lambda0 / (8.0 * xop * xop)
    c_emp = lambda_st / (2.0 * xop * xop)  # same proof with observed H_st.
    actual_best = max(improvements)
    averaged_lower = float(np.mean(lower_bounds))
    movement_bound = m * emax / (2.0 * xop * math.sqrt(p))
    pd.DataFrame(per_block_rows).to_csv(DATA / "relu_stable_core_blocks.csv", index=False)
    result = {
        "n": n,
        "d": d,
        "width": p,
        "blocks": m,
        "x_operator_norm": xop,
        "lambda0_population": lambda0,
        "gamma": gamma,
        "stable_fraction": float(np.mean(stable)),
        "stable_core_size": int(stable_idx.size),
        "lambda_min_stable_kernel": lambda_st,
        "residual_norm": emax,
        "objective": j,
        "eta": eta,
        "movement_bound": movement_bound,
        "actual_max_move": max_move,
        "gamma_over_2": gamma / 2.0,
        "max_block_improvement": actual_best,
        "mean_verified_block_lower_bound": averaged_lower,
        "c_empirical_kernel": c_emp,
        "c_theory": c_theory,
        "theory_improvement_floor": c_theory * j,
        "actual_to_theory_floor_ratio": actual_best / (c_theory * j),
    }
    if max_move > gamma / 2.0 + 1e-12:
        raise AssertionError("verified block step exits stable margin")
    if lambda_st < lambda0 / 4.0:
        raise AssertionError("this regression draw did not satisfy the theorem event")
    if actual_best + 1e-12 < c_theory * j:
        raise AssertionError("Neural Green lower bound failed")
    if any(a + 1e-11 < b for a, b in zip(improvements, lower_bounds)):
        raise AssertionError("block descent lower bound failed")
    return result


def relu_width_scaling(seed: int = 13) -> dict[str, float]:
    rng = np.random.default_rng(seed)
    n, d = 10, 40
    x = normalized_rows(rng.normal(size=(n, d)))
    xop = float(np.linalg.norm(x, 2))
    hinf = population_relu_hidden_kernel(x)
    lambda0 = float(np.linalg.eigvalsh(hinf)[0])
    gamma = lambda0 * math.sqrt(2.0 * math.pi) / (8.0 * n * xop * xop)
    gram = x @ x.T
    widths = [128, 256, 512, 1024, 2048, 4096, 8192]
    reps = 24
    rows: list[dict[str, float]] = []
    for width in widths:
        for rep in range(reps):
            w = rng.normal(size=(width, d))
            z = x @ w.T
            stable = np.min(np.abs(z), axis=0) >= 2.0 * gamma
            masks = (z[:, stable] > 0).astype(np.float64)
            hst = np.zeros((n, n), dtype=np.float64)
            for col in range(masks.shape[1]):
                mask = masks[:, col]
                hst += gram * np.outer(mask, mask)
            hst /= width
            lam = float(np.linalg.eigvalsh(hst)[0])
            rows.append(
                {
                    "width": width,
                    "replicate": rep,
                    "stable_fraction": float(np.mean(stable)),
                    "lambda_min_stable": lam,
                    "lambda_ratio_to_population": lam / lambda0,
                    "theorem_event_lambda_ge_quarter": float(lam >= lambda0 / 4.0),
                }
            )
    df = pd.DataFrame(rows)
    df.to_csv(DATA / "relu_width_scaling.csv", index=False)
    summary = (
        df.groupby("width")
        .agg(
            median_ratio=("lambda_ratio_to_population", "median"),
            q10_ratio=("lambda_ratio_to_population", lambda s: float(np.quantile(s, 0.1))),
            q90_ratio=("lambda_ratio_to_population", lambda s: float(np.quantile(s, 0.9))),
            event_rate=("theorem_event_lambda_ge_quarter", "mean"),
            stable_fraction=("stable_fraction", "median"),
        )
        .reset_index()
    )
    summary.to_csv(DATA / "relu_width_scaling_summary.csv", index=False)

    fig, ax = plt.subplots(figsize=(6.8, 4.3))
    ax.plot(summary["width"], summary["median_ratio"], marker="o", label="median")
    ax.fill_between(
        summary["width"].to_numpy(),
        summary["q10_ratio"].to_numpy(),
        summary["q90_ratio"].to_numpy(),
        alpha=0.2,
        label="10--90%",
    )
    ax.axhline(0.25, linestyle="--", linewidth=1.2, label="theorem threshold")
    ax.set_xscale("log", base=2)
    ax.set_xlabel("hidden width $p$")
    ax.set_ylabel(r"$\lambda_{\min}(H_{\rm st})/\lambda_0$")
    ax.set_title("Stable-core ReLU coverage strengthens with width")
    ax.grid(True, alpha=0.25)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIG / "relu_width_scaling.png", dpi=220)
    plt.close(fig)
    return {
        "n": n,
        "d": d,
        "lambda0": lambda0,
        "gamma": gamma,
        "repetitions_per_width": reps,
        "minimum_width": min(widths),
        "maximum_width": max(widths),
    }


def solve_diagonal_e_design(masks: FloatArray, selected: Iterable[int]) -> tuple[float, FloatArray]:
    selected = list(selected)
    if not selected:
        return 0.0, np.zeros(0, dtype=np.float64)
    A = masks[selected].T  # d x k; coordinate coverage = A pi.
    k = len(selected)
    # Variables [pi_1,...,pi_k,c], maximize c.
    cvec = np.zeros(k + 1)
    cvec[-1] = -1.0
    Aub = np.concatenate([-A, np.ones((A.shape[0], 1))], axis=1)
    bub = np.zeros(A.shape[0])
    Aeq = np.zeros((1, k + 1))
    Aeq[0, :k] = 1.0
    beq = np.array([1.0])
    bounds = [(0.0, None)] * k + [(0.0, None)]
    res = linprog(cvec, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq, bounds=bounds, method="highs")
    if not res.success:
        return 0.0, np.zeros(k)
    return float(res.x[-1]), np.asarray(res.x[:k], dtype=np.float64)


def challenge_basis_regression(seed: int = 17) -> dict[str, float]:
    rng = np.random.default_rng(seed)
    d = 8
    num_blocks = 64
    mask_size = 2
    masks = np.zeros((num_blocks, d), dtype=np.float64)
    # Seed with a complete disjoint cover, then add random two-coordinate blocks.
    for r in range(d // mask_size):
        masks[r, r * mask_size : (r + 1) * mask_size] = 1.0
    for r in range(d // mask_size, num_blocks):
        idx = rng.choice(d, size=mask_size, replace=False)
        masks[r, idx] = 1.0

    max_k = 16
    selected: list[int] = []
    greedy_rows: list[dict[str, float]] = []
    for k in range(1, max_k + 1):
        best_idx = None
        best_val = -1.0
        best_weights = None
        for idx in range(num_blocks):
            if idx in selected:
                continue
            val, weights = solve_diagonal_e_design(masks, selected + [idx])
            if val > best_val + 1e-13:
                best_val, best_idx, best_weights = val, idx, weights
        assert best_idx is not None
        selected.append(best_idx)
        support = int(np.sum(best_weights > 1e-9)) if best_weights is not None else 0
        greedy_rows.append(
            {
                "k": k,
                "coverage_constant": best_val,
                "new_block": best_idx,
                "positive_weight_support": support,
            }
        )

    random_rows: list[dict[str, float]] = []
    random_reps = 80
    for k in range(1, max_k + 1):
        vals = []
        for rep in range(random_reps):
            subset = rng.choice(num_blocks, size=k, replace=False)
            val, _ = solve_diagonal_e_design(masks, subset)
            vals.append(val)
            random_rows.append({"k": k, "replicate": rep, "coverage_constant": val})

    gdf = pd.DataFrame(greedy_rows)
    rdf = pd.DataFrame(random_rows)
    rs = (
        rdf.groupby("k")
        .agg(
            random_median=("coverage_constant", "median"),
            random_q90=("coverage_constant", lambda s: float(np.quantile(s, 0.9))),
        )
        .reset_index()
    )
    out = gdf.merge(rs, on="k")
    out.to_csv(DATA / "challenge_basis_scaling.csv", index=False)
    np.savetxt(DATA / "challenge_basis_masks.csv", masks, delimiter=",", fmt="%.0f")

    fig, ax = plt.subplots(figsize=(6.8, 4.3))
    ax.plot(out["k"], out["coverage_constant"], marker="o", label="E-optimal greedy basis")
    ax.plot(out["k"], out["random_median"], marker="s", label="random median")
    ax.fill_between(
        out["k"].to_numpy(),
        out["random_median"].to_numpy(),
        out["random_q90"].to_numpy(),
        alpha=0.2,
        label="random median--90%",
    )
    ax.set_xlabel("number of audited blocks")
    ax.set_ylabel("certified spectral coverage $\\chi$")
    ax.set_ylim(bottom=0)
    ax.set_title("A small challenge basis can cover the residual space")
    ax.grid(True, alpha=0.25)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIG / "challenge_basis_scaling.png", dpi=220)
    plt.close(fig)
    first_positive = int(out.loc[out["coverage_constant"] > 1e-12, "k"].iloc[0])
    best = float(out["coverage_constant"].max())
    return {
        "output_dimension": d,
        "candidate_blocks": num_blocks,
        "coordinates_per_block": mask_size,
        "first_positive_greedy_coverage_k": first_positive,
        "maximum_greedy_coverage": best,
        "caratheodory_upper_bound": d * (d + 1) // 2 + 1,
        "random_repetitions": random_reps,
    }


def digits_tanh_mlp_regression(seed: int = 19) -> dict[str, object]:
    np.random.seed(seed)
    torch.manual_seed(seed)
    digits = load_digits()
    x_all = digits.data.astype(np.float64) / 16.0
    labels = digits.target.astype(int)
    # Deterministic balanced parity sample.
    even_idx = np.flatnonzero(labels % 2 == 0)[:32]
    odd_idx = np.flatnonzero(labels % 2 == 1)[:32]
    idx = np.concatenate([even_idx, odd_idx])
    rng = np.random.default_rng(seed)
    rng.shuffle(idx)
    x = x_all[idx]
    x = x - x.mean(axis=0, keepdims=True)
    # Remove identically zero columns only through normalization safety.
    row_norm = np.linalg.norm(x, axis=1, keepdims=True)
    row_norm[row_norm == 0] = 1.0
    x = x / row_norm
    y = np.where(labels[idx] % 2 == 0, 1.0, -1.0).astype(np.float64)

    n, d = x.shape
    p, m = 1024, 16
    a_np = rng.choice(np.array([-1.0, 1.0]), size=p)
    x_t = torch.tensor(x, dtype=torch.float64)
    y_t = torch.tensor(y, dtype=torch.float64)
    a_t = torch.tensor(a_np, dtype=torch.float64)
    w = torch.nn.Parameter(torch.randn((p, d), dtype=torch.float64) * 0.35)
    opt = torch.optim.Adam([w], lr=0.01)
    checkpoints = {0, 5, 10, 20, 50, 100, 200}
    states: dict[int, FloatArray] = {}

    for step in range(max(checkpoints) + 1):
        if step in checkpoints:
            states[step] = w.detach().cpu().numpy().copy()
        if step == max(checkpoints):
            break
        opt.zero_grad(set_to_none=True)
        pred = torch.tanh(x_t @ w.T) @ a_t / math.sqrt(p)
        loss = torch.sum((pred - y_t) ** 2) / (2.0 * n)
        loss.backward()
        opt.step()

    xop2 = float(np.linalg.norm(x, 2) ** 2)
    blocks = [b.astype(np.int64) for b in np.array_split(np.arange(p), m)]
    rows: list[dict[str, float]] = []
    for step in sorted(states):
        w_np = states[step]
        z = x @ w_np.T
        t, dt = tanh_values(z)
        f = t @ a_np / math.sqrt(p)
        e = f - y
        j = float(e @ e / (2.0 * n))
        h = np.zeros((n, n), dtype=np.float64)
        for neuron in range(p):
            v = dt[:, neuron]
            h += (x @ x.T) * np.outer(v, v) / p
        lam_h = float(np.linalg.eigvalsh(h)[0])

        qpi = np.zeros((n, n), dtype=np.float64)
        improvements = []
        lower_bounds = []
        Ls = []
        for block in blocks:
            parts = [
                (a_np[jj] / math.sqrt(p)) * (dt[:, jj : jj + 1] * x)
                for jj in block
            ]
            gmat = np.concatenate(parts, axis=1)
            grad = (gmat.T @ e) / n
            L = tanh_global_block_L(x, y, w_np, a_np, block)
            Ls.append(L)
            qpi += (gmat @ gmat.T) / (m * n * L)
            w_new = w_np.copy()
            w_new[block] = (w_new[block].reshape(-1) - grad / L).reshape(len(block), d)
            j_new = tanh_objective(x, y, w_new, a_np)
            improvements.append(j - j_new)
            lower_bounds.append(float(grad @ grad / (2.0 * L)))
        c = float(np.linalg.eigvalsh(qpi)[0])
        best_imp = float(np.max(improvements))
        proof_floor = c * j
        rows.append(
            {
                "training_step": step,
                "objective": j,
                "hidden_kernel_lambda_min": lam_h,
                "coverage_constant_c": c,
                "best_executable_block_improvement": best_imp,
                "proof_improvement_floor_cJ": proof_floor,
                "actual_to_proof_ratio": best_imp / proof_floor if proof_floor > 0 else np.nan,
                "relative_best_improvement": best_imp / j if j > 0 else 0.0,
                "one_percent_green": float(best_imp <= 0.01 * j),
                "minimum_L": float(np.min(Ls)),
                "maximum_L": float(np.max(Ls)),
                "minimum_descent_slack": float(np.min(np.asarray(improvements) - np.asarray(lower_bounds))),
            }
        )
    df = pd.DataFrame(rows)
    df.to_csv(DATA / "digits_tanh_mlp_checkpoints.csv", index=False)
    if float(df["minimum_descent_slack"].min()) < -2e-9:
        raise AssertionError("global tanh block smoothness regression failed")
    if np.any(df["best_executable_block_improvement"] + 1e-9 < df["proof_improvement_floor_cJ"]):
        raise AssertionError("spectral challenge certificate failed on digits MLP")

    fig, ax = plt.subplots(figsize=(6.8, 4.3))
    ax.plot(df["training_step"], df["objective"], marker="o", label="empirical objective")
    ax.plot(
        df["training_step"],
        df["best_executable_block_improvement"],
        marker="s",
        label="best executable block improvement",
    )
    ax.plot(
        df["training_step"],
        df["proof_improvement_floor_cJ"],
        marker="^",
        label="spectral proof floor",
    )
    ax.set_yscale("log")
    ax.set_xlabel("training step")
    ax.set_ylabel("value")
    ax.set_title("Executable hidden-block coverage on a trained nonlinear MLP")
    ax.grid(True, alpha=0.25)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIG / "digits_tanh_mlp_certificate.png", dpi=220)
    plt.close(fig)

    return {
        "dataset": "scikit-learn digits, 64-sample even/odd parity subset",
        "samples": n,
        "input_dimension": d,
        "width": p,
        "blocks": m,
        "checkpoints": sorted(states),
        "initial_objective": float(df.iloc[0]["objective"]),
        "final_objective": float(df.iloc[-1]["objective"]),
        "minimum_certificate_ratio_actual_to_floor": float(df["actual_to_proof_ratio"].min()),
        "all_descent_regressions_passed": True,
        "all_spectral_floor_regressions_passed": True,
    }


def counterexample_regressions() -> dict[str, object]:
    # CE1: positive eigenvalue on an irrelevant output direction.
    ce1 = {
        "name": "positive_eigenvalue_wrong_subspace",
        "architecture": "one-sample two-output model f(a,u,v)=(a,uv)",
        "checkpoint": [0.0, 0.0, 0.0],
        "current_loss": 0.5,
        "exact_best_one_block_improvement": 0.0,
        "global_optimum": 0.0,
        "global_gap": 0.5,
        "challenge_kernel_eigenvalues": [0.0, 1.0],
        "failed_assumption": "current residual is not in the positive-eigenvalue subspace",
    }
    # CE2: local ReLU cell smoothness cannot be used across a gate crossing.
    current = 0.5 * (1.0 + 10.0) ** 2
    optimum = 0.5 * 10.0**2
    ce2 = {
        "name": "local_relu_smoothness_not_global",
        "architecture": "f(w)=ReLU(w), target=-10",
        "checkpoint_w": 1.0,
        "current_loss": current,
        "exact_block_optimum": optimum,
        "exact_improvement": current - optimum,
        "local_cell_gradient_sq_over_2L": 11.0**2 / 2.0,
        "failed_assumption": "the 1/L step leaves the active ReLU cell",
    }
    ce3 = {
        "name": "regularizer_gradient_cancellation",
        "objective": "0.5(theta-1)^2+0.5 theta^2",
        "checkpoint_theta": 0.5,
        "current_and_global_value": 0.25,
        "predictive_residual": -0.5,
        "regularizer_gradient": 0.5,
        "total_gradient": 0.0,
        "failed_assumption": "pure residual-Jacobian gradient identity",
    }
    ce4 = {
        "name": "initialization_kernel_not_current_kernel",
        "architecture": "f(w)=ReLU(w), x=y=1",
        "initial_w": 1.0,
        "initial_kernel": 1.0,
        "current_w": -1.0,
        "current_kernel": 0.0,
        "current_loss": 0.5,
        "failed_assumption": "uniform kernel stability on the current region",
    }
    ce5 = {
        "name": "deep_linear_coordinate_saturation",
        "architecture": "f(u,v)=uv, target=1",
        "checkpoint": [0.0, 0.0],
        "current_loss": 0.5,
        "exact_u_block_improvement": 0.0,
        "exact_v_block_improvement": 0.0,
        "global_optimum": 0.0,
        "challenge_kernel": 0.0,
        "failed_assumption": "prediction-space block coverage",
    }
    return {"counterexamples": [ce1, ce2, ce3, ce4, ce5]}


def pipeline_figure() -> None:
    fig, ax = plt.subplots(figsize=(11.0, 3.25))
    ax.set_xlim(0, 11)
    ax.set_ylim(0, 2.4)
    ax.axis("off")
    boxes = [
        (0.15, 0.85, 2.15, 0.85, "Current executable\nblock suite", 10.5),
        (2.95, 0.85, 2.15, 0.85, "Certified decrease\noperators " + r"$Q_r$", 10.5),
        (5.75, 0.85, 2.15, 0.85, "E-optimal coverage\n" + r"$Q_\pi \succeq cI$", 10.5),
        (8.55, 0.85, 2.25, 0.85, "Current Green\n" + r"$J-J^\star \leq (\tau_G+\bar\epsilon)/c$", 9.5),
    ]
    for x0, y0, w, h, text, size in boxes:
        rect = plt.Rectangle((x0, y0), w, h, fill=False, linewidth=1.5)
        ax.add_patch(rect)
        ax.text(x0 + w / 2, y0 + h / 2, text, ha="center", va="center", fontsize=size)
    for x1, x2 in [(2.30, 2.95), (5.10, 5.75), (7.90, 8.55)]:
        ax.annotate("", xy=(x2, 1.275), xytext=(x1, 1.275), arrowprops={"arrowstyle": "->", "lw": 1.5})
    ax.text(
        5.5,
        0.28,
        "Sound complete-model values remain the evidence; the spectrum supplies the missing coverage theorem.",
        ha="center",
        va="center",
        fontsize=10,
    )
    ax.set_title("From finite challenge resistance to a certified global-gap bound", fontsize=12.5, pad=8)
    fig.savefig(FIG / "coverage_to_green_gap.png", dpi=240, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    summary: dict[str, object] = {}
    summary["deterministic_tanh"] = deterministic_tanh_regression()
    summary["relu_stable_core"] = relu_stable_core_regression()
    summary["relu_width_scaling"] = relu_width_scaling()
    summary["challenge_basis"] = challenge_basis_regression()
    summary["digits_tanh_mlp"] = digits_tanh_mlp_regression()
    summary["counterexamples"] = counterexample_regressions()
    pipeline_figure()
    save_json(DATA / "results_summary.json", summary)
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()

